Known Music, Unknown Response: Leakage-Audited Dynamic Arousal Forecasting With Scheduled Future Music

Dynamic music emotion recognition usually estimates concurrent or lag-aligned labels from audio that has already been observed. We instead forecast the change in consensus arousal when the upcoming music is scheduled but all later affect labels remain hidden. Evaluation holds out complete songs, encodes each eligible 4-s chunk independently, predicts arousal innovation, and compares the correct future with displaced segments from the same song. On PMEmo and a 1,494-song DEAM evaluation pool excluded from engineering development, a complete past/future MuQ representation raises concordance correlation coefficient (CCC) by 0.389--0.507 over recent affect and remains 0.268--0.382 above a calibrated nonlinear state model. A future-only trajectory contains no past or current audio and still exceeds that state model by 0.150--0.249. The earliest legal future chunk, which ends 5.5--11 s before the target, also remains informative. Correct placement exceeds an overlapping 5-s shift by 0.100--0.209 and the acoustic-nearest eligible same-song segment by 0.078--0.105, with positive song-cluster lower bounds. These results show that both scheduled content and its within-song position carry forecast information under the stated observation rules. The study provides a leakage-controlled reference for known-future music forecasting without treating predictive substitutions as causal interventions.

==> anc/CURRENT_PRIMARY_RECOMPUTATION.json <==
{
  "interval_note": "ci is the Bonferroni-adjusted 97.5% two-sided interval; lower is the corrected 97.5% one-sided lower bound",
  "capacity_rows": [
    {
      "dataset": "PMEmo",
      "h_seconds": 10.0,
      "songs": 611,
      "windows": 19336,
      "state_ccc": 0.02806339180085662,
      "action_ccc": 0.417308133018754,
      "wrong_time_ccc": 0.2693620562012796,
      "action_lift": {
        "point": 0.3892447412178975,
        "lower": 0.3481719571433366,
        "ci": [
          0.34159235204392646,
          0.43359626176926874
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 611
      },
      "placement_margin": {
        "point": 0.14794607681747457,
        "lower": 0.10396434408214769,
        "ci": [
          0.09734633328549669,
          0.2031317037341214
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 611
      }
    },
    {
      "dataset": "PMEmo",
      "h_seconds": 15.0,
      "songs": 481,
      "windows": 13677,
      "state_ccc": 0.0064762450020051385,
      "action_ccc": 0.4527932070685186,
      "wrong_time_ccc": 0.3238536174942688,
      "action_lift": {
        "point": 0.4463169620665132,
        "lower": 0.38014450249766507,
        "ci": [
          0.3702408522705935,
          0.5135672653028172
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 481
      },
      "placement_margin": {
        "point": 0.1289395895742494,
        "lower": 0.0855728577386688,
        "ci": [
          0.08065636599163595,
          0.1821883452607213
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 481
      }
    },
    {
      "dataset": "DEAM unseen",
      "h_seconds": 10.0,
      "songs": 1494,
      "windows": 74181,
      "state_ccc": 0.041448776665666515,
      "action_ccc": 0.45787174189672597,
      "wrong_time_ccc": 0.2238673489435786,
      "action_lift": {
        "point": 0.41642296523106,
        "lower": 0.39423775991496307,
        "ci": [
          0.3914554881820804,
          0.44154613061526743
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "placement_margin": {
        "point": 0.2340043929531478,
        "lower": 0.19965939373778646,
        "ci": [
          0.19396703170400012,
          0.2658485889864106
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      }
    },
    {
      "dataset": "DEAM unseen",
      "h_seconds": 15.0,
      "songs": 1494,
      "windows": 59241,
      "state_ccc": 0.05774161473605631,
      "action_ccc": 0.5643824371313347,
      "wrong_time_ccc": 0.32726654653615417,
      "action_lift": {
        "point": 0.5066408223952785,
        "lower": 0.4790399155002565,
        "ci": [
          0.4748795521492142,
          0.5355489920538027
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "placement_margin": {
        "point": 0.23711589059518046,
        "lower": 0.19339357255088802,
        "ci": [
          0.18653427511968462,
          0.27575935300398896
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      }
    }
  ],
  "hard_control_rows": [
    {
      "dataset": "PMEmo",
      "h_seconds": 10.0,
      "controls": {
        "local5": {
          "margin": {
            "point": 0.1352708068212704,
            "lower": 0.10776468533846109,
            "ci": [
              0.10374678851176262,
              0.16713734358224477
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 592
          },
          "mean_shift": 4.860503679137734,
          "mean_overlap": 0.3924370401077832,
          "mean_similarity": 0.9290940366468028
        },
        "muq_nn": {
          "margin": {
            "point": 0.105035388438534,
            "lower": 0.07846838528546572,
            "ci": [
              0.07445683437056376,
              0.13708407687274715
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          },
          "mean_shift": 8.961399410423272,
          "mean_overlap": 0.1785068691250904,
          "mean_similarity": 0.9474233476183325
        }
      }
    },
    {
      "dataset": "PMEmo",
      "h_seconds": 15.0,
      "controls": {
        "local5": {
          "margin": {
            "point": 0.10044463585777508,
            "lower": 0.07083925813947999,
            "ci": [
              0.06730404349451717,
              0.13326577484747468
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 456
          },
          "mean_shift": 4.826667645116313,
          "mean_overlap": 0.6287178976561241,
          "mean_similarity": 0.9767946645292434
        },
        "muq_nn": {
          "margin": {
            "point": 0.08620954863155339,
            "lower": 0.06318438283166518,
            "ci": [
              0.05904980766236057,
              0.11399651688769799
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 356
          },
          "mean_shift": 5.733205527598051,
          "mean_overlap": 0.5808709454868601,
          "mean_similarity": 0.9789354490007188
        }
      }
    },
    {
      "dataset": "DEAM unseen",
      "h_seconds": 10.0,
      "controls": {
        "local5": {
          "margin": {
            "point": 0.2093920764367798,
            "lower": 0.18489147726465738,
            "ci": [
              0.1811429256417734,
              0.23118378941423887
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mean_shift": 5.0,
          "mean_overlap": 0.375,
          "mean_similarity": 0.9099737062892116
        },
        "muq_nn": {
          "margin": {
            "point": 0.08653763559478372,
            "lower": 0.07445931728396143,
            "ci": [
              0.07303341829869413,
              0.10242531500328314
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mean_shift": 15.786980493657406,
          "mean_overlap": 0.1786070557150753,
          "mean_similarity": 0.9391118190850758
        }
      }
    },
    {
      "dataset": "DEAM unseen",
      "h_seconds": 15.0,
      "controls": {
        "local5": {
          "margin": {
            "point": 0.15312311575773235,
            "lower": 0.13134354515837993,
            "ci": [
              0.12745679393881743,
              0.17202180221036295
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mean_shift": 5.0,
          "mean_overlap": 0.6153846400000001,
          "mean_similarity": 0.9671416202805487
        },
        "muq_nn": {
          "margin": {
            "point": 0.07820501446821587,
            "lower": 0.06698244885102742,
            "ci": [
              0.06544918580521263,
              0.09023291517581011
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mean_shift": 10.338701237318748,
          "mean_overlap": 0.5542354593653045,
          "mean_similarity": 0.9728539170677402
        }
      }
    }
  ]
}


==> anc/LICENSE <==
MIT License

Copyright (c) 2026 The Authors

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/MANIFEST.json <==
{
  "CURRENT_PRIMARY_RECOMPUTATION.json": "3892bdc4b28f15cc1f7d8b058be9fde986cb3fde545991bff95f92237e40b35f",
  "LICENSE": "9f1abe28a25b5f6f95c58a81a647de3fa72ff6388d228c59bddd079255709989",
  "requirements.txt": "7a0bddd0ca32c373a973e6664986b71b458caf740b58a71dc4121701d5913927",
  "environment.yml": "b42f7a3cdc68f3796509c8ad05daa6946479d31cdf18239db478d25e2f218dba",
  "README.md": "6eb025657f36fc62669f80a07809452bf03ec502cbd97ece5bccfa655bfda7fc",
  "README_LEGACY_ORIGINAL.md": "bf12ab425379fe068632dade0b5467a5dab85c8fd5154639f3521f2f6be30fc4",
  "results/pmemo_theory_route_rhythm_only_ablation_decision.json": "785f943d20ae25cd3ec0d3414616a840fbefd1f251eee4a3c716f99c316f3c22",
  "results/deam_tora_gru_orthogonal_repeat3_decision.json": "daccd4f877d84f7d5b22a779d2af735c34d22e7c17aad693b4e98480ca13edbb",
  "results/deam_explicit_factor_alignment_audit.json": "a4ee4978d6be958742a3e99852fb06b196e1465d6c9b986573b1840bbedacb99",
  "results/pmemo_tora_gru_orthogonal_repeat3_decision.json": "8d61ec9eeffd1e998f3aa52c0db554b1b5cc82b178363ec631504513360f7e25",
  "results/matched_wrong_time_and_baselines_ood.csv": "0ae03158f7f3218af8c05148c9afd278b53790a985604a993677dac15002a2d9",
  "results/deam_unseen_tora_capacity_pca256_repeat3_decision.json": "a1f08dbf3e47e513ad09f19bca5993696f95ee021d0c04251126b1297446fbd4",
  "results/deam_inter_annotator_innovation_ceiling.json": "67c81c7f8abccc7dddc595d4a678e731ce986010bf013c81a61a35b53919ad26",
  "results/theory_routed_delay_sensitivity.json": "f680a40e3a706567210390e939e68c3c6254f1cb7d929d627666f4032bdb2b2c",
  "results/protocol_gru_frozen_unseen_audit.json": "530411bbae8806ba63df8f28edab3b4dd53cd29c9a33c9aadef7ffaec47374bd",
  "results/deam_muq_local_chunks_w4_s1_audit.json": "19507096d2db87dbd7f88a3f1379f4de48d7cfc7de0b24f65f4902929db5c1dc",
  "results/future_support_localization_deam_decision.json": "27aaf9051d14f9e28dd53f283df45aab6b6e266d33dbbc4580f1d7aced0186a2",
  "results/foundation_model_revisions.json": "ccf92782588644167c2aa3bc72a0315298878b91b3ee2c1996a9ac0258c98e53",
  "results/training_stability_audit.json": "ea01ca08137c44e98ef3208f40b5b57c5b3bddde7620a34b9ed71b748b3f8a23",
  "results/theory_routed_vs_early_concat_ablation.json": "43646ace7a868aca830f6a7c559cefcd25e4b98a9205374c5484fe3489acaac1",
  "results/deam_unseen_theory_routed_delay3_sweep_repeat3_decision.json": "bfcfa6d7def79f6c884791816cac17af3d66c0c5cb286818891e813c35198aa0",
  "results/future_support_localization_pmemo_fold_metrics.csv": "7dbf17e1ea3a3de10dcf579ac00f02e9ef1e4a6e0ca911268e8f0ab1e3c73cb4",
  "results/theory_routed_replication_closure_audit.json": "d7fb0f3be044d37bfa8c3e942d3d7ef5861d26fd4f20b798e172568d2409560b",
  "results/deam_tora_gru_orthogonal_repeat3_training_history.csv": "9e72bc6ffe1f6e5b438cca00876b934952bd172a51fd379ae832a50728cf2989",
  "results/matched_wrong_time_and_baselines_decision.json": "fe24ac06be11d898b4ea580d522b829c14cd016f3cbffdf21c6203550daa863d",
  "results/deam_explicit_factor_audit.json": "1361d3830c39e5a5500bb16f16d2289180e6904485466c4394abad1c59169c07",
  "results/pmemo_theory_routed_delay3_sensitivity_decision.json": "a74d8263ba4f897440a57b9cae307d09d997e0f156a9d33ccd383c9af83d758b",
  "results/pmemo_tora_mert4s_second_backbone_repeat3_decision.json": "943e29ef471f7d75e121571507cef9b577df0e7c8030383d6951da494b68e3be",
  "results/future_support_localization_deam_fold_metrics.csv": "672e649768e9ecbe13634923dc67c30daac8094811d69e2a8978210da0c9f73c",
  "results/pmemo_tora_capacity_pca256_repeat3_decision.json": "522aea23a2fc2732855367c8c3cc9ffc7f6006e58008cf18f4dbf19ab3abf50b",
  "results/future_support_localization_pmemo_decision.json": "1f72e5068edd6e0d56e9bf7ad15ff86d84f6d0df3f8dea75ac9e19e1f963643c",
  "results/state_hierarchy_audit.csv": "84aba14c6adcf824181dcef6d2ccf784b3a220acefc59dfd87cb5abb0540e74d",
  "results/capacity_robust_action_audit.json": "b2f04541bc62a1ae1595f030012ded0a838596f9d37aec426f0c7bb06642b4f8",
  "results/pmemo_muq_local_chunks_w4_s1_audit.json": "d6d0ebfe714d3fe1887745c8acbbdaa3d6ddae3c891b266dc1c6e2dbe9491d4f",
  "results/future_information_identification_audit_decision.json": "6ec6ef4d9c526fb4f9aba9f7b3a05e274445f25ae5fef3da7407a6ffb91d81d9",
  "results/deam_context_isolated_theory_routed_music_factors_repeat_decision.json": "904c05da4e38544b39c7d1c585c65b0f5a9b64c329409aed7164256bf91f3888",
  "results/pmemo_explicit_factor_audit.json": "205b3a5e042f73ad7502430b4e5ccf8e4656d313874617263ff72f66822ef006",
  "results/deam_context_isolated_theory_routed_music_factors_unseen_holdout_decision.json": "a6113e8a6676950f7dbc2f8561da466388375d8701400924b2d4bbaec452b897",
  "results/deam_unseen_theory_routed_delay4_sweep_repeat3_decision.json": "56694205524f52d729bd2ca86034b187a59337fd54e70095b2a5e8ac30bff2be",
  "results/pmemo_mert95m_4s_stride1_audit.json": "99cbf7fb5ed4528573ae5d2646657d4fb0f97debd17938b6996d37ca4a02c5c9",
  "results/deam_inter_annotator_innovation_ceiling.csv": "ecf40376e966bd48d14d9f858e39af061bf717a08ea4dde7e57b37d450bdf9d2",
  "results/future_information_identification_audit_fold_metrics.csv": "d13a521fe74c583c561b9f73537782e667aca1b7d06d5ead772d3c24215fc138",
  "results/deam_unseen_theory_routed_delay1_sweep_repeat3_decision.json": "da4eb18e21c1b6692dd9fa1302706429f49c4dc2d6b7934e56341ccd30035410",
  "results/muq_full_song_suffix_perturbation_audit.json": "59383dd7ddbbf315ea835790020a47afff84c25072c683ba51345e3b66d9ef6b",
  "results/deam_theory_routed_delay3_sensitivity_decision.json": "75a0ced3c1be7dd1462d94ced295741bb287b3fd777452ff3ae8a7313eb257bb",
  "results/context_isolated_theory_routed_music_factors_multiplicity_audit.json": "80e46cdeab736d7849e83f3aab9e3aa0d3b0b58ad3af1c9a95d38e1c39d09f4b",
  "results/response_delay_1to4_audit.json": "012d49d540272e38f80b379a07ec68c8b4a7c0ad3f61ba689b0ceb59401ad79e",
  "results/deam_tora_capacity_pca256_repeat3_decision.json": "4e04e41ef33008c840e43e9ba41a7f327547770964c6c703a84226a142a231cb",
  "results/future_information_identification_audit_calibration.csv": "a904649e9fc9e5c8c07a510927a8c515e0b239870b5d17bdbf67003b6f3feb75",
  "results/pmemo_tora_gru_orthogonal_repeat3_fold_metrics.csv": "310006c49845ac3aeeae1d506ac4acdeaffbabee740201bb848804ec2157f72d",
  "results/deam_unseen_architecture_audit.json": "e7a7e979e8d38263092e2c0e87248561fb08b4ca3dd839931ec4ecb640ee3137",
  "results/pmemo_theory_routed_delay1_sweep_repeat3_decision.json": "9d16bb8287c76f610728842ae69c49b0887f6982a0bcb54d59dc0ccf251218a0",
  "results/pmemo_common_horizon_performance_audit.json": "2ff9ef4bee474c3fcdb8527a5d93d6d3e4bb62f676a6f99e69c37b28afb27ffa",
  "results/response_delay_1to4_audit.csv": "65541d23aee7a9cf1ab4b14422938d9788d8f3c02c37569ef88b15fdfea11f82",
  "results/matched_wrong_time_and_baselines_fold_metrics.csv": "2e2fd2ca7b896b9d1a0e21d3ef127860a6e4ba41c6e062444c0dba63334e9307",
  "results/pmemo_tora_gru_orthogonal_repeat3_training_history.csv": "e39529c3a5a7bc8dc1237c2c06789bbc5a82608ab1af98f811fbca0d8285db1f",
  "results/pmemo_context_isolated_factor_early_concat_ablation_decision.json": "a77f6caf373b043c80de187e7d742fcaf79cb60520b52c6782507a35d5da397d",
  "results/pmemo_theory_route_dynamics_only_ablation_decision.json": "1fd3e104a3cae66349973ccd9729a96b04c70e6374589204b92396ca31a12348",
  "results/pmemo_theory_routed_delay4_sweep_repeat3_decision.json": "d40bb5d91d0d76b44e98a0c1d6f3ccffacc2ce56318d3ecfc282e8809605a3ec",
  "results/deam_tora_gru_orthogonal_repeat3_fold_metrics.csv": "0ad54ccdf6a07e8ca814a2345ea08d18e0abd5f0fdb78b22880eb9b1bd143bf7",
  "results/deam_context_isolated_factor_early_concat_ablation_decision.json": "0ab7fb2928b083c1124c9462f80cd961e761998ac2e4dcd9aa2f3015d91b2d86",
  "results/pmemo_common_support_audit.json": "1b7e9e7f58c9ad279bb856df192816c5976df69b0ce465d3b79a4800b30f1dca",
  "results/context_isolated_theory_routed_music_factors_repeat_decision.json": "f9733b9c96cc5653d31f1a331ed4513797729c2272794c28b095d88a5f494f05",
  "results/deam_unseen_holdout_freeze.json": "a58e2e9368a70faa8ab4729495d1b0e49822e4f90400d6eaa8ea2aaa739a18ff",
  "results/pmemo_tora_mert4s_second_backbone_repeat3_fold_metrics.csv": "ac6a3bf519ef74205e440c4253abbc56eac319d42e78ee63d54f9e080d383694",
  "scripts/reproduce_tora.sh": "4fdf027328d72f2befb834dc25d8f8ccbdfc9d2baabefb0404ed971522169b09",
  "scripts/build_access_figures.py": "8fe2dce7e88f57e2d481578515415dc825d0b3c1d70226f486a0d8984d520c59",
  "scripts/compute_pmemo_multiplicity_audit.py": "17644a6ed0a48add336ad71aa62a7f027423f4533ffac7ce4492b5c323eb76ad",
  "scripts/legacy_reproduce_tora.sh": "b02197e9c1380b6214543f77646e73716f5bed99c8681ab9f5219c81b16fa891",
  "scripts/build_delay_sweep_1to4.py": "db429817bac36757ae4dbddd9aa27af24069105acb8adc7de502193344a1c2d0",
  "scripts/recompute_primary_from_predictions.py": "ddebe101aa282ef55f3c4aa0c52a89dc4eef33ca236e6edf3c1dd60ea39dfdd0",
  "scripts/audit_tora_artifacts.py": "adcaab50e86a842935e1cd3684f73d1dc4bd222f4f119de84cb6b83ed2310bc0",
  "scripts/figures/protocol_timeline.pdf": "e946d2f97750587308888949503e4070290ac73f07e271094d80441f5f5de4b6",
  "scripts/figures/protocol_timeline.png": "197f6841a31f04c275872b437a956fe4f0a7e21028cf6c16ead68d1ddb883dc4",
  "scripts/figures/result_summary.pdf": "e3d7f614cf23135a5ee4efdc5a3ac65df1de9cd2d7fd8b35abc76a243581d48f",
  "scripts/figures/result_summary.png": "ba5fda822f902360b7418d0453b66cc6fa4d364b8c2cf7075ce0fd0e69d6e973",
  "scripts/figures/change_stratification.pdf": "a71d3ad4a98fae72786cabc56a78862b4ed337a5e247a24691eebb4d9144f92d",
  "scripts/figures/change_stratification.png": "ac6251ecde6ae3151bfa2b7316e775f2be864da31d8f8b0de9905d5ab99a7d67",
  "predictions/historical_gzip_prediction_manifest.json": "ab24a92886625eb830743784945fcfacaffcd07aef4bc64e8a0f65348ebda1cf",
  "predictions/future_support_localization_deam_avg_predictions.parquet": "8cb84b9907524f5b4904676e4afb31f4d740541fa5975cff79f21c3726ea4b43",
  "predictions/deam_unseen_pca256_arousal_predictions.parquet": "ba8d319e7ee81bfe07b242f4a89559baf386e11487f5df84b42db2c3ad30125a",
  "predictions/prediction_manifest.json": "72995b954af952c69ddd92bea97ec363c44fcbd9269a8eb21e25ad4cc4ea1358",
  "predictions/future_support_localization_pmemo_avg_predictions.parquet": "a65da1df1e9dd431b5d3e404316800b97c90f5fa5314f9a94256e084eac4bf86",
  "predictions/pmemo_pca256_arousal_predictions.parquet": "1eaabd16887e7dc4e830090b74fc642aeb4334261abc0826fd7bcae572a1b147",
  "predictions/matched_hard_controls_arousal_predictions.parquet": "50c6f91f4fb250d359bc1623e527a784c0454225c9a568776847fbaed77a370f",
  "src/build_capacity_robust_action_audit.py": "79618367bf49d329811e69b38acf9b45fb408a6007f0d2a538320fe23f0853d5",
  "src/compare_orthogonal_vs_early_concat.py": "aa890500b44f6aae96cd65f4db2c703842f44c2a51ced6ae60c8fb8e2ad571b2",
  "src/build_pmemo_common_support_audit.py": "4935ea76ed3f817ade91e7c35310c6d6f2dfc6573cc7bb5467f7a45e28abf9d0",
  "src/build_release_prediction_files.py": "e19e472a03d78604ab4fcd5b5e1a59e1c83d9935a1591e6162dfbcdc2692ada4",
  "src/protocol_gru_frozen_unseen_audit.py": "f91610670fec0f8d9168990255cba98fda8fb5a850e79225deddb5e949fc9175",
  "src/evaluate_deam_unseen_holdout.py": "a7b391bdf7c92540818cb0110fd246ee44ea8173b10ad9cf0828dd64524dd242",
  "src/audit_matched_wrong_time_and_baselines.py": "60a4fce7bf551ce3f9d764cbc53ac527753d9d196e465c85026eed5c8bb5ffc6",
  "src/run_deam_factor_shards.py": "42166c3744cdcc349a4a695a2484799576ee5bfb65565cb4c812c3a75631363b",
  "src/audit_muq_context_leakage.py": "2ec43cca1fd267b2101d92af46a886404cd4c48be5292038ef0ac524dfe8c3b7",
  "src/deam_innovation_replication.py": "5012fbf92580e718c3d5388b3aa9dcf44c0566c197553a8b56e156b9b5872c18",
  "src/context_isolated_factor_early_concat_ablation.py": "15c20f8d8d0372c216c29de92d712a8ffa32a6b6fa3b4f73052769112dd4c668",
  "src/audit_theory_routed_replication.py": "3c136beba4b6db141ba66b8e4cc3c43b4eef859188c51adba85493ccd171a546",
  "src/build_theory_route_delay_sensitivity.py": "f1e2318d0619ba24113b6fa542a669aa348e2e7567b93944e7b97eb08ffbb616",
  "src/extract_pmemo_factors_shard.py": "f96450aafe48cb7d4ffd1972b4facd969f9064b8ce39eef3eaa2b3ab5b9d34e6",
  "src/deam_unseen_architecture_audit.py": "d3a9bb55239be81d227ca571dc4c7970d191ddef16f05f38799fccb6541c1020",
  "src/pmemo_factor_bottleneck_confirmatory.py": "e0cb5f3667fcb51eaf0583effb2ba3547c489b0c1048b1e5ca239cd40290ad7c",
  "src/run_pmemo_factor_shards.py": "3f400eb4e2c1f2339bdb02744d2522aac814efad3083c5dcb3c986750e00d90b",
  "src/deam_factor_ablation.py": "a764551ab1a96be8c33f45e2a4e356beb8c1332a7ef3b7f08aef273030a62cb7",
  "src/context_isolated_orthogonal_music_factors.py": "d88f22a5fad2cdf90be215f6c0611dccf094f110967a3a4234b357fc1dd9a2f8",
  "src/test_context_isolated_contract.py": "af50acf3d590e999ab33affe18d1d9c5534635cd73c5fb7c203d0b022a1d8fcf",
  "src/extract_deam_factors_shard.py": "13c341138f4c6f35ce0fd4166af23a20251d3fcaec11da6370ac274131023c32",
  "src/context_isolated_pws_gate.py": "810bb82df9f5a72e835958af0da651ce11accccccd7020f40a742e4f1cee0a69",
  "src/song_cluster_bounds.py": "499966f36d399c43a571127fcda72969716740d804299481b3817624d6cab6f7",
  "src/pmemo_muq_transition_probe.py": "61d574fa4049952ffed7c2f2388f64c00489680e1d35dde6169f1d9342e722ae",
  "src/domain_factor_meta_probe.py": "e6d176887d4207faed2dba139a9859101408abffcb1931ffa0f1e831a24987cd",
  "src/build_training_stability_audit.py": "19d0f4ba9dc585129e5b77c32b606024e8e4512d4ee60a0967e10f3ba429487a",
  "src/extract_pmemo_mert95m_chunks.py": "39a77421f6ccdb16d41a7a6aab81d1561974d2921dc1a3f2e38c0892e548fa20",
  "src/pmemo_dynamic_world_pilot.py": "29870da6476cf76e9596499d3f25b3b9352d3eb666e79b15b4a97e1e937c573a",
  "src/tora_gru_orthogonal_residual.py": "ae48e6650527b255377ddbef6886befb655a1f8595d4dff7028472ca34a92cc0",
  "src/extract_local_muq_chunks.py": "57b81766c24944218c51d5fa9a4bfe2197384209b546b2e127e2f2f56e74d645",
  "src/audit_future_support_localization.py": "a874e946402c0e0bc133e9db520108914e533519186751c61cb21e6300c62e90",
  "src/deam_inter_annotator_ceiling.py": "983698034a5c5db34c30a3d3a13b356d1e506d3c5052a3f55dfbd9f8f0e3ec68",
  "src/test_song_cluster_bounds.py": "a2bea9a567aab9de8a1f01b2522f251d1b2f6f79189afd5db7919771622799c0",
  "src/audit_future_information_identification.py": "3155fbb681189df15ed140588d2aaadd0387da7062df521c567195959099fe24",
  "src/context_isolated_neural_world.py": "98e1921cc72fcfe0e7bf5b79a7504b47ac5f436bb4aa395c9bc60098bb8c7297",
  "src/build_pmemo_common_horizon_performance_audit.py": "6de0ebeb90d44481aebb5af41e6aeb3d79f59a393dd0fe6f81b842315e36b520",
  "src/tora_mert_second_backbone.py": "42ee1686f4de18e1ab914b9356608ad55d5c3b20a6d8db7ad41f1f7f53c70762"
}


==> anc/README.md <==
# Known Music, Unknown Response: arXiv inspection artifact

This release accompanies the revised preprint focused on state and independently encoded MuQ music forecasts. It was recovered from the authors' archived experimental package. It contains implementation source, stored aggregate audits, and compressed predictions. It does not contain raw audio, individual participant records, or the full frozen feature archives. Obtain PMEmo/DEAM from their original distributors under their respective terms for new feature extraction and training.

## Verified retained results

The retained analyses are state versus complete MuQ, past-only/future-only and nonlinear-state attribution, independent chunk localization, same-song hard controls, absolute errors and fixed-prediction stratification. The original full/empty-state models in the PCA256 prediction files are separate from the later factor correction columns: no explicit-factor values enter these forecasts. Historical common-support selection checked factor availability as well as MuQ geometry; that retained cohort restriction is disclosed in the manuscript.

Install the numerical packages in requirements.txt. A fast inspection run is:

```
bash scripts/reproduce_tora.sh
```

This runs the support-contract and bootstrap-bound unit checks, then independently recomputes the four main point estimates and 5,000-draw song-cluster intervals, plus hard-control margins, from the released predictions. It does not perform a full independent training reproduction. `CURRENT_PRIMARY_RECOMPUTATION.json` records this release's run. Historical JSON assertions and expected-value scripts are implementation records, not proofs of data correctness.

## Excluded historical analyses

The original package also contains explicit-factor code/results, residual-factor columns, GRU+factor, MERT+factor and factor delay-sweep diagnostics. These are retained only as historical audit evidence and are **excluded from the revised manuscript's predictive conclusions**. Code inspection found centered waveform windows and full-song chroma tuning whose receptive support does not satisfy the declared audio boundary. The past anchor can use waveform samples after the origin, and factor summaries can cross their declared end boundary. These defects do not imply label leakage into pure MuQ forecasts, but invalidate claims that the factor experiments obey the same support rule. Correcting them requires feature re-extraction and new fitting; no corrected factor performance is claimed here.

The historical PCA256 factor run used all_factors, while the PCA64 delay sweep used a dynamics/rhythm route; these are not one fixed pipeline. The original shell entrypoint also disagreed with those stored PCA256 factor settings. It is renamed scripts/legacy_reproduce_tora.sh, disabled by an initial exit, and is not a supported reproduction command. README_LEGACY_ORIGINAL.md describes the old release only and is superseded by this README. Do not use legacy factor, delay, GRU or MERT gains as evidence for the current paper.

## Provenance and verification limits

The historical DEAM manifest and source hashes are preserved unchanged. The current method-source hash differs from the freeze manifest hash; source continuity has not been established. The old closure JSON requires prediction inputs absent from this compact release and is not a newly rerun closure. The revised paper reports this limitation. The 1,494-song DEAM evaluation pool excludes the 305 engineering songs and uses repeated song-disjoint cross-validation inside that pool; it is not one permanent outer test fold.

Checkpoint revisions are recorded in results/foundation_model_revisions.json. The paper distinguishes downstream song disjointness from unverified pretraining-corpus overlap. Released prediction tables use Parquet with Zstandard compression because arXiv automatically expands gzip CSV files beyond its source-size limit. Every parsed value and column, including historical/excluded columns, is preserved exactly; dataframe round-trip equality is checked. predictions/prediction_manifest.json records the source-gzip hashes and current Parquet hashes. The original gzip manifest is retained as historical provenance. Use pandas.read_parquet to inspect these files. The requirements include pyarrow for this purpose. Historical JSON summaries are unchanged. The release manifest lists current SHA256 hashes. No original experimental outputs were changed to repair a textual inconsistency.


==> anc/README_LEGACY_ORIGINAL.md <==
# Known Music, Unknown Response: IEEE Access Reproducibility Package

This package accompanies “Known Music, Unknown Response: Leakage-Audited
Dynamic Arousal Forecasting With Scheduled Future Music.” The primary result
separates affect state, observed-past audio, scheduled-future content, and
within-song placement under a PCA-256 MuQ representation. The cross-fitted
energy/rhythm stage is a secondary residual diagnostic.

## Environment

- Python 3.9+
- Evaluation: NumPy 2.0.2, pandas 2.3.3, SciPy 1.13.1,
  scikit-learn 1.6.1
- Feature extraction: PyTorch 2.8.0, librosa 0.11.0, MuQ 0.1.0

Install with `python -m pip install -r requirements.txt`. Linear evaluation can
run on CPU. MuQ/MERT extraction and the optional recurrent capacity audit
support CUDA, Apple MPS, or CPU.

## Public data layout

Obtain PMEmo and DEAM from their official dataset distributions; raw audio is
not redistributed. Place the files as follows:

```text
data/raw/pmemo/PMEmo2019/
  annotations/dynamic_annotations.csv
  features/dynamic_features.csv
  chorus/*.mp3
data/raw/deam/
  annotations/annotations/annotations averaged per song/dynamic (per second annotations)/
  features/features/
  audio/MEMD_audio/*.mp3
```

Run all commands from the archive root. `scripts/reproduce_tora.sh` documents
the primary extraction, evaluation, negative-control, ablation, and closure
sequence. Full extraction is intentionally gated by `TORA_RUN_EXTRACTION=1`
because it downloads a frozen MuQ checkpoint and processes both corpora. The
capacity diagnostics are separate scripts because the nested GRU and MERT
runs are substantially more expensive than the primary ridge pipeline.

## Observation rules

MuQ chunks are independently encoded with a 4-s window and 1-s stride. A
candidate future accepts a chunk only when its complete support ends before
the response-delay-adjusted target boundary. Emotion labels after the forecast
origin are never predictor inputs. All outer and inner folds are song-disjoint.
MuQ and MERT checkpoint revisions are pinned in
`results/foundation_model_revisions.json`.

## Frozen evidence

The `results/` folder contains JSON audits supporting every numerical claim.
The `predictions/` folder releases compressed averaged predictions for the
PCA-256 capacity table and hard negative controls. Run
`scripts/recompute_primary_from_predictions.py` to independently regenerate
their point estimates and corrected intervals without downloading audio or
extracting MuQ. `scripts/audit_tora_artifacts.py` checks values, prediction
hashes, closure status, and absence of absolute user paths.

The principal evidence files are:

- `capacity_robust_action_audit.json`: three-repeat PCA-256 decomposition of
  action-over-state, correct-over-wrong-time placement, and residual-factor
  effects for both corpora and horizons;
- `matched_wrong_time_and_baselines_decision.json`: RMS, dynamics/rhythm,
  MuQ-mean, and full-trajectory baselines plus 5/10-s and acoustic-nearest
  same-song controls;
- `future_information_identification_audit_decision.json`: three-repeat
  past-only/future-only attribution and strong-state stress test.  The
  candidate-only trajectory excludes every past/current audio descriptor and
  is compared with a direct-innovation nonlinear state model;
- `future_support_localization_*_decision.json`: three-repeat candidate-only
  first-chunk, last-chunk, and complete-future-mean diagnostic.  The earliest
  chunk ends 5.5--11 s before the target and remains above the calibrated
  nonlinear state model in all four dataset--horizon cells.  Matching
  averaged predictions are in `predictions/`, and
  `src/audit_future_support_localization.py` rebuilds the audit from frozen
  independent MuQ chunks;
- `training_stability_audit.json`: repeat/fold dispersion for local placement
  and the PCA-256 residual diagnostic;
- `response_delay_1to4_audit.json`: fixed-factor 1--4-s response-delay sweep;
  all dataset--horizon--delay cells retain positive song-cluster diagnostic
  lower bounds for route gain, factor placement, and MAE benefit.  Run
  `scripts/build_delay_sweep_1to4.py` to rebuild the compact JSON/CSV table
  from the four per-delay decision files;
- `pmemo_common_support_audit.json`: retained/excluded duration and label
  summaries under complete-support filtering;
- `pmemo_common_horizon_performance_audit.json`: no-refit comparison of the
  10-s and 15-s primary models on the same 481 PMEmo songs; run
  `src/build_pmemo_common_horizon_performance_audit.py` to reproduce it;
- `deam_unseen_tora_capacity_pca256_repeat3_decision.json`: 1,494-song DEAM
  holdout capacity audit with corrected song-cluster bounds;
- `deam_unseen_architecture_audit.json`: matched early fusion on the same
  frozen holdout songs;
- `pmemo_tora_mert4s_second_backbone_repeat3_decision.json`: independent
  MERT-95M transfer diagnostic using the same 4-s/1-s support geometry as
  MuQ;
- `*_tora_gru_orthogonal_repeat3_decision.json`: three-repeat, nested
  song-cross-fitted recurrent-base audits;
- `deam_inter_annotator_innovation_ceiling.json`: split-half reliability
  calibration, not a hard model ceiling.
- `muq_full_song_suffix_perturbation_audit.json`: controlled suffix
  intervention showing that nominally earlier hidden states from full-song
  MuQ encoding depend on later waveform samples.

The compressed prediction files are sufficient for the fast point-estimate,
interval, and large-change stratification checks. Run
`python scripts/build_access_figures.py` to regenerate the protocol and result
figures used by the article; its output is written to `scripts/figures/`.

Run the fast contract and artifact checks with:

```bash
PYTHONPATH=src python src/test_context_isolated_contract.py
PYTHONPATH=src python src/test_song_cluster_bounds.py
python scripts/audit_tora_artifacts.py
```

To rerun the optional full-song suffix intervention after obtaining PMEmo and
the MuQ checkpoint, use:

```bash
PYTHONPATH=src python src/audit_muq_context_leakage.py
```

The primary DEAM evaluation excludes the 305 engineering-smoke songs listed
in `results/deam_unseen_holdout_freeze.json`. They are the songs whose partial
outcomes were exposed during the engineering run; they were not selected by
labels or scores. The manifest froze their identifiers and the method/source
settings before the complete holdout run. Do not regenerate or alter it.

## Expected outcome

`results/capacity_robust_action_audit.json` must report full-interface lifts of
+.389--+.507 CCC. Hard local and acoustic-nearest controls must retain positive
corrected lower bounds in all four cells. On the DEAM holdout, PCA-256 residual
gains are approximately +.0110/+.0105; PMEmo does not define a positive
wide-representation residual claim. The attribution analysis must show
future-only CCC .310--.429 and positive corrected future-minus-past lower
bounds in all four cells.


==> anc/environment.yml <==
name: scheduled-music-forecasting
channels:
  - conda-forge
  - pytorch
dependencies:
  - python=3.9
  - numpy=2.0.2
  - pandas=2.3.3
  - scipy=1.13.1
  - scikit-learn=1.6.1
  - matplotlib=3.9.4
  - librosa=0.11.0
  - soundfile=0.13.1
  - pytorch=2.8.0
  - torchaudio=2.8.0
  - pip
  - pip:
      - transformers==4.57.6
      - huggingface-hub==0.36.2
      - gdown==5.2.0
      - muq==0.1.0


==> anc/predictions/historical_gzip_prediction_manifest.json <==
{
  "role": "compressed averaged predictions for Tables 3--4",
  "files": {
    "pmemo": {
      "path": "predictions/pmemo_pca256_arousal_predictions.csv.gz",
      "rows": 33013,
      "songs": 611,
      "sha256": "eabfcbc142a5057f66164b45789d68e50f767f7981d946ac1d2d356d626e49af",
      "columns": [
        "musicId",
        "time",
        "target_time",
        "h_seconds",
        "delta_y",
        "delta_state_only",
        "delta_full_local_dynamics",
        "delta_wrong_full_local_dynamics",
        "delta_fixed025_orthogonal_music_factors"
      ]
    },
    "deam_unseen": {
      "path": "predictions/deam_unseen_pca256_arousal_predictions.csv.gz",
      "rows": 133422,
      "songs": 1494,
      "sha256": "ee9c28ddd38b78650d8c27fba46810fffc67864e10f18ea4c70c64e7838ea99f",
      "columns": [
        "musicId",
        "time",
        "target_time",
        "h_seconds",
        "delta_y",
        "delta_state_only",
        "delta_full_local_dynamics",
        "delta_wrong_full_local_dynamics",
        "delta_fixed025_orthogonal_music_factors"
      ]
    },
    "matched_hard_controls": {
      "path": "predictions/matched_hard_controls_arousal_predictions.csv.gz",
      "rows": 166435,
      "songs_by_dataset": {
        "deam": 1494,
        "pmemo": 611
      },
      "sha256": "4a2badbfaf5a8d5c38ba6defd0e49033c9c107fa644dee64ab524afe8ad1aafc",
      "columns": [
        "dataset",
        "h_seconds",
        "musicId",
        "time",
        "target_time",
        "delta_y",
        "delta_state",
        "delta_rms",
        "delta_dynamics_rhythm",
        "delta_muq_mean",
        "delta_muq_trajectory",
        "delta_local5",
        "delta_muq_nn",
        "valid_local5",
        "shift_local5",
        "overlap_local5",
        "similarity_local5",
        "valid_muq_nn",
        "shift_muq_nn",
        "overlap_muq_nn",
        "similarity_muq_nn"
      ]
    },
    "future_support_localization_pmemo": {
      "path": "predictions/future_support_localization_pmemo_avg_predictions.csv.gz",
      "rows": 33013,
      "songs": 611,
      "sha256": "c1211c54b6946652a1e93c2cc02035e2e79e664014e9769dceee168dd23a935d",
      "columns": [
        "dataset",
        "h_seconds",
        "musicId",
        "time",
        "target_time",
        "delta_y",
        "delta_state_hgb_raw",
        "delta_state_hgb_calibrated",
        "delta_early_first_chunk",
        "delta_late_last_chunk",
        "delta_full_future_mean"
      ]
    },
    "future_support_localization_deam": {
      "path": "predictions/future_support_localization_deam_avg_predictions.csv.gz",
      "rows": 151242,
      "songs": 1799,
      "reported_subset": "1,494 engineering-unseen songs",
      "sha256": "7dfee7b52b497a89a7cfb82ff41e8ce4e7b4146015b3ca7df26bda119d7ccc5c",
      "columns": [
        "dataset",
        "h_seconds",
        "musicId",
        "time",
        "target_time",
        "delta_y",
        "delta_state_hgb_raw",
        "delta_state_hgb_calibrated",
        "delta_early_first_chunk",
        "delta_late_last_chunk",
        "delta_full_future_mean"
      ]
    }
  }
}


==> anc/predictions/prediction_manifest.json <==
[
  {
    "path": "predictions/matched_hard_controls_arousal_predictions.parquet",
    "source_gzip_sha256": "4a2badbfaf5a8d5c38ba6defd0e49033c9c107fa644dee64ab524afe8ad1aafc",
    "parquet_sha256": "50c6f91f4fb250d359bc1623e527a784c0454225c9a568776847fbaed77a370f",
    "rows": 166435,
    "columns": [
      "dataset",
      "h_seconds",
      "musicId",
      "time",
      "target_time",
      "delta_y",
      "delta_state",
      "delta_rms",
      "delta_dynamics_rhythm",
      "delta_muq_mean",
      "delta_muq_trajectory",
      "delta_local5",
      "delta_muq_nn",
      "valid_local5",
      "shift_local5",
      "overlap_local5",
      "similarity_local5",
      "valid_muq_nn",
      "shift_muq_nn",
      "overlap_muq_nn",
      "similarity_muq_nn"
    ],
    "exact_dataframe_roundtrip": true
  },
  {
    "path": "predictions/deam_unseen_pca256_arousal_predictions.parquet",
    "source_gzip_sha256": "ee9c28ddd38b78650d8c27fba46810fffc67864e10f18ea4c70c64e7838ea99f",
    "parquet_sha256": "ba8d319e7ee81bfe07b242f4a89559baf386e11487f5df84b42db2c3ad30125a",
    "rows": 133422,
    "columns": [
      "musicId",
      "time",
      "target_time",
      "h_seconds",
      "delta_y",
      "delta_state_only",
      "delta_full_local_dynamics",
      "delta_wrong_full_local_dynamics",
      "delta_fixed025_orthogonal_music_factors"
    ],
    "exact_dataframe_roundtrip": true
  },
  {
    "path": "predictions/future_support_localization_pmemo_avg_predictions.parquet",
    "source_gzip_sha256": "c1211c54b6946652a1e93c2cc02035e2e79e664014e9769dceee168dd23a935d",
    "parquet_sha256": "a65da1df1e9dd431b5d3e404316800b97c90f5fa5314f9a94256e084eac4bf86",
    "rows": 33013,
    "columns": [
      "dataset",
      "h_seconds",
      "musicId",
      "time",
      "target_time",
      "delta_y",
      "delta_state_hgb_raw",
      "delta_state_hgb_calibrated",
      "delta_early_first_chunk",
      "delta_late_last_chunk",
      "delta_full_future_mean"
    ],
    "exact_dataframe_roundtrip": true
  },
  {
    "path": "predictions/future_support_localization_deam_avg_predictions.parquet",
    "source_gzip_sha256": "7dfee7b52b497a89a7cfb82ff41e8ce4e7b4146015b3ca7df26bda119d7ccc5c",
    "parquet_sha256": "8cb84b9907524f5b4904676e4afb31f4d740541fa5975cff79f21c3726ea4b43",
    "rows": 151242,
    "columns": [
      "dataset",
      "h_seconds",
      "musicId",
      "time",
      "target_time",
      "delta_y",
      "delta_state_hgb_raw",
      "delta_state_hgb_calibrated",
      "delta_early_first_chunk",
      "delta_late_last_chunk",
      "delta_full_future_mean"
    ],
    "exact_dataframe_roundtrip": true
  },
  {
    "path": "predictions/pmemo_pca256_arousal_predictions.parquet",
    "source_gzip_sha256": "eabfcbc142a5057f66164b45789d68e50f767f7981d946ac1d2d356d626e49af",
    "parquet_sha256": "1eaabd16887e7dc4e830090b74fc642aeb4334261abc0826fd7bcae572a1b147",
    "rows": 33013,
    "columns": [
      "musicId",
      "time",
      "target_time",
      "h_seconds",
      "delta_y",
      "delta_state_only",
      "delta_full_local_dynamics",
      "delta_wrong_full_local_dynamics",
      "delta_fixed025_orthogonal_music_factors"
    ],
    "exact_dataframe_roundtrip": true
  }
]


==> anc/requirements.txt <==
numpy==2.0.2
pandas==2.3.3
scikit-learn==1.6.1
scipy==1.13.1
joblib==1.5.3
matplotlib==3.9.4
librosa==0.11.0
soundfile==0.13.1
torch==2.8.0
torchaudio==2.8.0
transformers==4.57.6
huggingface_hub==0.36.2
gdown==5.2.0
muq==0.1.0

# MuQ is required only for feature extraction; evaluation can run from
# pre-extracted context-isolated feature archives.

pyarrow==21.0.0


==> anc/results/capacity_robust_action_audit.json <==
{
  "role": "capacity-robust decomposition of state, future-action, placement, and routed-residual effects",
  "action_model": "standardized PCA-256 ridge over support-isolated MuQ trajectory summaries",
  "repeats": 3,
  "song_disjoint_outer_folds": 5,
  "bootstrap_draws": 5000,
  "per_cell_one_sided_alpha": 0.025,
  "rows": [
    {
      "dataset": "PMEmo",
      "h_seconds": 10.0,
      "songs": 611,
      "windows": 19336,
      "state_ccc": 0.02806339180085662,
      "wide_action_ccc": 0.417308133018754,
      "wrong_time_action_ccc": 0.2693620562012796,
      "routed_ccc": 0.41726777672736315,
      "action_lift": {
        "point": 0.3892447412178975,
        "lower": 0.3481719571433366,
        "ci": [
          0.34159235204392646,
          0.43359626176926874
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 611
      },
      "placement_margin": {
        "point": 0.14794607681747457,
        "lower": 0.10396434408214769,
        "ci": [
          0.09734633328549669,
          0.2031317037341214
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 611
      },
      "route_gain": {
        "point": -4.035629139126362e-05,
        "lower": -0.003370684217187231,
        "ci": [
          -0.003965499482790221,
          0.0033152186400010734
        ],
        "p_positive": 0.5066,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 611
      },
      "route_mae_benefit": {
        "point": -4.6716313620639934e-05,
        "lower": -0.00011539965750396757,
        "ci": [
          -0.00012458417447476448,
          2.8593247909534744e-05
        ],
        "p_positive": 0.0862,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 611
      }
    },
    {
      "dataset": "PMEmo",
      "h_seconds": 15.0,
      "songs": 481,
      "windows": 13677,
      "state_ccc": 0.0064762450020051385,
      "wide_action_ccc": 0.4527932070685186,
      "wrong_time_action_ccc": 0.3238536174942688,
      "routed_ccc": 0.4556708583835233,
      "action_lift": {
        "point": 0.4463169620665132,
        "lower": 0.38014450249766507,
        "ci": [
          0.3702408522705935,
          0.5135672653028172
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 481
      },
      "placement_margin": {
        "point": 0.1289395895742494,
        "lower": 0.0855728577386688,
        "ci": [
          0.08065636599163595,
          0.1821883452607213
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 481
      },
      "route_gain": {
        "point": 0.0028776513150049476,
        "lower": -0.001936159546446993,
        "ci": [
          -0.0025763522059041094,
          0.008467558194097637
        ],
        "p_positive": 0.8832,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 481
      },
      "route_mae_benefit": {
        "point": -5.157369768567978e-05,
        "lower": -0.00022136350098609728,
        "ci": [
          -0.00024853821618685203,
          0.00013688684463274853
        ],
        "p_positive": 0.2764,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 481
      }
    },
    {
      "dataset": "DEAM unseen",
      "h_seconds": 10.0,
      "songs": 1494,
      "windows": 74181,
      "state_ccc": 0.041448776665666515,
      "wide_action_ccc": 0.45787174189672597,
      "wrong_time_action_ccc": 0.2238673489435786,
      "routed_ccc": 0.4688387444227059,
      "action_lift": {
        "point": 0.41642296523106,
        "lower": 0.39423775991496307,
        "ci": [
          0.3914554881820804,
          0.44154613061526743
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "placement_margin": {
        "point": 0.2340043929531478,
        "lower": 0.19965939373778646,
        "ci": [
          0.19396703170400012,
          0.2658485889864106
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "route_gain": {
        "point": 0.010967002525979708,
        "lower": 0.009571450799088454,
        "ci": [
          0.00940526190306084,
          0.012594888206571902
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "route_mae_benefit": {
        "point": 8.784399810235765e-05,
        "lower": 5.336559262562345e-06,
        "ci": [
          -5.632656466343335e-06,
          0.00018591450964853314
        ],
        "p_positive": 0.9828,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      }
    },
    {
      "dataset": "DEAM unseen",
      "h_seconds": 15.0,
      "songs": 1494,
      "windows": 59241,
      "state_ccc": 0.05774161473605631,
      "wide_action_ccc": 0.5643824371313347,
      "wrong_time_action_ccc": 0.32726654653615417,
      "routed_ccc": 0.5748434243224795,
      "action_lift": {
        "point": 0.5066408223952785,
        "lower": 0.4790399155002565,
        "ci": [
          0.4748795521492142,
          0.5355489920538027
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "placement_margin": {
        "point": 0.23711589059518046,
        "lower": 0.19339357255088802,
        "ci": [
          0.18653427511968462,
          0.27575935300398896
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "route_gain": {
        "point": 0.010460987191145188,
        "lower": 0.008648318289050641,
        "ci": [
          0.00842007707632829,
          0.012765402021262461
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "route_mae_benefit": {
        "point": 0.00012521580073967728,
        "lower": -4.902333062655994e-05,
        "ci": [
          -7.482393362280656e-05,
          0.000329065723544021
        ],
        "p_positive": 0.9206,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      }
    }
  ]
}

==> anc/results/context_isolated_theory_routed_music_factors_multiplicity_audit.json <==
{
  "familywise_alpha": 0.05,
  "bonferroni_cells": 2,
  "per_cell_alpha": 0.025,
  "effects": {
    "10s": {
      "gain_vs_full": {
        "point": 0.00966410534833051,
        "lower": 0.00737320151366124,
        "ci": [
          0.00708341911773128,
          0.012372843525030023
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 611
      },
      "correct_vs_wrong_factor": {
        "point": 0.00594651137208585,
        "lower": 0.004316844111072832,
        "ci": [
          0.004119346924466841,
          0.007696639018333251
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 611
      },
      "mae_vs_full": {
        "point": 7.557509948234141e-05,
        "lower": 2.7369461835523026e-05,
        "ci": [
          2.090534408874622e-05,
          0.00013326485177309747
        ],
        "p_positive": 0.9988,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 611
      }
    },
    "15s": {
      "gain_vs_full": {
        "point": 0.008963011165257495,
        "lower": 0.005617816500462502,
        "ci": [
          0.005233902939337326,
          0.012889052449007333
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 481
      },
      "correct_vs_wrong_factor": {
        "point": 0.005441165304592488,
        "lower": 0.003412042947566572,
        "ci": [
          0.00311150090582749,
          0.007739409362141756
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 481
      },
      "mae_vs_full": {
        "point": 0.00010452313597018279,
        "lower": 8.637759566644105e-06,
        "ci": [
          -4.473568701410409e-06,
          0.00021678540820580978
        ],
        "p_positive": 0.9832,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 481
      }
    }
  }
}

==> anc/results/context_isolated_theory_routed_music_factors_repeat_decision.json <==
{
  "role": "pre-fixed strict orthogonal dynamics/rhythm/harmony/melody residual branch fail-fast",
  "dataset": "PMEmo",
  "context_isolated_muq": true,
  "wrong_action_contract": "anchor fixed; only candidate future replaced; changes recomputed",
  "base_archive": "data/processed/pmemo_muq_local_chunks_w4_s1.npz",
  "factor_archive": "data/processed/pmemo_explicit_factor_features.csv",
  "factor_columns": [
    "dynamics_rms",
    "dynamics_rms_change",
    "rhythm_onset_mean",
    "rhythm_onset_max",
    "rhythm_periodicity",
    "rhythm_local_tempo",
    "harmony_chroma_entropy",
    "harmony_chroma_peak",
    "harmony_chord_change",
    "melody_f0",
    "melody_f0_change",
    "harmony_chroma_00",
    "harmony_chroma_01",
    "harmony_chroma_02",
    "harmony_chroma_03",
    "harmony_chroma_04",
    "harmony_chroma_05",
    "harmony_chroma_06",
    "harmony_chroma_07",
    "harmony_chroma_08",
    "harmony_chroma_09",
    "harmony_chroma_10",
    "harmony_chroma_11",
    "harmony_tonnetz_00",
    "harmony_tonnetz_01",
    "harmony_tonnetz_02",
    "harmony_tonnetz_03",
    "harmony_tonnetz_04",
    "harmony_tonnetz_05"
  ],
  "factor_dim": 116,
  "factor_variant": "theory_routed",
  "theory_routing": {
    "Arousal(mean)": "dynamics + rhythm",
    "Valence(mean)": "harmony + melody"
  },
  "factor_alpha": 10.0,
  "n_repeats": 3,
  "factor_shrinkage": 0.25,
  "shrinkage_provenance": "fixed 0.25 reused from a pre-existing exploratory PMEmo factor-bottleneck protocol; not selected on strict outcomes, but not independent data",
  "exploratory_weight_reuse": true,
  "requires_external_dataset_replication": true,
  "n_splits": 5,
  "inner_splits": 4,
  "coverage": [
    {
      "h_seconds": 10.0,
      "windows": 19336,
      "songs": 611
    },
    {
      "h_seconds": 15.0,
      "windows": 13677,
      "songs": 481
    }
  ],
  "effects": {
    "10s_Arousal(mean)": {
      "hybrid_vs_full": {
        "point": 0.009664105348330398,
        "lower": 0.007681585217611475,
        "ci": [
          0.007312981216320585,
          0.011828793437762835
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "hybrid_vs_wrong_all": {
        "point": 0.1446691909972262,
        "lower": 0.11181591220432704,
        "ci": [
          0.10636871368492139,
          0.18814750261733026
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "hybrid_vs_wrong_factor_only": {
        "point": 0.005946511372085905,
        "lower": 0.004603885673927874,
        "ci": [
          0.004379578038053197,
          0.007510990943781709
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "mae_vs_full": {
        "point": 7.557509948233847e-05,
        "lower": 3.243185663694238e-05,
        "ci": [
          2.4690127631730013e-05,
          0.00012322350225666114
        ],
        "p_positive": 0.998,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      }
    },
    "10s_Valence(mean)": {
      "hybrid_vs_full": {
        "point": 0.0010869639544925924,
        "lower": -0.0015261075052489816,
        "ci": [
          -0.0020858873460075458,
          0.004536397969860509
        ],
        "p_positive": 0.74,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "hybrid_vs_wrong_all": {
        "point": 0.042052179955263724,
        "lower": 0.030329650929978726,
        "ci": [
          0.028578124313558686,
          0.05706642640721211
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "hybrid_vs_wrong_factor_only": {
        "point": 0.001487470814675318,
        "lower": 1.1173948950718441e-05,
        "ci": [
          -0.00027595871807594287,
          0.0032918298472433584
        ],
        "p_positive": 0.954,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "mae_vs_full": {
        "point": -9.653740642951292e-06,
        "lower": -4.9378184632024344e-05,
        "ci": [
          -5.714545363248273e-05,
          3.667198499839011e-05
        ],
        "p_positive": 0.3475,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      }
    },
    "15s_Arousal(mean)": {
      "hybrid_vs_full": {
        "point": 0.00896301116525794,
        "lower": 0.006071262156743809,
        "ci": [
          0.005627242943150641,
          0.012306455283753579
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "hybrid_vs_wrong_all": {
        "point": 0.13585617718139087,
        "lower": 0.09783310934806295,
        "ci": [
          0.09074132200087154,
          0.18211303104225407
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "hybrid_vs_wrong_factor_only": {
        "point": 0.0054411653045926545,
        "lower": 0.003725134454807352,
        "ci": [
          0.0033737563915097494,
          0.007547180753286111
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "mae_vs_full": {
        "point": 0.00010452313597017447,
        "lower": 2.1619197570942958e-05,
        "ci": [
          6.206674951602154e-06,
          0.00019689760603468402
        ],
        "p_positive": 0.982,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      }
    },
    "15s_Valence(mean)": {
      "hybrid_vs_full": {
        "point": 0.0023976745992503323,
        "lower": -0.002364509558862632,
        "ci": [
          -0.0033406880536405933,
          0.008029471516533814
        ],
        "p_positive": 0.7845,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "hybrid_vs_wrong_all": {
        "point": 0.0419781045017148,
        "lower": 0.02572246208627134,
        "ci": [
          0.02276089292105874,
          0.06136923824915955
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "hybrid_vs_wrong_factor_only": {
        "point": 0.0018582922451533257,
        "lower": -0.0004748000505653188,
        "ci": [
          -0.0009983895320056987,
          0.0046068908193529125
        ],
        "p_positive": 0.9075,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "mae_vs_full": {
        "point": -2.4690195449241033e-05,
        "lower": -0.00012862404613133923,
        "ci": [
          -0.00014586275853099376,
          9.87534990469544e-05
        ],
        "p_positive": 0.3305,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      }
    }
  },
  "gates": [
    {
      "h_seconds": 10.0,
      "target": "Arousal(mean)",
      "gain_vs_full": {
        "point": 0.009664105348330398,
        "lower": 0.007681585217611475,
        "ci": [
          0.007312981216320585,
          0.011828793437762835
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "correct_vs_wrong_all": {
        "point": 0.1446691909972262,
        "lower": 0.11181591220432704,
        "ci": [
          0.10636871368492139,
          0.18814750261733026
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.005946511372085905,
        "lower": 0.004603885673927874,
        "ci": [
          0.004379578038053197,
          0.007510990943781709
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "mae_vs_full": {
        "point": 7.557509948233847e-05,
        "lower": 3.243185663694238e-05,
        "ci": [
          2.4690127631730013e-05,
          0.00012322350225666114
        ],
        "p_positive": 0.998,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "passed": true
    },
    {
      "h_seconds": 10.0,
      "target": "Valence(mean)",
      "gain_vs_full": {
        "point": 0.0010869639544925924,
        "lower": -0.0015261075052489816,
        "ci": [
          -0.0020858873460075458,
          0.004536397969860509
        ],
        "p_positive": 0.74,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "correct_vs_wrong_all": {
        "point": 0.042052179955263724,
        "lower": 0.030329650929978726,
        "ci": [
          0.028578124313558686,
          0.05706642640721211
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.001487470814675318,
        "lower": 1.1173948950718441e-05,
        "ci": [
          -0.00027595871807594287,
          0.0032918298472433584
        ],
        "p_positive": 0.954,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "mae_vs_full": {
        "point": -9.653740642951292e-06,
        "lower": -4.9378184632024344e-05,
        "ci": [
          -5.714545363248273e-05,
          3.667198499839011e-05
        ],
        "p_positive": 0.3475,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "passed": false
    },
    {
      "h_seconds": 15.0,
      "target": "Arousal(mean)",
      "gain_vs_full": {
        "point": 0.00896301116525794,
        "lower": 0.006071262156743809,
        "ci": [
          0.005627242943150641,
          0.012306455283753579
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "correct_vs_wrong_all": {
        "point": 0.13585617718139087,
        "lower": 0.09783310934806295,
        "ci": [
          0.09074132200087154,
          0.18211303104225407
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.0054411653045926545,
        "lower": 0.003725134454807352,
        "ci": [
          0.0033737563915097494,
          0.007547180753286111
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "mae_vs_full": {
        "point": 0.00010452313597017447,
        "lower": 2.1619197570942958e-05,
        "ci": [
          6.206674951602154e-06,
          0.00019689760603468402
        ],
        "p_positive": 0.982,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "passed": true
    },
    {
      "h_seconds": 15.0,
      "target": "Valence(mean)",
      "gain_vs_full": {
        "point": 0.0023976745992503323,
        "lower": -0.002364509558862632,
        "ci": [
          -0.0033406880536405933,
          0.008029471516533814
        ],
        "p_positive": 0.7845,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "correct_vs_wrong_all": {
        "point": 0.0419781045017148,
        "lower": 0.02572246208627134,
        "ci": [
          0.02276089292105874,
          0.06136923824915955
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.0018582922451533257,
        "lower": -0.0004748000505653188,
        "ci": [
          -0.0009983895320056987,
          0.0046068908193529125
        ],
        "p_positive": 0.9075,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "mae_vs_full": {
        "point": -2.4690195449241033e-05,
        "lower": -0.00012862404613133923,
        "ci": [
          -0.00014586275853099376,
          9.87534990469544e-05
        ],
        "p_positive": 0.3305,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "passed": false
    }
  ],
  "passed_primary": true,
  "stop_if_failed": true,
  "rent_5090": false
}

==> anc/results/deam_context_isolated_factor_early_concat_ablation_decision.json <==
{
  "role": "diagnostic direct-concatenation ablation for the orthogonal residual design",
  "dataset": "deam",
  "context_isolated": true,
  "archive": "data/processed/deam_muq_local_chunks_w4_s1.npz",
  "coverage": [
    {
      "h_seconds": 10.0,
      "songs": 1799,
      "windows": 84616
    },
    {
      "h_seconds": 15.0,
      "songs": 1799,
      "windows": 66626
    }
  ],
  "n_repeats": 3,
  "n_splits": 5,
  "effects": {
    "10s_Arousal(mean)": {
      "early_vs_full": {
        "point": 0.003993459582869063,
        "lower": 0.0027816496321229874,
        "ci": [
          0.0025393742792423277,
          0.0053954603423396474
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "early_vs_wrong": {
        "point": 0.18934146482673495,
        "lower": 0.1657569737454757,
        "ci": [
          0.16104052390371554,
          0.21420347234868595
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      }
    },
    "10s_Valence(mean)": {
      "early_vs_full": {
        "point": -0.0008498669032335204,
        "lower": -0.0017335112554216995,
        "ci": [
          -0.0019124823973411223,
          0.00024056227242922153
        ],
        "p_positive": 0.065,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "early_vs_wrong": {
        "point": 0.014433230888682404,
        "lower": 0.0072745956535519955,
        "ci": [
          0.005551534156796574,
          0.024269047599854873
        ],
        "p_positive": 0.999,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      }
    },
    "15s_Arousal(mean)": {
      "early_vs_full": {
        "point": 0.00535259570841784,
        "lower": 0.003928122822268209,
        "ci": [
          0.0036470758260894937,
          0.007132637143076728
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "early_vs_wrong": {
        "point": 0.21882801907639587,
        "lower": 0.18494223145785793,
        "ci": [
          0.1781506303011837,
          0.25411822396667577
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      }
    },
    "15s_Valence(mean)": {
      "early_vs_full": {
        "point": -0.0001300787273754711,
        "lower": -0.0015416054350750892,
        "ci": [
          -0.0018037792664354236,
          0.0016136359359580114
        ],
        "p_positive": 0.463,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "early_vs_wrong": {
        "point": 0.013069449837120967,
        "lower": 0.0017774026918528675,
        "ci": [
          -0.0006284426002664143,
          0.02540124197871315
        ],
        "p_positive": 0.9695,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      }
    }
  }
}

==> anc/results/deam_context_isolated_theory_routed_music_factors_repeat_decision.json <==
{
  "role": "pre-fixed strict orthogonal dynamics/rhythm/harmony/melody residual branch fail-fast",
  "dataset": "deam",
  "context_isolated_muq": true,
  "wrong_action_contract": "anchor fixed; only candidate future replaced; changes recomputed",
  "base_archive": "data/processed/deam_muq_local_chunks_w4_s1.npz",
  "factor_archive": "data/processed/deam_explicit_factor_features.csv",
  "factor_columns": [
    "dynamics_rms",
    "dynamics_rms_change",
    "rhythm_onset_mean",
    "rhythm_onset_max",
    "rhythm_periodicity",
    "rhythm_local_tempo",
    "harmony_chroma_entropy",
    "harmony_chroma_peak",
    "harmony_chord_change",
    "melody_f0",
    "melody_f0_change",
    "harmony_chroma_00",
    "harmony_chroma_01",
    "harmony_chroma_02",
    "harmony_chroma_03",
    "harmony_chroma_04",
    "harmony_chroma_05",
    "harmony_chroma_06",
    "harmony_chroma_07",
    "harmony_chroma_08",
    "harmony_chroma_09",
    "harmony_chroma_10",
    "harmony_chroma_11",
    "harmony_tonnetz_00",
    "harmony_tonnetz_01",
    "harmony_tonnetz_02",
    "harmony_tonnetz_03",
    "harmony_tonnetz_04",
    "harmony_tonnetz_05"
  ],
  "factor_dim": 116,
  "factor_variant": "theory_routed",
  "arousal_factor_route": "dynamics_rhythm",
  "theory_routing": {
    "Arousal(mean)": "dynamics + rhythm",
    "Valence(mean)": "harmony + melody"
  },
  "factor_alpha": 10.0,
  "n_repeats": 3,
  "factor_shrinkage": 0.25,
  "shrinkage_provenance": "fixed 0.25 reused from a pre-existing exploratory PMEmo factor-bottleneck protocol; not selected on strict outcomes, but not independent data",
  "exploratory_weight_reuse": true,
  "requires_external_dataset_replication": true,
  "n_splits": 5,
  "inner_splits": 4,
  "coverage": [
    {
      "h_seconds": 10.0,
      "windows": 84616,
      "songs": 1799
    },
    {
      "h_seconds": 15.0,
      "windows": 66626,
      "songs": 1799
    }
  ],
  "effects": {
    "10s_Arousal(mean)": {
      "hybrid_vs_full": {
        "point": 0.015173284761135719,
        "lower": 0.0136846110072221,
        "ci": [
          0.013366111237696817,
          0.017092950029141775
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "hybrid_vs_wrong_all": {
        "point": 0.20209871109037655,
        "lower": 0.17893155111341358,
        "ci": [
          0.17470540402595852,
          0.22694121774031228
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "hybrid_vs_wrong_factor_only": {
        "point": 0.011035118470952399,
        "lower": 0.009671678241592999,
        "ci": [
          0.009444646225409864,
          0.012503122306806972
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "mae_vs_full": {
        "point": 0.00016972816965637918,
        "lower": 0.00010573843443901152,
        "ci": [
          9.319108313213958e-05,
          0.0002408434668868778
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      }
    },
    "10s_Valence(mean)": {
      "hybrid_vs_full": {
        "point": 0.0009689018730902887,
        "lower": -2.0670661626039082e-05,
        "ci": [
          -0.0002015657799280885,
          0.002170321417433122
        ],
        "p_positive": 0.945,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "hybrid_vs_wrong_all": {
        "point": 0.015696459603049655,
        "lower": 0.008321559897262512,
        "ci": [
          0.006927604052835959,
          0.025603780830371525
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "hybrid_vs_wrong_factor_only": {
        "point": -0.000105007922035813,
        "lower": -0.0006989957300403825,
        "ci": [
          -0.0008253071685778889,
          0.0006609779136417722
        ],
        "p_positive": 0.375,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "mae_vs_full": {
        "point": -4.461766137420381e-06,
        "lower": -3.68231259355384e-05,
        "ci": [
          -4.3492411392367136e-05,
          3.466887204440419e-05
        ],
        "p_positive": 0.426,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      }
    },
    "15s_Arousal(mean)": {
      "hybrid_vs_full": {
        "point": 0.013359380121782505,
        "lower": 0.011690203716384785,
        "ci": [
          0.011410802602267223,
          0.015333186661226452
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "hybrid_vs_wrong_all": {
        "point": 0.21836048975876376,
        "lower": 0.1839097182054209,
        "ci": [
          0.17680723126011955,
          0.2529128599641033
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "hybrid_vs_wrong_factor_only": {
        "point": 0.009159217405147357,
        "lower": 0.007610671450527079,
        "ci": [
          0.007326982037918967,
          0.010880389188547723
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "mae_vs_full": {
        "point": 0.00023324096996016344,
        "lower": 0.00012514883623080265,
        "ci": [
          0.00010212362743904921,
          0.0003680931974835536
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      }
    },
    "15s_Valence(mean)": {
      "hybrid_vs_full": {
        "point": 0.000574085863767837,
        "lower": -0.0010831948226445551,
        "ci": [
          -0.0013822325949726416,
          0.0026442979927375973
        ],
        "p_positive": 0.7405,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "hybrid_vs_wrong_all": {
        "point": 0.01471079282476044,
        "lower": 0.004759486279317649,
        "ci": [
          0.0030645109632765773,
          0.026318812638171128
        ],
        "p_positive": 0.991,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "hybrid_vs_wrong_factor_only": {
        "point": -0.00048403772696190006,
        "lower": -0.0015390320314852038,
        "ci": [
          -0.001754804691756429,
          0.0009058486044634476
        ],
        "p_positive": 0.228,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "mae_vs_full": {
        "point": -5.0347399698905346e-05,
        "lower": -0.0001245728338979592,
        "ci": [
          -0.00013782285136250627,
          3.985663208294723e-05
        ],
        "p_positive": 0.1325,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      }
    }
  },
  "gates": [
    {
      "h_seconds": 10.0,
      "target": "Arousal(mean)",
      "gain_vs_full": {
        "point": 0.015173284761135719,
        "lower": 0.0136846110072221,
        "ci": [
          0.013366111237696817,
          0.017092950029141775
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "correct_vs_wrong_all": {
        "point": 0.20209871109037655,
        "lower": 0.17893155111341358,
        "ci": [
          0.17470540402595852,
          0.22694121774031228
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.011035118470952399,
        "lower": 0.009671678241592999,
        "ci": [
          0.009444646225409864,
          0.012503122306806972
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "mae_vs_full": {
        "point": 0.00016972816965637918,
        "lower": 0.00010573843443901152,
        "ci": [
          9.319108313213958e-05,
          0.0002408434668868778
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "passed": true
    },
    {
      "h_seconds": 10.0,
      "target": "Valence(mean)",
      "gain_vs_full": {
        "point": 0.0009689018730902887,
        "lower": -2.0670661626039082e-05,
        "ci": [
          -0.0002015657799280885,
          0.002170321417433122
        ],
        "p_positive": 0.945,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "correct_vs_wrong_all": {
        "point": 0.015696459603049655,
        "lower": 0.008321559897262512,
        "ci": [
          0.006927604052835959,
          0.025603780830371525
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "correct_vs_wrong_factor_only": {
        "point": -0.000105007922035813,
        "lower": -0.0006989957300403825,
        "ci": [
          -0.0008253071685778889,
          0.0006609779136417722
        ],
        "p_positive": 0.375,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "mae_vs_full": {
        "point": -4.461766137420381e-06,
        "lower": -3.68231259355384e-05,
        "ci": [
          -4.3492411392367136e-05,
          3.466887204440419e-05
        ],
        "p_positive": 0.426,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "passed": false
    },
    {
      "h_seconds": 15.0,
      "target": "Arousal(mean)",
      "gain_vs_full": {
        "point": 0.013359380121782505,
        "lower": 0.011690203716384785,
        "ci": [
          0.011410802602267223,
          0.015333186661226452
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "correct_vs_wrong_all": {
        "point": 0.21836048975876376,
        "lower": 0.1839097182054209,
        "ci": [
          0.17680723126011955,
          0.2529128599641033
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.009159217405147357,
        "lower": 0.007610671450527079,
        "ci": [
          0.007326982037918967,
          0.010880389188547723
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "mae_vs_full": {
        "point": 0.00023324096996016344,
        "lower": 0.00012514883623080265,
        "ci": [
          0.00010212362743904921,
          0.0003680931974835536
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "passed": true
    },
    {
      "h_seconds": 15.0,
      "target": "Valence(mean)",
      "gain_vs_full": {
        "point": 0.000574085863767837,
        "lower": -0.0010831948226445551,
        "ci": [
          -0.0013822325949726416,
          0.0026442979927375973
        ],
        "p_positive": 0.7405,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "correct_vs_wrong_all": {
        "point": 0.01471079282476044,
        "lower": 0.004759486279317649,
        "ci": [
          0.0030645109632765773,
          0.026318812638171128
        ],
        "p_positive": 0.991,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "correct_vs_wrong_factor_only": {
        "point": -0.00048403772696190006,
        "lower": -0.0015390320314852038,
        "ci": [
          -0.001754804691756429,
          0.0009058486044634476
        ],
        "p_positive": 0.228,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "mae_vs_full": {
        "point": -5.0347399698905346e-05,
        "lower": -0.0001245728338979592,
        "ci": [
          -0.00013782285136250627,
          3.985663208294723e-05
        ],
        "p_positive": 0.1325,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "passed": false
    }
  ],
  "passed_primary": true,
  "stop_if_failed": true,
  "rent_5090": false
}

==> anc/results/deam_context_isolated_theory_routed_music_factors_unseen_holdout_decision.json <==
{
  "role": "frozen primary inference on DEAM songs unseen during engineering smoke",
  "freeze_manifest": "results/deam_unseen_holdout_freeze.json",
  "prediction_source": "results/deam_context_isolated_theory_routed_music_factors_repeat_avg_predictions.csv",
  "inspected_songs_excluded": 305,
  "unseen_song_pool": 1497,
  "familywise_alpha": 0.05,
  "bonferroni_primary_horizons": 2,
  "per_cell_one_sided_alpha": 0.025,
  "bootstrap_draws": 5000,
  "effects": {
    "10s_Arousal(mean)": {
      "gain_vs_full": {
        "point": 0.015621976899763024,
        "lower": 0.013747355463794093,
        "ci": [
          0.013487855463443544,
          0.01799176131339499
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.011550507791680376,
        "lower": 0.009903583144297175,
        "ci": [
          0.009611933907965425,
          0.01348088184226226
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_all": {
        "point": 0.21219026569599383,
        "lower": 0.18448797481041584,
        "ci": [
          0.18028503738392912,
          0.23966375369059634
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "mae_vs_full": {
        "point": 0.00018525244465504868,
        "lower": 0.00010241270972214146,
        "ci": [
          9.281075025271176e-05,
          0.0002809819346642014
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      }
    },
    "15s_Arousal(mean)": {
      "gain_vs_full": {
        "point": 0.01381495973700142,
        "lower": 0.01174619138160069,
        "ci": [
          0.011489071899261877,
          0.01624189182607962
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.009720898218518848,
        "lower": 0.007900934232308674,
        "ci": [
          0.007632662193571683,
          0.011740922411008286
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_all": {
        "point": 0.2321704795994176,
        "lower": 0.18877507378645902,
        "ci": [
          0.18342576194718346,
          0.2690067871895606
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "mae_vs_full": {
        "point": 0.0002772881483257905,
        "lower": 0.00013490725576581928,
        "ci": [
          0.00011250652983206949,
          0.00044498324085294076
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      }
    }
  },
  "rows": [
    {
      "h_seconds": 10.0,
      "songs": 1494,
      "windows": 74181,
      "full_local_ccc": 0.3750210099573411,
      "model_ccc": 0.39064298685710414,
      "gain_vs_full": {
        "point": 0.015621976899763024,
        "lower": 0.013747355463794093,
        "ci": [
          0.013487855463443544,
          0.01799176131339499
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.011550507791680376,
        "lower": 0.009903583144297175,
        "ci": [
          0.009611933907965425,
          0.01348088184226226
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_all": {
        "point": 0.21219026569599383,
        "lower": 0.18448797481041584,
        "ci": [
          0.18028503738392912,
          0.23966375369059634
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "mae_vs_full": {
        "point": 0.00018525244465504868,
        "lower": 0.00010241270972214146,
        "ci": [
          9.281075025271176e-05,
          0.0002809819346642014
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "passed": true
    },
    {
      "h_seconds": 15.0,
      "songs": 1494,
      "windows": 59241,
      "full_local_ccc": 0.5169486462550761,
      "model_ccc": 0.5307636059920777,
      "gain_vs_full": {
        "point": 0.01381495973700142,
        "lower": 0.01174619138160069,
        "ci": [
          0.011489071899261877,
          0.01624189182607962
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.009720898218518848,
        "lower": 0.007900934232308674,
        "ci": [
          0.007632662193571683,
          0.011740922411008286
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_all": {
        "point": 0.2321704795994176,
        "lower": 0.18877507378645902,
        "ci": [
          0.18342576194718346,
          0.2690067871895606
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "mae_vs_full": {
        "point": 0.0002772881483257905,
        "lower": 0.00013490725576581928,
        "ci": [
          0.00011250652983206949,
          0.00044498324085294076
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "passed": true
    }
  ],
  "passed_primary": true
}

==> anc/results/deam_explicit_factor_alignment_audit.json <==
{
  "rows": 129995,
  "songs": 1802,
  "duplicate_song_time": 0,
  "nonfinite": 0,
  "missing_expected_rows": 0,
  "unexpected_rows": 0,
  "all_29_features_present": true
}

==> anc/results/deam_explicit_factor_audit.json <==
{
  "songs": 1802,
  "rows": 129995,
  "features": 29,
  "failures": [],
  "finite": true,
  "output": "data/processed/deam_explicit_factor_features.csv"
}

==> anc/results/deam_inter_annotator_innovation_ceiling.csv <==
target,h_seconds,songs,windows_per_split,split_half_ccc_mean,split_half_ccc_ci95,split_half_ccc_sd,repeats
arousal,10.0,1802,86751,0.471532914333067,"[0.45011575301113255, 0.49338780596966325]",0.010732956227358809,200
arousal,15.0,1802,68731,0.5292811750113507,"[0.5038377000420907, 0.5526603417094814]",0.012561588086455456,200
valence,10.0,1802,86750,0.24948920756867687,"[0.22978478639072877, 0.267343284806309]",0.010671688762673923,200
valence,15.0,1802,68730,0.311300096763426,"[0.28282385655216236, 0.3402095648516134]",0.013991336699338655,200


==> anc/results/deam_inter_annotator_innovation_ceiling.json <==
{
  "method": "Random split-half rater agreement on DEAM per-rater affect innovations; rows are split-half mean trajectories and CCC is computed across windows.",
  "results": [
    {
      "target": "arousal",
      "h_seconds": 10.0,
      "songs": 1802,
      "windows_per_split": 86751,
      "split_half_ccc_mean": 0.471532914333067,
      "split_half_ccc_ci95": [
        0.45011575301113255,
        0.49338780596966325
      ],
      "split_half_ccc_sd": 0.010732956227358809,
      "repeats": 200
    },
    {
      "target": "arousal",
      "h_seconds": 15.0,
      "songs": 1802,
      "windows_per_split": 68731,
      "split_half_ccc_mean": 0.5292811750113507,
      "split_half_ccc_ci95": [
        0.5038377000420907,
        0.5526603417094814
      ],
      "split_half_ccc_sd": 0.012561588086455456,
      "repeats": 200
    },
    {
      "target": "valence",
      "h_seconds": 10.0,
      "songs": 1802,
      "windows_per_split": 86750,
      "split_half_ccc_mean": 0.24948920756867687,
      "split_half_ccc_ci95": [
        0.22978478639072877,
        0.267343284806309
      ],
      "split_half_ccc_sd": 0.010671688762673923,
      "repeats": 200
    },
    {
      "target": "valence",
      "h_seconds": 15.0,
      "songs": 1802,
      "windows_per_split": 68730,
      "split_half_ccc_mean": 0.311300096763426,
      "split_half_ccc_ci95": [
        0.28282385655216236,
        0.3402095648516134
      ],
      "split_half_ccc_sd": 0.013991336699338655,
      "repeats": 200
    }
  ]
}

==> anc/results/deam_muq_local_chunks_w4_s1_audit.json <==
{
  "dataset": "deam",
  "model_id": "OpenMuQ/MuQ-large-msd-iter",
  "device": "mps",
  "songs": 1802,
  "chunks": 88409,
  "embedding_dim": 1024,
  "window_seconds": 4.0,
  "stride_seconds": 1.0,
  "batch_size": 48,
  "save_every_songs": 300,
  "context_isolated": true,
  "selection_contract": "downstream action chunks must satisfy chunk_end <= target_time - delay",
  "archive": "data/processed/deam_muq_local_chunks_w4_s1.npz",
  "failures": [],
  "elapsed_seconds": 2850.8581455
}

==> anc/results/deam_theory_routed_delay3_sensitivity_decision.json <==
{
  "role": "pre-fixed strict orthogonal dynamics/rhythm/harmony/melody residual branch fail-fast",
  "dataset": "deam",
  "context_isolated_muq": true,
  "wrong_action_contract": "anchor fixed; only candidate future replaced; changes recomputed",
  "base_archive": "data/processed/deam_muq_local_chunks_w4_s1.npz",
  "factor_archive": "data/processed/deam_explicit_factor_features.csv",
  "factor_columns": [
    "dynamics_rms",
    "dynamics_rms_change",
    "rhythm_onset_mean",
    "rhythm_onset_max",
    "rhythm_periodicity",
    "rhythm_local_tempo",
    "harmony_chroma_entropy",
    "harmony_chroma_peak",
    "harmony_chord_change",
    "melody_f0",
    "melody_f0_change",
    "harmony_chroma_00",
    "harmony_chroma_01",
    "harmony_chroma_02",
    "harmony_chroma_03",
    "harmony_chroma_04",
    "harmony_chroma_05",
    "harmony_chroma_06",
    "harmony_chroma_07",
    "harmony_chroma_08",
    "harmony_chroma_09",
    "harmony_chroma_10",
    "harmony_chroma_11",
    "harmony_tonnetz_00",
    "harmony_tonnetz_01",
    "harmony_tonnetz_02",
    "harmony_tonnetz_03",
    "harmony_tonnetz_04",
    "harmony_tonnetz_05"
  ],
  "factor_dim": 116,
  "factor_variant": "theory_routed",
  "arousal_factor_route": "dynamics_rhythm",
  "theory_routing": {
    "Arousal(mean)": "dynamics + rhythm",
    "Valence(mean)": "harmony + melody"
  },
  "factor_alpha": 10.0,
  "n_repeats": 3,
  "factor_shrinkage": 0.25,
  "shrinkage_provenance": "fixed 0.25 reused from a pre-existing exploratory PMEmo factor-bottleneck protocol; not selected on strict outcomes, but not independent data",
  "exploratory_weight_reuse": true,
  "requires_external_dataset_replication": true,
  "n_splits": 5,
  "inner_splits": 4,
  "coverage": [
    {
      "h_seconds": 10.0,
      "windows": 84616,
      "songs": 1799
    },
    {
      "h_seconds": 15.0,
      "windows": 66626,
      "songs": 1799
    }
  ],
  "effects": {
    "10s_Arousal(mean)": {
      "hybrid_vs_full": {
        "point": 0.015146673898929264,
        "lower": 0.013611803501473937,
        "ci": [
          0.013299228108981825,
          0.017046751286272716
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "hybrid_vs_wrong_all": {
        "point": 0.1696997532525194,
        "lower": 0.14945501679552267,
        "ci": [
          0.14465652361401576,
          0.1911792569333742
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "hybrid_vs_wrong_factor_only": {
        "point": 0.010866353247968918,
        "lower": 0.00950214844543544,
        "ci": [
          0.00929070274753347,
          0.012363531537677622
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "mae_vs_full": {
        "point": 0.00018310135920218847,
        "lower": 0.00011911346901007628,
        "ci": [
          0.00010575645247724562,
          0.00025443273797344024
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      }
    },
    "10s_Valence(mean)": {
      "hybrid_vs_full": {
        "point": 0.0010243233744458707,
        "lower": 0.0001283495599362146,
        "ci": [
          -6.897790743355184e-05,
          0.0021743994714501823
        ],
        "p_positive": 0.9675,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "hybrid_vs_wrong_all": {
        "point": 0.01345424189724266,
        "lower": 0.007179573838391888,
        "ci": [
          0.006012013917944224,
          0.02197098944476749
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "hybrid_vs_wrong_factor_only": {
        "point": 6.796848084195117e-05,
        "lower": -0.0004900063747542559,
        "ci": [
          -0.0005797250963666264,
          0.0007703496424548202
        ],
        "p_positive": 0.5675,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "mae_vs_full": {
        "point": 9.7617574604583e-07,
        "lower": -2.9392443488527514e-05,
        "ci": [
          -3.585285527828123e-05,
          3.8187945501626265e-05
        ],
        "p_positive": 0.53,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      }
    },
    "15s_Arousal(mean)": {
      "hybrid_vs_full": {
        "point": 0.013831601224714773,
        "lower": 0.012139759372513945,
        "ci": [
          0.011867390116213553,
          0.01583237068458744
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "hybrid_vs_wrong_all": {
        "point": 0.19881030192822446,
        "lower": 0.16528782324096367,
        "ci": [
          0.15940134144777726,
          0.23172019952834735
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "hybrid_vs_wrong_factor_only": {
        "point": 0.009249375121240189,
        "lower": 0.007595447302808656,
        "ci": [
          0.007290382647483655,
          0.011089588199142504
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "mae_vs_full": {
        "point": 0.00022665268922959287,
        "lower": 0.00012129781056280884,
        "ci": [
          9.8352122746686e-05,
          0.0003522827627700628
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      }
    },
    "15s_Valence(mean)": {
      "hybrid_vs_full": {
        "point": 0.0006306591328781308,
        "lower": -0.0009940001105088407,
        "ci": [
          -0.0012712631153454247,
          0.002622265390128475
        ],
        "p_positive": 0.7585,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "hybrid_vs_wrong_all": {
        "point": 0.014492720289327757,
        "lower": 0.005413688174240375,
        "ci": [
          0.0034591692691577766,
          0.025172769220420457
        ],
        "p_positive": 0.995,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "hybrid_vs_wrong_factor_only": {
        "point": -0.0004692752034164416,
        "lower": -0.0015135455391350008,
        "ci": [
          -0.0016932295347525006,
          0.0008703029868666952
        ],
        "p_positive": 0.2275,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "mae_vs_full": {
        "point": -5.410016184667178e-05,
        "lower": -0.00012538949491172,
        "ci": [
          -0.00013803110467689594,
          2.877650409399597e-05
        ],
        "p_positive": 0.103,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      }
    }
  },
  "gates": [
    {
      "h_seconds": 10.0,
      "target": "Arousal(mean)",
      "gain_vs_full": {
        "point": 0.015146673898929264,
        "lower": 0.013611803501473937,
        "ci": [
          0.013299228108981825,
          0.017046751286272716
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "correct_vs_wrong_all": {
        "point": 0.1696997532525194,
        "lower": 0.14945501679552267,
        "ci": [
          0.14465652361401576,
          0.1911792569333742
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.010866353247968918,
        "lower": 0.00950214844543544,
        "ci": [
          0.00929070274753347,
          0.012363531537677622
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "mae_vs_full": {
        "point": 0.00018310135920218847,
        "lower": 0.00011911346901007628,
        "ci": [
          0.00010575645247724562,
          0.00025443273797344024
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "passed": true
    },
    {
      "h_seconds": 10.0,
      "target": "Valence(mean)",
      "gain_vs_full": {
        "point": 0.0010243233744458707,
        "lower": 0.0001283495599362146,
        "ci": [
          -6.897790743355184e-05,
          0.0021743994714501823
        ],
        "p_positive": 0.9675,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "correct_vs_wrong_all": {
        "point": 0.01345424189724266,
        "lower": 0.007179573838391888,
        "ci": [
          0.006012013917944224,
          0.02197098944476749
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "correct_vs_wrong_factor_only": {
        "point": 6.796848084195117e-05,
        "lower": -0.0004900063747542559,
        "ci": [
          -0.0005797250963666264,
          0.0007703496424548202
        ],
        "p_positive": 0.5675,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "mae_vs_full": {
        "point": 9.7617574604583e-07,
        "lower": -2.9392443488527514e-05,
        "ci": [
          -3.585285527828123e-05,
          3.8187945501626265e-05
        ],
        "p_positive": 0.53,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "passed": false
    },
    {
      "h_seconds": 15.0,
      "target": "Arousal(mean)",
      "gain_vs_full": {
        "point": 0.013831601224714773,
        "lower": 0.012139759372513945,
        "ci": [
          0.011867390116213553,
          0.01583237068458744
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "correct_vs_wrong_all": {
        "point": 0.19881030192822446,
        "lower": 0.16528782324096367,
        "ci": [
          0.15940134144777726,
          0.23172019952834735
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.009249375121240189,
        "lower": 0.007595447302808656,
        "ci": [
          0.007290382647483655,
          0.011089588199142504
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "mae_vs_full": {
        "point": 0.00022665268922959287,
        "lower": 0.00012129781056280884,
        "ci": [
          9.8352122746686e-05,
          0.0003522827627700628
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "passed": true
    },
    {
      "h_seconds": 15.0,
      "target": "Valence(mean)",
      "gain_vs_full": {
        "point": 0.0006306591328781308,
        "lower": -0.0009940001105088407,
        "ci": [
          -0.0012712631153454247,
          0.002622265390128475
        ],
        "p_positive": 0.7585,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "correct_vs_wrong_all": {
        "point": 0.014492720289327757,
        "lower": 0.005413688174240375,
        "ci": [
          0.0034591692691577766,
          0.025172769220420457
        ],
        "p_positive": 0.995,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "correct_vs_wrong_factor_only": {
        "point": -0.0004692752034164416,
        "lower": -0.0015135455391350008,
        "ci": [
          -0.0016932295347525006,
          0.0008703029868666952
        ],
        "p_positive": 0.2275,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "mae_vs_full": {
        "point": -5.410016184667178e-05,
        "lower": -0.00012538949491172,
        "ci": [
          -0.00013803110467689594,
          2.877650409399597e-05
        ],
        "p_positive": 0.103,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "passed": false
    }
  ],
  "passed_primary": true,
  "stop_if_failed": true,
  "rent_5090": false
}

==> anc/results/deam_tora_capacity_pca256_repeat3_decision.json <==
{
  "role": "pre-fixed strict orthogonal dynamics/rhythm/harmony/melody residual branch fail-fast",
  "dataset": "deam",
  "context_isolated_muq": true,
  "wrong_action_contract": "anchor fixed; only candidate future replaced; changes recomputed",
  "base_archive": "data/processed/deam_muq_local_chunks_w4_s1.npz",
  "factor_archive": "data/processed/deam_explicit_factor_features.csv",
  "factor_columns": [
    "dynamics_rms",
    "dynamics_rms_change",
    "rhythm_onset_mean",
    "rhythm_onset_max",
    "rhythm_periodicity",
    "rhythm_local_tempo",
    "harmony_chroma_entropy",
    "harmony_chroma_peak",
    "harmony_chord_change",
    "melody_f0",
    "melody_f0_change",
    "harmony_chroma_00",
    "harmony_chroma_01",
    "harmony_chroma_02",
    "harmony_chroma_03",
    "harmony_chroma_04",
    "harmony_chroma_05",
    "harmony_chroma_06",
    "harmony_chroma_07",
    "harmony_chroma_08",
    "harmony_chroma_09",
    "harmony_chroma_10",
    "harmony_chroma_11",
    "harmony_tonnetz_00",
    "harmony_tonnetz_01",
    "harmony_tonnetz_02",
    "harmony_tonnetz_03",
    "harmony_tonnetz_04",
    "harmony_tonnetz_05"
  ],
  "factor_dim": 116,
  "factor_variant": "all_factors",
  "arousal_factor_route": "dynamics_rhythm",
  "theory_routing": null,
  "factor_alpha": 10.0,
  "n_repeats": 3,
  "foundation_action_model": {
    "pca_dim": 256,
    "ridge_alpha": 100.0,
    "no_pca": false
  },
  "factor_shrinkage": 0.25,
  "shrinkage_provenance": "fixed 0.25 reused from a pre-existing exploratory PMEmo factor-bottleneck protocol; not selected on strict outcomes, but not independent data",
  "exploratory_weight_reuse": true,
  "requires_external_dataset_replication": true,
  "n_splits": 5,
  "inner_splits": 4,
  "coverage": [
    {
      "h_seconds": 10.0,
      "windows": 84616,
      "songs": 1799
    },
    {
      "h_seconds": 15.0,
      "windows": 66626,
      "songs": 1799
    }
  ],
  "effects": {
    "10s_Arousal(mean)": {
      "hybrid_vs_full": {
        "point": 0.010642819040979634,
        "lower": 0.009536446536665364,
        "ci": [
          0.00934024680941395,
          0.011936386123270342
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "hybrid_vs_wrong_all": {
        "point": 0.23088850499744382,
        "lower": 0.20350287094308914,
        "ci": [
          0.19888759726506902,
          0.26044958017410963
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "hybrid_vs_wrong_factor_only": {
        "point": 0.007674432085589766,
        "lower": 0.006644221248713017,
        "ci": [
          0.006492605762002361,
          0.00872399294738747
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "mae_vs_full": {
        "point": 7.1822761520046e-05,
        "lower": 5.96148000288618e-06,
        "ci": [
          -7.119660603754029e-06,
          0.0001481114174010423
        ],
        "p_positive": 0.9615,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      }
    },
    "10s_Valence(mean)": {
      "hybrid_vs_full": {
        "point": 0.0017363038054388213,
        "lower": 0.0007035004540124117,
        "ci": [
          0.0005059192192124085,
          0.002966378119445474
        ],
        "p_positive": 0.998,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "hybrid_vs_wrong_all": {
        "point": 0.03222215357784236,
        "lower": 0.02190103793375458,
        "ci": [
          0.02009100971409217,
          0.046743182181567096
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "hybrid_vs_wrong_factor_only": {
        "point": 0.0002027049103013323,
        "lower": -0.0003576877801656872,
        "ci": [
          -0.0005158884633996823,
          0.0009751155597439501
        ],
        "p_positive": 0.7075,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "mae_vs_full": {
        "point": -3.233320121392305e-05,
        "lower": -6.569969887655702e-05,
        "ci": [
          -7.40594911518186e-05,
          6.107335610742797e-06
        ],
        "p_positive": 0.0535,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      }
    },
    "15s_Arousal(mean)": {
      "hybrid_vs_full": {
        "point": 0.010148709889822305,
        "lower": 0.00861316805752838,
        "ci": [
          0.008345977478629368,
          0.011983323749129502
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "hybrid_vs_wrong_all": {
        "point": 0.23003572127752375,
        "lower": 0.19381407292904224,
        "ci": [
          0.1850299356284528,
          0.26533207825915844
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "hybrid_vs_wrong_factor_only": {
        "point": 0.006939126543289986,
        "lower": 0.005623490245887919,
        "ci": [
          0.005368793491706827,
          0.008336534126283693
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "mae_vs_full": {
        "point": 0.00010072150075961314,
        "lower": -3.5119029503349356e-05,
        "ci": [
          -5.691506080676178e-05,
          0.00026587615219460903
        ],
        "p_positive": 0.888,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      }
    },
    "15s_Valence(mean)": {
      "hybrid_vs_full": {
        "point": 0.0026713312894594,
        "lower": 0.0010036493577555683,
        "ci": [
          0.0006688652266153159,
          0.004898222152143163
        ],
        "p_positive": 0.9965,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "hybrid_vs_wrong_all": {
        "point": 0.029200415198232257,
        "lower": 0.01594408352038655,
        "ci": [
          0.013668188224857198,
          0.04633548868772315
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "hybrid_vs_wrong_factor_only": {
        "point": -6.576858706808242e-07,
        "lower": -0.0011681141348970588,
        "ci": [
          -0.0014086056113517217,
          0.001340840521794452
        ],
        "p_positive": 0.485,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "mae_vs_full": {
        "point": -6.151212066724192e-05,
        "lower": -0.00013722265783052662,
        "ci": [
          -0.00015298776639964963,
          3.007974383141342e-05
        ],
        "p_positive": 0.088,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      }
    }
  },
  "gates": [
    {
      "h_seconds": 10.0,
      "target": "Arousal(mean)",
      "gain_vs_full": {
        "point": 0.010642819040979634,
        "lower": 0.009536446536665364,
        "ci": [
          0.00934024680941395,
          0.011936386123270342
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "correct_vs_wrong_all": {
        "point": 0.23088850499744382,
        "lower": 0.20350287094308914,
        "ci": [
          0.19888759726506902,
          0.26044958017410963
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.007674432085589766,
        "lower": 0.006644221248713017,
        "ci": [
          0.006492605762002361,
          0.00872399294738747
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "mae_vs_full": {
        "point": 7.1822761520046e-05,
        "lower": 5.96148000288618e-06,
        "ci": [
          -7.119660603754029e-06,
          0.0001481114174010423
        ],
        "p_positive": 0.9615,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "passed": true
    },
    {
      "h_seconds": 10.0,
      "target": "Valence(mean)",
      "gain_vs_full": {
        "point": 0.0017363038054388213,
        "lower": 0.0007035004540124117,
        "ci": [
          0.0005059192192124085,
          0.002966378119445474
        ],
        "p_positive": 0.998,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "correct_vs_wrong_all": {
        "point": 0.03222215357784236,
        "lower": 0.02190103793375458,
        "ci": [
          0.02009100971409217,
          0.046743182181567096
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.0002027049103013323,
        "lower": -0.0003576877801656872,
        "ci": [
          -0.0005158884633996823,
          0.0009751155597439501
        ],
        "p_positive": 0.7075,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "mae_vs_full": {
        "point": -3.233320121392305e-05,
        "lower": -6.569969887655702e-05,
        "ci": [
          -7.40594911518186e-05,
          6.107335610742797e-06
        ],
        "p_positive": 0.0535,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "passed": false
    },
    {
      "h_seconds": 15.0,
      "target": "Arousal(mean)",
      "gain_vs_full": {
        "point": 0.010148709889822305,
        "lower": 0.00861316805752838,
        "ci": [
          0.008345977478629368,
          0.011983323749129502
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "correct_vs_wrong_all": {
        "point": 0.23003572127752375,
        "lower": 0.19381407292904224,
        "ci": [
          0.1850299356284528,
          0.26533207825915844
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.006939126543289986,
        "lower": 0.005623490245887919,
        "ci": [
          0.005368793491706827,
          0.008336534126283693
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "mae_vs_full": {
        "point": 0.00010072150075961314,
        "lower": -3.5119029503349356e-05,
        "ci": [
          -5.691506080676178e-05,
          0.00026587615219460903
        ],
        "p_positive": 0.888,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "passed": true
    },
    {
      "h_seconds": 15.0,
      "target": "Valence(mean)",
      "gain_vs_full": {
        "point": 0.0026713312894594,
        "lower": 0.0010036493577555683,
        "ci": [
          0.0006688652266153159,
          0.004898222152143163
        ],
        "p_positive": 0.9965,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "correct_vs_wrong_all": {
        "point": 0.029200415198232257,
        "lower": 0.01594408352038655,
        "ci": [
          0.013668188224857198,
          0.04633548868772315
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "correct_vs_wrong_factor_only": {
        "point": -6.576858706808242e-07,
        "lower": -0.0011681141348970588,
        "ci": [
          -0.0014086056113517217,
          0.001340840521794452
        ],
        "p_positive": 0.485,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "mae_vs_full": {
        "point": -6.151212066724192e-05,
        "lower": -0.00013722265783052662,
        "ci": [
          -0.00015298776639964963,
          3.007974383141342e-05
        ],
        "p_positive": 0.088,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "passed": false
    }
  ],
  "passed_primary": true,
  "stop_if_failed": true,
  "rent_5090": false
}

==> anc/results/deam_tora_gru_orthogonal_repeat3_decision.json <==
{
  "role": "exploratory nested-cross-fitted TORA route on ordered-GRU base",
  "dataset": "deam",
  "device": "mps",
  "base_architecture": "shared ordered-chunk GRU for matched past and permitted future; learned past-to-future latent innovation; state MLP; two-output head",
  "post_primary_capacity_diagnostic": true,
  "all_neural_preprocessing_train_song_only": true,
  "outer_splits": 5,
  "inner_base_splits": 4,
  "n_repeats": 3,
  "pca_dim": 32,
  "hidden_dim": 64,
  "epochs_max": 30,
  "batch_size": 512,
  "factor_shrinkage": 0.25,
  "archive": "data/processed/deam_muq_local_chunks_w4_s1.npz",
  "rows": [
    {
      "scope": "all",
      "h_seconds": 10.0,
      "songs": 1799,
      "windows": 84616,
      "gru_base_ccc": 0.46634832061308734,
      "tora_gru_ccc": 0.4792315974026216,
      "gain_vs_gru": {
        "point": 0.012883276789534825,
        "lower": 0.011164188880106552,
        "ci": [
          0.010967385110702036,
          0.015136066043824857
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1799
      },
      "correct_vs_wrong_factor": {
        "point": 0.009150346367980178,
        "lower": 0.007866167709986457,
        "ci": [
          0.00770458465000229,
          0.010719436272267928
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1799
      },
      "correct_vs_wrong_all": {
        "point": 0.27147702325489986,
        "lower": 0.22260712187943496,
        "ci": [
          0.21586585807201944,
          0.3157629944001668
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1799
      },
      "mae_vs_gru": {
        "point": 0.00024029761225258434,
        "lower": 0.00017447387360687138,
        "ci": [
          0.00016600081692365003,
          0.00031337751868306817
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1799
      },
      "passed": true
    },
    {
      "scope": "all",
      "h_seconds": 15.0,
      "songs": 1799,
      "windows": 66626,
      "gru_base_ccc": 0.5639321479048096,
      "tora_gru_ccc": 0.5776781076214654,
      "gain_vs_gru": {
        "point": 0.013745959716655154,
        "lower": 0.01152221857321803,
        "ci": [
          0.01123803988020218,
          0.016858605394788385
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1799
      },
      "correct_vs_wrong_factor": {
        "point": 0.008683456733706407,
        "lower": 0.006935914950565688,
        "ci": [
          0.00673139989641436,
          0.010849270878949045
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1799
      },
      "correct_vs_wrong_all": {
        "point": 0.2656663186827163,
        "lower": 0.20894626863568402,
        "ci": [
          0.2016171155553483,
          0.3162618624997085
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1799
      },
      "mae_vs_gru": {
        "point": 0.0004490364898819569,
        "lower": 0.0003167274615365105,
        "ci": [
          0.00029822009520997605,
          0.000600997700290157
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1799
      },
      "passed": true
    },
    {
      "scope": "frozen_unseen",
      "h_seconds": 10.0,
      "songs": 1494,
      "windows": 74181,
      "gru_base_ccc": 0.4710463196562528,
      "tora_gru_ccc": 0.48400393148730136,
      "gain_vs_gru": {
        "point": 0.01295761183104882,
        "lower": 0.01119601568760194,
        "ci": [
          0.010975226281745284,
          0.015533091339282013
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_factor": {
        "point": 0.009414234924127074,
        "lower": 0.008040998204008734,
        "ci": [
          0.007890012262875582,
          0.011163033500186124
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_all": {
        "point": 0.28470269357858335,
        "lower": 0.23577663756066275,
        "ci": [
          0.22844259667424452,
          0.3298065520908104
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "mae_vs_gru": {
        "point": 0.00025852625294110683,
        "lower": 0.00018452600732512988,
        "ci": [
          0.00017542432393171062,
          0.00034640230574379947
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "passed": true
    },
    {
      "scope": "frozen_unseen",
      "h_seconds": 15.0,
      "songs": 1494,
      "windows": 59241,
      "gru_base_ccc": 0.5667101257368299,
      "tora_gru_ccc": 0.5806080616006303,
      "gain_vs_gru": {
        "point": 0.01389793586380006,
        "lower": 0.011513229739761672,
        "ci": [
          0.011228264972792754,
          0.017302551104175768
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_factor": {
        "point": 0.009086814101822549,
        "lower": 0.007296207484124207,
        "ci": [
          0.007002545865652504,
          0.011466662388767231
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_all": {
        "point": 0.279808910291008,
        "lower": 0.2213687991649683,
        "ci": [
          0.21264826031249856,
          0.3324291515305323
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "mae_vs_gru": {
        "point": 0.0004831293183382727,
        "lower": 0.0003341704945990654,
        "ci": [
          0.00031704865874242964,
          0.0006591159263378968
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "passed": true
    }
  ],
  "passed_all_reported": true
}


==> anc/results/deam_tora_gru_orthogonal_repeat3_fold_metrics.csv <==
h_seconds,repeat,fold,target,model,delta_ccc,delta_mae,n
10.0,0,1,Arousal(mean),gru_base,0.34055661167725026,0.04499947652220726,15405
10.0,0,1,Arousal(mean),wrong_gru_base,0.15251031118669062,0.05035712942481041,15405
10.0,0,1,Arousal(mean),tora_gru,0.353961125403138,0.04484415054321289,15405
10.0,0,1,Arousal(mean),wrong_factor_tora_gru,0.3445035837916829,0.04498525336384773,15405
10.0,0,1,Arousal(mean),wrong_all_tora_gru,0.15618651121906063,0.050521548837423325,15405
10.0,0,1,Valence(mean),gru_base,0.16632694263399272,0.03607342019677162,15405
10.0,0,1,Valence(mean),wrong_gru_base,0.10792843902719934,0.037730053067207336,15405
10.0,0,1,Valence(mean),tora_gru,0.1701691629554628,0.03604910150170326,15405
10.0,0,1,Valence(mean),wrong_factor_tora_gru,0.1689168858812176,0.036049339920282364,15405
10.0,0,1,Valence(mean),wrong_all_tora_gru,0.11051565500855136,0.037707529962062836,15405
10.0,0,2,Arousal(mean),gru_base,0.4595687498199796,0.0476224385201931,15907
10.0,0,2,Arousal(mean),wrong_gru_base,0.23830941768520997,0.05723179131746292,15907
10.0,0,2,Arousal(mean),tora_gru,0.4729773129591124,0.04741256311535835,15907
10.0,0,2,Arousal(mean),wrong_factor_tora_gru,0.46296341526625207,0.04768015444278717,15907
10.0,0,2,Arousal(mean),wrong_all_tora_gru,0.23960128237149872,0.05748012289404869,15907
10.0,0,2,Valence(mean),gru_base,0.16879999079031258,0.03836176544427872,15907
10.0,0,2,Valence(mean),wrong_gru_base,0.1367486003706916,0.03955470770597458,15907
10.0,0,2,Valence(mean),tora_gru,0.1703169627244655,0.038368310779333115,15907
10.0,0,2,Valence(mean),wrong_factor_tora_gru,0.1705160190570229,0.03837199509143829,15907
10.0,0,2,Valence(mean),wrong_all_tora_gru,0.13845045478655615,0.03956371918320656,15907
10.0,0,3,Arousal(mean),gru_base,0.5219779967426383,0.05592208355665207,19820
10.0,0,3,Arousal(mean),wrong_gru_base,0.1524311750217176,0.07649057358503342,19820
10.0,0,3,Arousal(mean),tora_gru,0.5325038218742133,0.055552080273628235,19820
10.0,0,3,Arousal(mean),wrong_factor_tora_gru,0.524046116438616,0.05588680878281593,19820
10.0,0,3,Arousal(mean),wrong_all_tora_gru,0.1537169111105105,0.07679729908704758,19820
10.0,0,3,Valence(mean),gru_base,0.16239555236406383,0.043272797018289566,19820
10.0,0,3,Valence(mean),wrong_gru_base,0.08312597411990436,0.0461793877184391,19820
10.0,0,3,Valence(mean),tora_gru,0.16167782390900978,0.043275587260723114,19820
10.0,0,3,Valence(mean),wrong_factor_tora_gru,0.16299524586327835,0.04325941950082779,19820
10.0,0,3,Valence(mean),wrong_all_tora_gru,0.08375130667451679,0.04616576060652733,19820
10.0,0,4,Arousal(mean),gru_base,0.4441250416238719,0.052614014595746994,17545
10.0,0,4,Arousal(mean),wrong_gru_base,0.1445487659818842,0.06725617498159409,17545
10.0,0,4,Arousal(mean),tora_gru,0.45636981452816183,0.05234232172369957,17545
10.0,0,4,Arousal(mean),wrong_factor_tora_gru,0.445782609068315,0.0525912344455719,17545
10.0,0,4,Arousal(mean),wrong_all_tora_gru,0.14489854627351995,0.06759325414896011,17545
10.0,0,4,Valence(mean),gru_base,0.1870289912559936,0.04006614536046982,17545
10.0,0,4,Valence(mean),wrong_gru_base,0.07546337055904749,0.04314616322517395,17545
10.0,0,4,Valence(mean),tora_gru,0.186719851572126,0.040197864174842834,17545
10.0,0,4,Valence(mean),wrong_factor_tora_gru,0.18705932550246718,0.040156040340662,17545
10.0,0,4,Valence(mean),wrong_all_tora_gru,0.07551912098836563,0.04325135424733162,17545
10.0,0,5,Arousal(mean),gru_base,0.4670286243355534,0.046112168580293655,15939
10.0,0,5,Arousal(mean),wrong_gru_base,0.23549002542473813,0.05435393005609512,15939
10.0,0,5,Arousal(mean),tora_gru,0.4814405638246684,0.04585212469100952,15939
10.0,0,5,Arousal(mean),wrong_factor_tora_gru,0.47161882493590773,0.046084947884082794,15939
10.0,0,5,Arousal(mean),wrong_all_tora_gru,0.2396918979074632,0.05445147305727005,15939
10.0,0,5,Valence(mean),gru_base,0.15406622415994523,0.03945307433605194,15939
10.0,0,5,Valence(mean),wrong_gru_base,0.12695482582102327,0.04057517647743225,15939
10.0,0,5,Valence(mean),tora_gru,0.15432612628317324,0.039487093687057495,15939
10.0,0,5,Valence(mean),wrong_factor_tora_gru,0.15461712775816555,0.039508409798145294,15939
10.0,0,5,Valence(mean),wrong_all_tora_gru,0.12758543390835705,0.04061031714081764,15939
10.0,1,1,Arousal(mean),gru_base,0.3909150348043818,0.05081374570727348,18436
10.0,1,1,Arousal(mean),wrong_gru_base,0.12170003339954433,0.06354115903377533,18436
10.0,1,1,Arousal(mean),tora_gru,0.40208553247697637,0.050693463534116745,18436
10.0,1,1,Arousal(mean),wrong_factor_tora_gru,0.3946825036035593,0.05071822553873062,18436
10.0,1,1,Arousal(mean),wrong_all_tora_gru,0.1231450044325202,0.06392929702997208,18436
10.0,1,1,Valence(mean),gru_base,0.13306106735905002,0.03890467807650566,18436
10.0,1,1,Valence(mean),wrong_gru_base,0.06023136919871205,0.04187957942485809,18436
10.0,1,1,Valence(mean),tora_gru,0.13250181503086067,0.039007291197776794,18436
10.0,1,1,Valence(mean),wrong_factor_tora_gru,0.13343873510556034,0.03897659108042717,18436
10.0,1,1,Valence(mean),wrong_all_tora_gru,0.06077550364418386,0.041906069964170456,18436
10.0,1,2,Arousal(mean),gru_base,0.4463374198499879,0.04855460301041603,16029
10.0,1,2,Arousal(mean),wrong_gru_base,0.16872348721232686,0.05759536102414131,16029
10.0,1,2,Arousal(mean),tora_gru,0.45822119594077854,0.04833695665001869,16029
10.0,1,2,Arousal(mean),wrong_factor_tora_gru,0.4497339081508978,0.048587873578071594,16029
10.0,1,2,Arousal(mean),wrong_all_tora_gru,0.17200369567970727,0.05778079852461815,16029
10.0,1,2,Valence(mean),gru_base,0.15098813212732717,0.03993527591228485,16029
10.0,1,2,Valence(mean),wrong_gru_base,0.0991044660525153,0.041630394756793976,16029
10.0,1,2,Valence(mean),tora_gru,0.1524259893132342,0.03988991677761078,16029
10.0,1,2,Valence(mean),wrong_factor_tora_gru,0.15286771842828292,0.03989969566464424,16029
10.0,1,2,Valence(mean),wrong_all_tora_gru,0.10104591115879129,0.041591204702854156,16029
10.0,1,3,Arousal(mean),gru_base,0.48937469401347017,0.04614691808819771,14629
10.0,1,3,Arousal(mean),wrong_gru_base,0.24163220814933412,0.05487022548913956,14629
10.0,1,3,Arousal(mean),tora_gru,0.5052843129715806,0.04591193050146103,14629
10.0,1,3,Arousal(mean),wrong_factor_tora_gru,0.49590179931640765,0.046066951006650925,14629
10.0,1,3,Arousal(mean),wrong_all_tora_gru,0.2455076587406388,0.055091362446546555,14629
10.0,1,3,Valence(mean),gru_base,0.1481940982758004,0.03693341836333275,14629
10.0,1,3,Valence(mean),wrong_gru_base,0.10399786078188807,0.03771328181028366,14629
10.0,1,3,Valence(mean),tora_gru,0.14915361637104146,0.03696083649992943,14629
10.0,1,3,Valence(mean),wrong_factor_tora_gru,0.14965528195070021,0.03696494922041893,14629
10.0,1,3,Valence(mean),wrong_all_tora_gru,0.10548278789358248,0.03774791210889816,14629
10.0,1,4,Arousal(mean),gru_base,0.5137613349712897,0.04714251682162285,15922
10.0,1,4,Arousal(mean),wrong_gru_base,0.19546038879611363,0.06022382155060768,15922
10.0,1,4,Arousal(mean),tora_gru,0.5264840475017306,0.04679911583662033,15922
10.0,1,4,Arousal(mean),wrong_factor_tora_gru,0.5180540722890812,0.04700928553938866,15922
10.0,1,4,Arousal(mean),wrong_all_tora_gru,0.19863511151605523,0.06032134220004082,15922
10.0,1,4,Valence(mean),gru_base,0.18712473383435532,0.03995826095342636,15922
10.0,1,4,Valence(mean),wrong_gru_base,0.10511895817145991,0.04208175837993622,15922
10.0,1,4,Valence(mean),tora_gru,0.1897429444504619,0.039857108145952225,15922
10.0,1,4,Valence(mean),wrong_factor_tora_gru,0.18958203812988966,0.03986436128616333,15922
10.0,1,4,Valence(mean),wrong_all_tora_gru,0.1075028692005117,0.04201090708374977,15922
10.0,1,5,Arousal(mean),gru_base,0.4389840884674973,0.05665648728609085,19600
10.0,1,5,Arousal(mean),wrong_gru_base,0.17321059886452625,0.06980810314416885,19600
10.0,1,5,Arousal(mean),tora_gru,0.4516488887388719,0.05633768066763878,19600
10.0,1,5,Arousal(mean),wrong_factor_tora_gru,0.44141609187015185,0.05666458606719971,19600
10.0,1,5,Arousal(mean),wrong_all_tora_gru,0.17498045434121165,0.07010789215564728,19600
10.0,1,5,Valence(mean),gru_base,0.15073604665352247,0.04257313162088394,19600
10.0,1,5,Valence(mean),wrong_gru_base,0.10290535409942135,0.044157806783914566,19600
10.0,1,5,Valence(mean),tora_gru,0.15092082438071552,0.042595311999320984,19600
10.0,1,5,Valence(mean),wrong_factor_tora_gru,0.15064705391920302,0.04260927811264992,19600
10.0,1,5,Valence(mean),wrong_all_tora_gru,0.10285938880890522,0.044192809611558914,19600
10.0,2,1,Arousal(mean),gru_base,0.4807011517719021,0.0568663626909256,17115
10.0,2,1,Arousal(mean),wrong_gru_base,0.15429151768421898,0.07352037727832794,17115
10.0,2,1,Arousal(mean),tora_gru,0.49360252759391654,0.056527551263570786,17115
10.0,2,1,Arousal(mean),wrong_factor_tora_gru,0.48398233342312763,0.056809499859809875,17115
10.0,2,1,Arousal(mean),wrong_all_tora_gru,0.15687944942452423,0.07377541810274124,17115
10.0,2,1,Valence(mean),gru_base,0.1280769971021861,0.0466458797454834,17115
10.0,2,1,Valence(mean),wrong_gru_base,0.07911917242699078,0.04834918677806854,17115
10.0,2,1,Valence(mean),tora_gru,0.129475720922833,0.04667625203728676,17115
10.0,2,1,Valence(mean),wrong_factor_tora_gru,0.13011570422910898,0.04668140411376953,17115
10.0,2,1,Valence(mean),wrong_all_tora_gru,0.0812088000317348,0.048393283039331436,17115
10.0,2,2,Arousal(mean),gru_base,0.4464911415088118,0.046709094196558,16032
10.0,2,2,Arousal(mean),wrong_gru_base,0.20364464154972822,0.054219409823417664,16032
10.0,2,2,Arousal(mean),tora_gru,0.4615501203136735,0.04659797251224518,16032
10.0,2,2,Arousal(mean),wrong_factor_tora_gru,0.45125490109441185,0.0467509888112545,16032
10.0,2,2,Arousal(mean),wrong_all_tora_gru,0.20686560921125874,0.05448821932077408,16032
10.0,2,2,Valence(mean),gru_base,0.19714694592887447,0.03717770427465439,16032
10.0,2,2,Valence(mean),wrong_gru_base,0.10166518285200146,0.03960012272000313,16032
10.0,2,2,Valence(mean),tora_gru,0.19832808674915073,0.03726920112967491,16032
10.0,2,2,Valence(mean),wrong_factor_tora_gru,0.19844226644820942,0.03727451711893082,16032
10.0,2,2,Valence(mean),wrong_all_tora_gru,0.10332703899761062,0.039685558527708054,16032
10.0,2,3,Arousal(mean),gru_base,0.4015590324845526,0.04979223757982254,18737
10.0,2,3,Arousal(mean),wrong_gru_base,0.1536470208349644,0.06126634404063225,18737
10.0,2,3,Arousal(mean),tora_gru,0.41355952925894846,0.04969196394085884,18737
10.0,2,3,Arousal(mean),wrong_factor_tora_gru,0.40390837656263134,0.0498795360326767,18737
10.0,2,3,Arousal(mean),wrong_all_tora_gru,0.15460903931417608,0.06172171235084534,18737
10.0,2,3,Valence(mean),gru_base,0.14698069756687662,0.03940003365278244,18737
10.0,2,3,Valence(mean),wrong_gru_base,0.08412695274503054,0.0419372022151947,18737
10.0,2,3,Valence(mean),tora_gru,0.14831060367126495,0.0394354872405529,18737
10.0,2,3,Valence(mean),wrong_factor_tora_gru,0.14770034653980735,0.03944595530629158,18737
10.0,2,3,Valence(mean),wrong_all_tora_gru,0.08478334730106397,0.04197905212640762,18737
10.0,2,4,Arousal(mean),gru_base,0.47494662063963267,0.04806094616651535,16201
10.0,2,4,Arousal(mean),wrong_gru_base,0.2413026790024956,0.057930026203393936,16201
10.0,2,4,Arousal(mean),tora_gru,0.48755183271953806,0.04777176305651665,16201
10.0,2,4,Arousal(mean),wrong_factor_tora_gru,0.4803936610241098,0.047931693494319916,16201
10.0,2,4,Arousal(mean),wrong_all_tora_gru,0.24555144651049451,0.05802735686302185,16201
10.0,2,4,Valence(mean),gru_base,0.1830846367357381,0.03765507787466049,16201
10.0,2,4,Valence(mean),wrong_gru_base,0.139160163253034,0.03896957263350487,16201
10.0,2,4,Valence(mean),tora_gru,0.18370368915366692,0.03771381825208664,16201
10.0,2,4,Valence(mean),wrong_factor_tora_gru,0.18382035896920426,0.03768929839134216,16201
10.0,2,4,Valence(mean),wrong_all_tora_gru,0.13993208317550535,0.0389968678355217,16201
10.0,2,5,Arousal(mean),gru_base,0.43847617742934003,0.049158066511154175,16531
10.0,2,5,Arousal(mean),wrong_gru_base,0.16914306352714692,0.059994760900735855,16531
10.0,2,5,Arousal(mean),tora_gru,0.45298307284227296,0.04894481971859932,16531
10.0,2,5,Arousal(mean),wrong_factor_tora_gru,0.4420082231891703,0.04918399080634117,16531
10.0,2,5,Arousal(mean),wrong_all_tora_gru,0.17234841958415062,0.060286130756139755,16531
10.0,2,5,Valence(mean),gru_base,0.1462364646158182,0.038994066417217255,16531
10.0,2,5,Valence(mean),wrong_gru_base,0.10760981376589868,0.04009958356618881,16531
10.0,2,5,Valence(mean),tora_gru,0.14591332920715558,0.038996271789073944,16531
10.0,2,5,Valence(mean),wrong_factor_tora_gru,0.14761064399597532,0.03899300843477249,16531
10.0,2,5,Valence(mean),wrong_all_tora_gru,0.10907975464038662,0.04004900902509689,16531
15.0,0,1,Arousal(mean),gru_base,0.522615189471772,0.0629238560795784,12215
15.0,0,1,Arousal(mean),wrong_gru_base,0.2851048119320809,0.07896390557289124,12215
15.0,0,1,Arousal(mean),tora_gru,0.5305601392767781,0.0629178136587143,12215
15.0,0,1,Arousal(mean),wrong_factor_tora_gru,0.5260341630075634,0.06288627535104752,12215
15.0,0,1,Arousal(mean),wrong_all_tora_gru,0.28449661759844624,0.07956547290086746,12215
15.0,0,1,Valence(mean),gru_base,0.25578944412736804,0.04760885611176491,12215
15.0,0,1,Valence(mean),wrong_gru_base,0.18866763873873535,0.05137920379638672,12215
15.0,0,1,Valence(mean),tora_gru,0.25923263906593275,0.047527868300676346,12215
15.0,0,1,Valence(mean),wrong_factor_tora_gru,0.25709679645220834,0.047549888491630554,12215
15.0,0,1,Valence(mean),wrong_all_tora_gru,0.18964766809247827,0.05136594921350479,12215
15.0,0,2,Arousal(mean),gru_base,0.5575032777532274,0.07291943579912186,13923
15.0,0,2,Arousal(mean),wrong_gru_base,0.19484540709567597,0.09817832708358765,13923
15.0,0,2,Arousal(mean),tora_gru,0.5705126782933282,0.07225819677114487,13923
15.0,0,2,Arousal(mean),wrong_factor_tora_gru,0.5603024617502386,0.07272212952375412,13923
15.0,0,2,Arousal(mean),wrong_all_tora_gru,0.19690465726922562,0.09842962771654129,13923
15.0,0,2,Valence(mean),gru_base,0.17833070554546704,0.0570836141705513,13923
15.0,0,2,Valence(mean),wrong_gru_base,0.09419784621433856,0.06150195002555847,13923
15.0,0,2,Valence(mean),tora_gru,0.17879723571016523,0.05695846676826477,13923
15.0,0,2,Valence(mean),wrong_factor_tora_gru,0.18162931245647276,0.05689236521720886,13923
15.0,0,2,Valence(mean),wrong_all_tora_gru,0.09736848947199027,0.06127005070447922,13923
15.0,0,3,Arousal(mean),gru_base,0.6190892692263354,0.06152525171637535,13957
15.0,0,3,Arousal(mean),wrong_gru_base,0.3217918769189132,0.07951444387435913,13957
15.0,0,3,Arousal(mean),tora_gru,0.6326778797094296,0.06120590493083,13957
15.0,0,3,Arousal(mean),wrong_factor_tora_gru,0.6241132338165821,0.06143346428871155,13957
15.0,0,3,Arousal(mean),wrong_all_tora_gru,0.3244499829774728,0.07978153228759766,13957
15.0,0,3,Valence(mean),gru_base,0.2516637217057662,0.05393204092979431,13957
15.0,0,3,Valence(mean),wrong_gru_base,0.1679083261210052,0.05729229748249054,13957
15.0,0,3,Valence(mean),tora_gru,0.25451606433283447,0.053862858563661575,13957
15.0,0,3,Valence(mean),wrong_factor_tora_gru,0.2546557635335877,0.0538775697350502,13957
15.0,0,3,Valence(mean),wrong_all_tora_gru,0.17089009041543257,0.05722542852163315,13957
15.0,0,4,Arousal(mean),gru_base,0.5890226920867508,0.06710828840732574,14746
15.0,0,4,Arousal(mean),wrong_gru_base,0.2653965229655984,0.08750808238983154,14746
15.0,0,4,Arousal(mean),tora_gru,0.6032247634674265,0.0664367526769638,14746
15.0,0,4,Arousal(mean),wrong_factor_tora_gru,0.5934962182221893,0.0669422596693039,14746
15.0,0,4,Arousal(mean),wrong_all_tora_gru,0.26923389964283206,0.08768752962350845,14746
15.0,0,4,Valence(mean),gru_base,0.18586587224587173,0.054242562502622604,14746
15.0,0,4,Valence(mean),wrong_gru_base,0.10102736935330986,0.057060033082962036,14746
15.0,0,4,Valence(mean),tora_gru,0.18576768000538676,0.054467473179101944,14746
15.0,0,4,Valence(mean),wrong_factor_tora_gru,0.18713668564009017,0.05439550429582596,14746
15.0,0,4,Valence(mean),wrong_all_tora_gru,0.10262954243024851,0.057161249220371246,14746
15.0,0,5,Arousal(mean),gru_base,0.4601430565145118,0.05720692500472069,11785
15.0,0,5,Arousal(mean),wrong_gru_base,0.3256539381144373,0.0630977675318718,11785
15.0,0,5,Arousal(mean),tora_gru,0.47696143600871727,0.056859977543354034,11785
15.0,0,5,Arousal(mean),wrong_factor_tora_gru,0.4693764932335975,0.057151373475790024,11785
15.0,0,5,Arousal(mean),wrong_all_tora_gru,0.3347121758399451,0.06315164268016815,11785
15.0,0,5,Valence(mean),gru_base,0.1737690229815023,0.04764508455991745,11785
15.0,0,5,Valence(mean),wrong_gru_base,0.13070929962863567,0.049062978476285934,11785
15.0,0,5,Valence(mean),tora_gru,0.1743857101123669,0.047655101865530014,11785
15.0,0,5,Valence(mean),wrong_factor_tora_gru,0.17255737220443912,0.04777602478861809,11785
15.0,0,5,Valence(mean),wrong_all_tora_gru,0.12948866974081177,0.0491894893348217,11785
15.0,1,1,Arousal(mean),gru_base,0.5433962261468552,0.06195414066314697,11915
15.0,1,1,Arousal(mean),wrong_gru_base,0.300735291502439,0.07363937050104141,11915
15.0,1,1,Arousal(mean),tora_gru,0.5561505296897221,0.061595696955919266,11915
15.0,1,1,Arousal(mean),wrong_factor_tora_gru,0.5498557637915276,0.061812713742256165,11915
15.0,1,1,Arousal(mean),wrong_all_tora_gru,0.3071358953585957,0.07362563163042068,11915
15.0,1,1,Valence(mean),gru_base,0.23935557196143015,0.048220980912446976,11915
15.0,1,1,Valence(mean),wrong_gru_base,0.15336358386946716,0.05104035884141922,11915
15.0,1,1,Valence(mean),tora_gru,0.24099681152926633,0.04825673624873161,11915
15.0,1,1,Valence(mean),wrong_factor_tora_gru,0.24142891856730828,0.04827479273080826,11915
15.0,1,1,Valence(mean),wrong_all_tora_gru,0.15582188717064363,0.05110393092036247,11915
15.0,1,2,Arousal(mean),gru_base,0.5786472079672019,0.07200472801923752,16568
15.0,1,2,Arousal(mean),wrong_gru_base,0.25051521875652055,0.10100151598453522,16568
15.0,1,2,Arousal(mean),tora_gru,0.5933600314275939,0.07154127210378647,16568
15.0,1,2,Arousal(mean),wrong_factor_tora_gru,0.5831991898494747,0.0718475952744484,16568
15.0,1,2,Arousal(mean),wrong_all_tora_gru,0.2516864545688161,0.1017620638012886,16568
15.0,1,2,Valence(mean),gru_base,0.21895466728994356,0.05396192520856857,16568
15.0,1,2,Valence(mean),wrong_gru_base,0.13143444091490916,0.058485981076955795,16568
15.0,1,2,Valence(mean),tora_gru,0.21913088764665134,0.054011765867471695,16568
15.0,1,2,Valence(mean),wrong_factor_tora_gru,0.220063975249296,0.05395762622356415,16568
15.0,1,2,Valence(mean),wrong_all_tora_gru,0.13265741550322172,0.05845203995704651,16568
15.0,1,3,Arousal(mean),gru_base,0.539749059528409,0.06754475831985474,11978
15.0,1,3,Arousal(mean),wrong_gru_base,0.26418716858795316,0.08140216767787933,11978
15.0,1,3,Arousal(mean),tora_gru,0.5478075195641721,0.0673365518450737,11978
15.0,1,3,Arousal(mean),wrong_factor_tora_gru,0.5411371754532354,0.06766475737094879,11978
15.0,1,3,Arousal(mean),wrong_all_tora_gru,0.2654985049054067,0.08171802014112473,11978
15.0,1,3,Valence(mean),gru_base,0.20142010968357102,0.05678071454167366,11978
15.0,1,3,Valence(mean),wrong_gru_base,0.14160796160619282,0.05812397971749306,11978
15.0,1,3,Valence(mean),tora_gru,0.20238570678820428,0.05678030103445053,11978
15.0,1,3,Valence(mean),wrong_factor_tora_gru,0.20169440213990622,0.05683537945151329,11978
15.0,1,3,Valence(mean),wrong_all_tora_gru,0.14201393650577615,0.058146651834249496,11978
15.0,1,4,Arousal(mean),gru_base,0.46734917080299543,0.059685103595256805,14187
15.0,1,4,Arousal(mean),wrong_gru_base,0.2680171845698688,0.0693727657198906,14187
15.0,1,4,Arousal(mean),tora_gru,0.48737764579755605,0.059223875403404236,14187
15.0,1,4,Arousal(mean),wrong_factor_tora_gru,0.4714402326289729,0.05974694713950157,14187
15.0,1,4,Arousal(mean),wrong_all_tora_gru,0.2714485753669538,0.06972391158342361,14187
15.0,1,4,Valence(mean),gru_base,0.1875805816539687,0.04495507478713989,14187
15.0,1,4,Valence(mean),wrong_gru_base,0.1523778326855623,0.046383608132600784,14187
15.0,1,4,Valence(mean),tora_gru,0.18655186045563416,0.045031022280454636,14187
15.0,1,4,Valence(mean),wrong_factor_tora_gru,0.188436963711608,0.04501263424754143,14187
15.0,1,4,Valence(mean),wrong_all_tora_gru,0.15335211847983576,0.046444594860076904,14187
15.0,1,5,Arousal(mean),gru_base,0.5787539696583922,0.06224080175161362,11978
15.0,1,5,Arousal(mean),wrong_gru_base,0.3129321241793871,0.07488726824522018,11978
15.0,1,5,Arousal(mean),tora_gru,0.5929118474713424,0.06169663369655609,11978
15.0,1,5,Arousal(mean),wrong_factor_tora_gru,0.5862658584303746,0.061954066157341,11978
15.0,1,5,Arousal(mean),wrong_all_tora_gru,0.32034542903502244,0.0748848244547844,11978
15.0,1,5,Valence(mean),gru_base,0.2521127286574647,0.05320471525192261,11978
15.0,1,5,Valence(mean),wrong_gru_base,0.16344579122891423,0.05576730892062187,11978
15.0,1,5,Valence(mean),tora_gru,0.2500462657869652,0.05325529724359512,11978
15.0,1,5,Valence(mean),wrong_factor_tora_gru,0.25277867491438655,0.05315534397959709,11978
15.0,1,5,Valence(mean),wrong_all_tora_gru,0.16405233318773885,0.05569831654429436,11978
15.0,2,1,Arousal(mean),gru_base,0.5607798032126619,0.07193903625011444,13392
15.0,2,1,Arousal(mean),wrong_gru_base,0.25174497546023317,0.095255047082901,13392
15.0,2,1,Arousal(mean),tora_gru,0.575208765043385,0.07119791209697723,13392
15.0,2,1,Arousal(mean),wrong_factor_tora_gru,0.5657948176421418,0.07166250050067902,13392
15.0,2,1,Arousal(mean),wrong_all_tora_gru,0.2552196080972063,0.09528902173042297,13392
15.0,2,1,Valence(mean),gru_base,0.1964711048430104,0.055187758058309555,13392
15.0,2,1,Valence(mean),wrong_gru_base,0.11707759604110447,0.05950005352497101,13392
15.0,2,1,Valence(mean),tora_gru,0.196389816514102,0.055265236645936966,13392
15.0,2,1,Valence(mean),wrong_factor_tora_gru,0.19578393105172365,0.05528535321354866,13392
15.0,2,1,Valence(mean),wrong_all_tora_gru,0.11647364480926888,0.05957728996872902,13392
15.0,2,2,Arousal(mean),gru_base,0.6017228082010061,0.06970248371362686,15456
15.0,2,2,Arousal(mean),wrong_gru_base,0.25553977978066705,0.09461609274148941,15456
15.0,2,2,Arousal(mean),tora_gru,0.6134040079129681,0.06931172311306,15456
15.0,2,2,Arousal(mean),wrong_factor_tora_gru,0.6073808065340891,0.06943155080080032,15456
15.0,2,2,Arousal(mean),wrong_all_tora_gru,0.2576062335888301,0.09512937068939209,15456
15.0,2,2,Valence(mean),gru_base,0.27851995671654556,0.05270656570792198,15456
15.0,2,2,Valence(mean),wrong_gru_base,0.13065517680945554,0.057793572545051575,15456
15.0,2,2,Valence(mean),tora_gru,0.2774367399585384,0.05277396738529205,15456
15.0,2,2,Valence(mean),wrong_factor_tora_gru,0.27796658485411585,0.05273578315973282,15456
15.0,2,2,Valence(mean),wrong_all_tora_gru,0.130016356408044,0.057884059846401215,15456
15.0,2,3,Arousal(mean),gru_base,0.5630284235575168,0.06382890045642853,14389
15.0,2,3,Arousal(mean),wrong_gru_base,0.2812210258282459,0.08075767010450363,14389
15.0,2,3,Arousal(mean),tora_gru,0.5741403850925636,0.06364466995000839,14389
15.0,2,3,Arousal(mean),wrong_factor_tora_gru,0.5643260840929281,0.06401034444570541,14389
15.0,2,3,Arousal(mean),wrong_all_tora_gru,0.28259373851432695,0.0811346024274826,14389
15.0,2,3,Valence(mean),gru_base,0.19697550514865528,0.05052150413393974,14389
15.0,2,3,Valence(mean),wrong_gru_base,0.15018615909883334,0.05267162248492241,14389
15.0,2,3,Valence(mean),tora_gru,0.19740672668929532,0.05056100711226463,14389
15.0,2,3,Valence(mean),wrong_factor_tora_gru,0.19848371629380931,0.050520945340394974,14389
15.0,2,3,Valence(mean),wrong_all_tora_gru,0.15172085728939508,0.05267620459198952,14389
15.0,2,4,Arousal(mean),gru_base,0.4779625339172254,0.053852517157793045,10096
15.0,2,4,Arousal(mean),wrong_gru_base,0.3702411591867366,0.05738409236073494,10096
15.0,2,4,Arousal(mean),tora_gru,0.4970250117949906,0.0533725842833519,10096
15.0,2,4,Arousal(mean),wrong_factor_tora_gru,0.4870201341104082,0.05375638231635094,10096
15.0,2,4,Arousal(mean),wrong_all_tora_gru,0.37869758004540666,0.057395681738853455,10096
15.0,2,4,Valence(mean),gru_base,0.18487287256161908,0.04477476701140404,10096
15.0,2,4,Valence(mean),wrong_gru_base,0.1417359580787817,0.04584883153438568,10096
15.0,2,4,Valence(mean),tora_gru,0.19122127845605844,0.044672030955553055,10096
15.0,2,4,Valence(mean),wrong_factor_tora_gru,0.19020034395331717,0.0447259359061718,10096
15.0,2,4,Valence(mean),wrong_all_tora_gru,0.1470719214971703,0.04581442475318909,10096
15.0,2,5,Arousal(mean),gru_base,0.4122495591818874,0.06001696735620499,13293
15.0,2,5,Arousal(mean),wrong_gru_base,0.20601705803003573,0.06922423839569092,13293
15.0,2,5,Arousal(mean),tora_gru,0.4322731900915621,0.059461236000061035,13293
15.0,2,5,Arousal(mean),wrong_factor_tora_gru,0.4214260142328876,0.059853218495845795,13293
15.0,2,5,Arousal(mean),wrong_all_tora_gru,0.21493569746540567,0.06931780278682709,13293
15.0,2,5,Valence(mean),gru_base,0.17710711384447386,0.0490029975771904,13293
15.0,2,5,Valence(mean),wrong_gru_base,0.14558001642790244,0.049878768622875214,13293
15.0,2,5,Valence(mean),tora_gru,0.17329116012777565,0.049283429980278015,13293
15.0,2,5,Valence(mean),wrong_factor_tora_gru,0.172081557065277,0.04932130500674248,13293
15.0,2,5,Valence(mean),wrong_all_tora_gru,0.14073292257390124,0.05019044131040573,13293


==> anc/results/deam_tora_gru_orthogonal_repeat3_training_history.csv <==
h_seconds,repeat,fold,stage,inner_fold,epoch,train_loss,val_loss
10.0,0,1,inner,1,1,0.8853350408961264,0.740693232187858
10.0,0,1,inner,1,2,0.7107559757286244,0.7366900512805352
10.0,0,1,inner,1,3,0.6019484769092517,0.7710955968269935
10.0,0,1,inner,1,4,0.5269765502281403,0.8408396106499892
10.0,0,1,inner,1,5,0.4693410453501712,0.8403590550789466
10.0,0,1,inner,1,6,0.4211221511444349,0.8480478158363929
10.0,0,1,inner,1,7,0.38428018769521394,0.8781257363466116
10.0,0,1,inner,1,8,0.34992064753275237,0.8913297882446876
10.0,0,1,inner,2,1,0.8451886502179232,0.9125874042510986
10.0,0,1,inner,2,2,0.6625875708731738,0.9834774692853292
10.0,0,1,inner,2,3,0.5665682618590918,1.0413911859194438
10.0,0,1,inner,2,4,0.49388132481412456,1.1397527436415353
10.0,0,1,inner,2,5,0.437462544915351,1.1870724320411683
10.0,0,1,inner,2,6,0.3907343823124062,1.1969718019167581
10.0,0,1,inner,2,7,0.3534973934292793,1.243299780289332
10.0,0,1,inner,3,1,0.7891035323793237,1.1120910167694091
10.0,0,1,inner,3,2,0.6381051194938746,1.0965326269467672
10.0,0,1,inner,3,3,0.5626653571697798,1.159438536564509
10.0,0,1,inner,3,4,0.4952328936620192,1.2254914144674938
10.0,0,1,inner,3,5,0.4382700483230027,1.223472491900126
10.0,0,1,inner,3,6,0.3928829346868125,1.2141945600509643
10.0,0,1,inner,3,7,0.3552903438156301,1.2775301694869996
10.0,0,1,inner,3,8,0.3247152902185917,1.2621752222379048
10.0,0,1,inner,4,1,0.8583451796980465,0.9254274149735768
10.0,0,1,inner,4,2,0.7059833617771373,0.8897447923819224
10.0,0,1,inner,4,3,0.6015635420294368,0.9146627505620321
10.0,0,1,inner,4,4,0.5196368140332839,0.9452010194460551
10.0,0,1,inner,4,5,0.4550217800280627,0.9675872425238291
10.0,0,1,inner,4,6,0.40336481613271374,1.0047867079575856
10.0,0,1,inner,4,7,0.36124129681026235,1.001815140247345
10.0,0,1,inner,4,8,0.33084098942139567,1.0353699843088786
10.0,0,1,outer,0,1,0.8644797744958297,0.7056377742971692
10.0,0,1,outer,0,2,0.678721164620441,0.7094952889851162
10.0,0,1,outer,0,3,0.5893438118955363,0.721734371923265
10.0,0,1,outer,0,4,0.515868088732595,0.7386019485337394
10.0,0,1,outer,0,5,0.45783105207526165,0.7368762720198858
10.0,0,1,outer,0,6,0.4116190804087597,0.7455731133619944
10.0,0,1,outer,0,7,0.3743640282879705,0.7591984811283293
10.0,0,2,inner,1,1,0.8121683660675497,1.185701024532318
10.0,0,2,inner,1,2,0.6746502402950736,1.189617911974589
10.0,0,2,inner,1,3,0.5844336590346169,1.341631038983663
10.0,0,2,inner,1,4,0.5076231107992284,1.277894377708435
10.0,0,2,inner,1,5,0.4490346147733576,1.382610124349594
10.0,0,2,inner,1,6,0.40377652820418863,1.3315534075101216
10.0,0,2,inner,1,7,0.36381982424679926,1.468539253870646
10.0,0,2,inner,2,1,0.8617066631371948,0.9425924201806386
10.0,0,2,inner,2,2,0.6894790879611311,0.9246492286523184
10.0,0,2,inner,2,3,0.5888518893170631,0.9348539928595225
10.0,0,2,inner,2,4,0.5106542857213953,0.9882591068744659
10.0,0,2,inner,2,5,0.44861650706707745,0.9743844052155812
10.0,0,2,inner,2,6,0.4001779645338826,1.0080264866352082
10.0,0,2,inner,2,7,0.36433140642341527,1.0556357105573018
10.0,0,2,inner,2,8,0.33625295141647604,1.0591740747292837
10.0,0,2,inner,3,1,0.8106547608095057,1.126140535754316
10.0,0,2,inner,3,2,0.6597220624194425,1.1010661922833498
10.0,0,2,inner,3,3,0.5735087889082292,1.1617774630294126
10.0,0,2,inner,3,4,0.4965255979229422,1.2208875855978798
10.0,0,2,inner,3,5,0.43641917775659,1.3194345165701473
10.0,0,2,inner,3,6,0.38952427611631507,1.390739826595082
10.0,0,2,inner,3,7,0.3515392980154823,1.4491040268365074
10.0,0,2,inner,3,8,0.32301440098706413,1.39618520526325
10.0,0,2,inner,4,1,0.8991868489167907,0.6649931137050901
10.0,0,2,inner,4,2,0.6944120973348618,0.6726659217051097
10.0,0,2,inner,4,3,0.5914635024964809,0.699789149420602
10.0,0,2,inner,4,4,0.5196374051950194,0.7238519723926272
10.0,0,2,inner,4,5,0.46118478646332567,0.762609098638807
10.0,0,2,inner,4,6,0.4168775410137393,0.7865944196070943
10.0,0,2,inner,4,7,0.37951413609764795,0.8208871803113392
10.0,0,2,outer,0,1,0.8630613977539128,0.737495127477144
10.0,0,2,outer,0,2,0.6903863472157511,0.7390234078231611
10.0,0,2,outer,0,3,0.6007957404543613,0.7613092723645662
10.0,0,2,outer,0,4,0.5270962730563921,0.7989422035844702
10.0,0,2,outer,0,5,0.4722973403745684,0.8545403370731756
10.0,0,2,outer,0,6,0.42684147224344055,0.8736794418410251
10.0,0,2,outer,0,7,0.3935405542624408,0.919279081256766
10.0,0,3,inner,1,1,0.9358765823500497,0.6196483488266284
10.0,0,3,inner,1,2,0.7794588108857473,0.6335757030890539
10.0,0,3,inner,1,3,0.6650215053842181,0.6634348493355972
10.0,0,3,inner,1,4,0.5699110811664945,0.6958489968226507
10.0,0,3,inner,1,5,0.5018592991289639,0.7259250283241272
10.0,0,3,inner,1,6,0.44681041971558616,0.7490303034965808
10.0,0,3,inner,1,7,0.40258035347575233,0.7557280980623685
10.0,0,3,inner,2,1,0.8516649046501557,1.0342511456263692
10.0,0,3,inner,2,2,0.7056690315147499,1.030933546392541
10.0,0,3,inner,2,3,0.6077842909794349,1.12113051351748
10.0,0,3,inner,2,4,0.5222845503262111,1.2292397979058718
10.0,0,3,inner,2,5,0.4475111280168806,1.3208975572335093
10.0,0,3,inner,2,6,0.3933394489350257,1.3336197200574373
10.0,0,3,inner,2,7,0.35640005941514846,1.388409076552642
10.0,0,3,inner,2,8,0.3244901771669264,1.4141973225693953
10.0,0,3,inner,3,1,0.943815450879592,0.707982735974448
10.0,0,3,inner,3,2,0.7792539762545235,0.7398958844797952
10.0,0,3,inner,3,3,0.6713942176179041,0.7520252253328051
10.0,0,3,inner,3,4,0.5788947913465621,0.8002051051173892
10.0,0,3,inner,3,5,0.5008894450302366,0.8410544799906867
10.0,0,3,inner,3,6,0.4450288418727585,0.8812559630189624
10.0,0,3,inner,3,7,0.3965019413942023,0.8574100030320031
10.0,0,3,inner,4,1,0.9367043131805328,0.5617613707269941
10.0,0,3,inner,4,2,0.7403395398553595,0.5722945630550385
10.0,0,3,inner,4,3,0.6317134635994234,0.5903908546481814
10.0,0,3,inner,4,4,0.5421664359339748,0.645129953111921
10.0,0,3,inner,4,5,0.47176324818507737,0.6630137711763382
10.0,0,3,inner,4,6,0.4243272356240146,0.7045442121369498
10.0,0,3,inner,4,7,0.38585415051644106,0.6923877171107701
10.0,0,3,outer,0,1,0.9007224467423585,0.7406295993748833
10.0,0,3,outer,0,2,0.7337820486979442,0.7695990555426654
10.0,0,3,outer,0,3,0.6400772596264744,0.7710152408655953
10.0,0,3,outer,0,4,0.5594923547259322,0.7959784532294554
10.0,0,3,outer,0,5,0.49715271431046565,0.8497537970542908
10.0,0,3,outer,0,6,0.4528905619103629,0.8462182213278377
10.0,0,3,outer,0,7,0.4183773779654288,0.8751800884218777
10.0,0,4,inner,1,1,0.9212406142191454,0.6143367084173056
10.0,0,4,inner,1,2,0.7371123825961893,0.6192883757444528
10.0,0,4,inner,1,3,0.6346966793591325,0.6630264543570005
10.0,0,4,inner,1,4,0.5467123118313876,0.700987662260349
10.0,0,4,inner,1,5,0.4761434644460678,0.7345396647086511
10.0,0,4,inner,1,6,0.42603682625022804,0.7548484206199646
10.0,0,4,inner,1,7,0.38737489249218593,0.7638902159837576
10.0,0,4,inner,2,1,0.8496026347080866,1.0062048137187958
10.0,0,4,inner,2,2,0.6586893087341672,1.0509786773473024
10.0,0,4,inner,2,3,0.5419304079952694,1.1615925673395395
10.0,0,4,inner,2,4,0.47499092597336995,1.262666780501604
10.0,0,4,inner,2,5,0.42189809112321763,1.223170217126608
10.0,0,4,inner,2,6,0.37920998214256196,1.2501539699733257
10.0,0,4,inner,2,7,0.3455544493737675,1.2529911752790213
10.0,0,4,inner,3,1,0.7696464023528955,1.2971029695537355
10.0,0,4,inner,3,2,0.6485472864065415,1.2802619768513575
10.0,0,4,inner,3,3,0.5709187816350888,1.3393726415104337
10.0,0,4,inner,3,4,0.49902751659735656,1.3775361080964406
10.0,0,4,inner,3,5,0.4400889862042207,1.4364758663707309
10.0,0,4,inner,3,6,0.38956642876832914,1.4823697921302583
10.0,0,4,inner,3,7,0.3545153748530608,1.5527826216485765
10.0,0,4,inner,3,8,0.322119347178019,1.5343438966406717
10.0,0,4,inner,4,1,0.9224928252837237,0.6129042463643211
10.0,0,4,inner,4,2,0.7026183317689335,0.5938907584973744
10.0,0,4,inner,4,3,0.5916923694750842,0.6099549531936646
10.0,0,4,inner,4,4,0.5146576309905333,0.630826513682093
10.0,0,4,inner,4,5,0.4550817591302535,0.6778793547834668
10.0,0,4,inner,4,6,0.41478201641755946,0.6781674602202007
10.0,0,4,inner,4,7,0.3733696425662321,0.716770629797663
10.0,0,4,inner,4,8,0.34368799819665796,0.7472791416304452
10.0,0,4,outer,0,1,0.8855004582021918,0.6832944035530091
10.0,0,4,outer,0,2,0.6958468923611301,0.7014850556850434
10.0,0,4,outer,0,3,0.5945236387529543,0.7019636809825898
10.0,0,4,outer,0,4,0.5224342758634261,0.7271225050091743
10.0,0,4,outer,0,5,0.4640185415212597,0.7737675800919532
10.0,0,4,outer,0,6,0.42302490185414043,0.8122543200850487
10.0,0,4,outer,0,7,0.38276293261774946,0.8390058413147926
10.0,0,5,inner,1,1,0.924283865579339,0.6938408195972443
10.0,0,5,inner,1,2,0.7428728494533273,0.7166416545708975
10.0,0,5,inner,1,3,0.6332677526529445,0.7821895341078441
10.0,0,5,inner,1,4,0.5525161696727886,0.8154114067554474
10.0,0,5,inner,1,5,0.4864037487395974,0.8879348595937093
10.0,0,5,inner,1,6,0.4376399160124535,0.9027035216490428
10.0,0,5,inner,1,7,0.3968732065932695,0.9152975539366405
10.0,0,5,inner,2,1,0.869541263450747,0.8458746309791293
10.0,0,5,inner,2,2,0.6896880605946416,0.8964953252247402
10.0,0,5,inner,2,3,0.5960812066560206,0.9707178026437759
10.0,0,5,inner,2,4,0.5182037567314894,1.141764068177768
10.0,0,5,inner,2,5,0.4558446332812309,1.2916474406208311
10.0,0,5,inner,2,6,0.4041970777122871,1.2969220195497786
10.0,0,5,inner,2,7,0.3640010803937912,1.3094205728599004
10.0,0,5,inner,3,1,0.8341650555773479,1.0327618744443445
10.0,0,5,inner,3,2,0.6654057611779469,1.0045407738755732
10.0,0,5,inner,3,3,0.5832609603317772,1.0141024677192463
10.0,0,5,inner,3,4,0.5132981509697147,0.9997844099998474
10.0,0,5,inner,3,5,0.4491968340263134,0.9877086010049371
10.0,0,5,inner,3,6,0.40372085026124627,1.0163921670002096
10.0,0,5,inner,3,7,0.3624149139334516,1.0193315902177025
10.0,0,5,inner,3,8,0.3297811753866149,1.0274104467209648
10.0,0,5,inner,3,9,0.3019893838138115,1.0434062489691902
10.0,0,5,inner,3,10,0.28335202140052146,1.0350287889733034
10.0,0,5,inner,3,11,0.2633150586994683,1.081050744828056
10.0,0,5,inner,4,1,0.8496157204403597,0.9041656792163849
10.0,0,5,inner,4,2,0.6637726699604708,0.9232764681180318
10.0,0,5,inner,4,3,0.5693040009807138,0.9659553706645966
10.0,0,5,inner,4,4,0.5034473966149723,0.9826364795366923
10.0,0,5,inner,4,5,0.4465848999864915,1.0786696712176005
10.0,0,5,inner,4,6,0.4027292812571806,1.1599032362302144
10.0,0,5,inner,4,7,0.36697215437889097,1.1983938276767732
10.0,0,5,outer,0,1,0.8697883518678802,0.7330378462438998
10.0,0,5,outer,0,2,0.697857744459595,0.7606362765249999
10.0,0,5,outer,0,3,0.6099601521023682,0.8006288655426191
10.0,0,5,outer,0,4,0.5372364092618227,0.843289631864299
10.0,0,5,outer,0,5,0.47362321242690086,0.8550242548403533
10.0,0,5,outer,0,6,0.42460798285901546,0.9154558985129647
10.0,0,5,outer,0,7,0.3859786471085889,0.9104956958604895
10.0,1,1,inner,1,1,0.8999123322692785,0.6017651214049413
10.0,1,1,inner,1,2,0.6905083385380831,0.625920430972026
10.0,1,1,inner,1,3,0.5934328243813731,0.6246551344027886
10.0,1,1,inner,1,4,0.5150010308081453,0.6515419414410224
10.0,1,1,inner,1,5,0.45482355051419954,0.6813278381641095
10.0,1,1,inner,1,6,0.40677704933014786,0.681473427093946
10.0,1,1,inner,1,7,0.36828469417311926,0.7002857144062336
10.0,1,1,inner,2,1,0.829322471294874,1.0140047948807478
10.0,1,1,inner,2,2,0.6798372239242365,1.0044033527374268
10.0,1,1,inner,2,3,0.5955648569413173,1.0295004360377789
10.0,1,1,inner,2,4,0.5219567462250039,1.1175462678074837
10.0,1,1,inner,2,5,0.4658516487221659,1.1298274956643581
10.0,1,1,inner,2,6,0.419605059756173,1.2081319969147444
10.0,1,1,inner,2,7,0.38390191874386353,1.211829585954547
10.0,1,1,inner,2,8,0.3550085123674369,1.2452363651245832
10.0,1,1,inner,3,1,0.7339234403622004,1.3897767911354701
10.0,1,1,inner,3,2,0.5974417336193132,1.3595778346061707
10.0,1,1,inner,3,3,0.5105040923312858,1.4318763630257711
10.0,1,1,inner,3,4,0.4394014930283582,1.4651059094402525
10.0,1,1,inner,3,5,0.3888339639445882,1.4841349522272747
10.0,1,1,inner,3,6,0.3497627046373155,1.4901744027932484
10.0,1,1,inner,3,7,0.31429261557849836,1.5381269653638203
10.0,1,1,inner,3,8,0.2874658159267755,1.6045032441616058
10.0,1,1,inner,4,1,0.8991095136713099,0.5847157686948776
10.0,1,1,inner,4,2,0.7024950039239577,0.5909826500075204
10.0,1,1,inner,4,3,0.6068767176734077,0.6194152001823697
10.0,1,1,inner,4,4,0.5267793028442948,0.6158119844538825
10.0,1,1,inner,4,5,0.4579550697479719,0.6433682079826083
10.0,1,1,inner,4,6,0.41192840021333577,0.6435882896184921
10.0,1,1,inner,4,7,0.37739424830601537,0.6494473346642086
10.0,1,1,outer,0,1,0.8620218751586486,0.7121844615625299
10.0,1,1,outer,0,2,0.6726508001300776,0.7263051828612452
10.0,1,1,outer,0,3,0.5849961802781185,0.7522605579832325
10.0,1,1,outer,0,4,0.5170609875817165,0.7680253723393315
10.0,1,1,outer,0,5,0.46155167183029316,0.8136585924936377
10.0,1,1,outer,0,6,0.4199717270436688,0.8435225966184036
10.0,1,1,outer,0,7,0.38227953615589677,0.8644942317319952
10.0,1,2,inner,1,1,0.9059565411673651,0.5421782009876691
10.0,1,2,inner,1,2,0.7164128906197018,0.5554112723240485
10.0,1,2,inner,1,3,0.6087143586741554,0.5794782088353083
10.0,1,2,inner,1,4,0.5340367426474889,0.5880223787747897
10.0,1,2,inner,1,5,0.47180700997511543,0.6127452277220212
10.0,1,2,inner,1,6,0.4235185662905375,0.6632737723680643
10.0,1,2,inner,1,7,0.3849505050314797,0.7247891747034513
10.0,1,2,inner,2,1,0.8115413799518492,1.170818707522224
10.0,1,2,inner,2,2,0.6616996795665927,1.1373637984780705
10.0,1,2,inner,2,3,0.5830844429934897,1.1564717520685757
10.0,1,2,inner,2,4,0.506982635434081,1.193139975561815
10.0,1,2,inner,2,5,0.4437612320591764,1.2538794857614182
10.0,1,2,inner,2,6,0.3913484004939475,1.2806666738846724
10.0,1,2,inner,2,7,0.3499962574825054,1.3193894274094526
10.0,1,2,inner,2,8,0.3180764844504798,1.3551251274697922
10.0,1,2,inner,3,1,0.8762755907815079,0.7581096310168505
10.0,1,2,inner,3,2,0.6952378064736553,0.7760733589529991
10.0,1,2,inner,3,3,0.6155941479507534,0.7872919104993343
10.0,1,2,inner,3,4,0.5486690073177732,0.8070220910012722
10.0,1,2,inner,3,5,0.48239870968906357,0.8234222177416086
10.0,1,2,inner,3,6,0.4297467788745617,0.8418155889958143
10.0,1,2,inner,3,7,0.38728887356560804,0.9017059840261936
10.0,1,2,inner,4,1,0.8933981261974158,0.7946178257465363
10.0,1,2,inner,4,2,0.7228723611942557,0.8086703062057495
10.0,1,2,inner,4,3,0.620606143807256,0.8328432639439901
10.0,1,2,inner,4,4,0.5342122649037561,0.8572124083836873
10.0,1,2,inner,4,5,0.46734407301559006,0.9269463062286377
10.0,1,2,inner,4,6,0.4165569568096205,0.9399048209190368
10.0,1,2,inner,4,7,0.37767848961575085,0.9345324317614238
10.0,1,2,outer,0,1,0.8645394424087981,0.7153911532627212
10.0,1,2,outer,0,2,0.7050863300633227,0.7279683740602599
10.0,1,2,outer,0,3,0.6129001078442631,0.8040576510959201
10.0,1,2,outer,0,4,0.5352746245698032,0.846955688463317
10.0,1,2,outer,0,5,0.47049523622561723,0.8085582488112979
10.0,1,2,outer,0,6,0.42127261329919863,0.8273584180408053
10.0,1,2,outer,0,7,0.384405413753966,0.8825851281483968
10.0,1,3,inner,1,1,0.8457332892077309,0.9369684112699408
10.0,1,3,inner,1,2,0.6671347611007237,0.9788458049297333
10.0,1,3,inner,1,3,0.5773079558497384,1.0945034183953937
10.0,1,3,inner,1,4,0.5070661249614897,1.1692555389906232
10.0,1,3,inner,1,5,0.4451025983407384,1.2264951906706159
10.0,1,3,inner,1,6,0.3916275809918131,1.2002417366755636
10.0,1,3,inner,1,7,0.34903792079005924,1.2988272497528477
10.0,1,3,inner,2,1,0.8329146853808699,1.0932017304003239
10.0,1,3,inner,2,2,0.6930851998000309,1.0983992293477058
10.0,1,3,inner,2,3,0.6038461892769255,1.119327675551176
10.0,1,3,inner,2,4,0.5239262690489319,1.1746966391801834
10.0,1,3,inner,2,5,0.4536345686720706,1.1811051201075315
10.0,1,3,inner,2,6,0.40356490427050096,1.191532602533698
10.0,1,3,inner,2,7,0.36364806177972375,1.1994590852409601
10.0,1,3,inner,3,1,0.9249857703844706,0.6215127284328142
10.0,1,3,inner,3,2,0.7499242775970035,0.645681731402874
10.0,1,3,inner,3,3,0.6524944206078848,0.6589182292421659
10.0,1,3,inner,3,4,0.5734840714269214,0.6781215071678162
10.0,1,3,inner,3,5,0.5109011789162954,0.7062706972161928
10.0,1,3,inner,3,6,0.4591707229614258,0.7261935646335284
10.0,1,3,inner,3,7,0.42686156961652966,0.7324565003315607
10.0,1,3,inner,4,1,0.8533291201228681,0.8497696774346488
10.0,1,3,inner,4,2,0.6667697319517965,0.8222311990601676
10.0,1,3,inner,4,3,0.5681246360358985,0.8310714193752834
10.0,1,3,inner,4,4,0.49069019504215405,0.8639270418456623
10.0,1,3,inner,4,5,0.43910012653340463,0.8736768141388893
10.0,1,3,inner,4,6,0.39397639165753906,0.8963004127144814
10.0,1,3,inner,4,7,0.3582483484693196,0.9196437469550541
10.0,1,3,inner,4,8,0.33128748477801034,0.9629845661776406
10.0,1,3,outer,0,1,0.8698166567346324,0.7561319849707864
10.0,1,3,outer,0,2,0.6931776850119881,0.8138452483849092
10.0,1,3,outer,0,3,0.5986503663270369,0.8533813966946169
10.0,1,3,outer,0,4,0.5202168868935626,0.8831410678950223
10.0,1,3,outer,0,5,0.4587660408538321,0.9044265692884271
10.0,1,3,outer,0,6,0.4115481586559959,0.8874831633134321
10.0,1,3,outer,0,7,0.3744319003561269,0.9117979922077872
10.0,1,4,inner,1,1,0.9023428010136894,0.5550372724731764
10.0,1,4,inner,1,2,0.7140379414129793,0.5634985516468684
10.0,1,4,inner,1,3,0.6127916869152797,0.5625272579491138
10.0,1,4,inner,1,4,0.5323630624942566,0.586225745578607
10.0,1,4,inner,1,5,0.4715305104684294,0.5997681766748428
10.0,1,4,inner,1,6,0.42560147703363654,0.6167195153733095
10.0,1,4,inner,1,7,0.38740447431467895,0.6485782265663147
10.0,1,4,inner,2,1,0.922855911583736,0.6401729196310043
10.0,1,4,inner,2,2,0.7389628804963211,0.6696013788382212
10.0,1,4,inner,2,3,0.6244500567173136,0.7150974253813426
10.0,1,4,inner,2,4,0.5359108862520634,0.7001506328582764
10.0,1,4,inner,2,5,0.46901383516432227,0.7146029055118561
10.0,1,4,inner,2,6,0.4196851719384906,0.790395983060201
10.0,1,4,inner,2,7,0.37974344793407394,0.7878505945205688
10.0,1,4,inner,3,1,0.8905937555192531,0.7973936112488017
10.0,1,4,inner,3,2,0.7046327847858955,0.8170338378233069
10.0,1,4,inner,3,3,0.6123161048724733,0.8807612350758385
10.0,1,4,inner,3,4,0.5423319641200975,0.9100689616273431
10.0,1,4,inner,3,5,0.48222616143610286,0.9603772627956727
10.0,1,4,inner,3,6,0.4380946012063958,0.9953345305779401
10.0,1,4,inner,3,7,0.3959041152192258,1.0131846648805283
10.0,1,4,inner,4,1,0.9013704794576798,0.9603175818920135
10.0,1,4,inner,4,2,0.7400555912105516,0.9682252978285154
10.0,1,4,inner,4,3,0.6320767957588722,1.0099812224507332
10.0,1,4,inner,4,4,0.5382927505449316,0.9691076949238777
10.0,1,4,inner,4,5,0.46916130767471487,1.0372294187545776
10.0,1,4,inner,4,6,0.41613529434149293,1.0467365086078644
10.0,1,4,inner,4,7,0.3773129452234027,1.1245262622833252
10.0,1,4,outer,0,1,0.8045817429369146,1.096348650455475
10.0,1,4,outer,0,2,0.6487925491549752,1.120759494304657
10.0,1,4,outer,0,3,0.5657631806351922,1.132799711227417
10.0,1,4,outer,0,4,0.5013799591497942,1.2090097165107727
10.0,1,4,outer,0,5,0.4478217119520361,1.284988613128662
10.0,1,4,outer,0,6,0.40597193891351874,1.2706132459640502
10.0,1,4,outer,0,7,0.37228047305887396,1.2589231145381927
10.0,1,5,inner,1,1,0.8850947193256239,0.8858393970876932
10.0,1,5,inner,1,2,0.7473867164879311,0.883111022412777
10.0,1,5,inner,1,3,0.6433505910198863,0.897444624453783
10.0,1,5,inner,1,4,0.5777590347499382,0.9282039515674114
10.0,1,5,inner,1,5,0.5105755841586648,0.9760017693042755
10.0,1,5,inner,1,6,0.46399296602097956,1.0132664889097214
10.0,1,5,inner,1,7,0.42170503517476526,1.0395488254725933
10.0,1,5,inner,1,8,0.3827653934315937,1.073869090527296
10.0,1,5,inner,2,1,0.9291302717867351,0.6399202964135579
10.0,1,5,inner,2,2,0.7463462750116984,0.6432444197790963
10.0,1,5,inner,2,3,0.6325201555376961,0.6684030443429947
10.0,1,5,inner,2,4,0.548893521229426,0.7082895083086831
10.0,1,5,inner,2,5,0.48966275723207564,0.7451822715146201
10.0,1,5,inner,2,6,0.43715043649786994,0.8002389456544604
10.0,1,5,inner,2,7,0.4002914787048385,0.8162620493343898
10.0,1,5,inner,3,1,0.862291682707636,0.9177378398530623
10.0,1,5,inner,3,2,0.6425872680387998,0.9313016744220958
10.0,1,5,inner,3,3,0.5414645091483468,0.9428091224502114
10.0,1,5,inner,3,4,0.48143475620370163,0.9620732086546281
10.0,1,5,inner,3,5,0.4303515153495889,1.0108405123738682
10.0,1,5,inner,3,6,0.38850429144344834,1.0536166885319878
10.0,1,5,inner,3,7,0.3541258087283687,1.0416471905568068
10.0,1,5,inner,4,1,0.9280595095069321,0.659736281633377
10.0,1,5,inner,4,2,0.7378208791768109,0.6604309976100922
10.0,1,5,inner,4,3,0.6281576800493547,0.6677252401908239
10.0,1,5,inner,4,4,0.5509053917578709,0.682590424021085
10.0,1,5,inner,4,5,0.492575564502198,0.7206936905781428
10.0,1,5,inner,4,6,0.4498839017785626,0.7339573562145233
10.0,1,5,inner,4,7,0.41170296955991675,0.7713317533334096
10.0,1,5,outer,0,1,0.8862951587546956,0.6961283187071482
10.0,1,5,outer,0,2,0.6843242563984611,0.7169025672806634
10.0,1,5,outer,0,3,0.5937051426280628,0.7533724870946672
10.0,1,5,outer,0,4,0.5280439894307744,0.7694689714246326
10.0,1,5,outer,0,5,0.4718034793030132,0.7830553319719102
10.0,1,5,outer,0,6,0.4249084624377164,0.8544197231531143
10.0,1,5,outer,0,7,0.39031084884296763,0.8592933565378189
10.0,2,1,inner,1,1,0.9146030335263773,0.733048602938652
10.0,2,1,inner,1,2,0.7433874214237387,0.754194336278098
10.0,2,1,inner,1,3,0.6480029807849363,0.7750458589621952
10.0,2,1,inner,1,4,0.569449645890431,0.8133947891848428
10.0,2,1,inner,1,5,0.4995265250856226,0.852602060352053
10.0,2,1,inner,1,6,0.44600111517039215,0.8520664998463222
10.0,2,1,inner,1,7,0.4075062007389285,0.8910758878503527
10.0,2,1,inner,2,1,0.8829765146554902,0.8932805306771222
10.0,2,1,inner,2,2,0.7512152111807535,0.9154480204862707
10.0,2,1,inner,2,3,0.6537167890820392,0.9645142975975486
10.0,2,1,inner,2,4,0.5593122999335445,1.0170989036560059
10.0,2,1,inner,2,5,0.48882334939269134,1.068956369862837
10.0,2,1,inner,2,6,0.43553705721400504,1.1205432923401104
10.0,2,1,inner,2,7,0.3903074597203454,1.129960901596967
10.0,2,1,inner,3,1,0.8427984104099044,1.326096759392665
10.0,2,1,inner,3,2,0.7176945195140609,1.3253496472652142
10.0,2,1,inner,3,3,0.6263555992080505,1.401591108395503
10.0,2,1,inner,3,4,0.550870128783835,1.4236888449925642
10.0,2,1,inner,3,5,0.4896670852799013,1.4932885284607227
10.0,2,1,inner,3,6,0.43973459285425853,1.5336676767239203
10.0,2,1,inner,3,7,0.4023094640438815,1.579972695845824
10.0,2,1,inner,3,8,0.3677184211920543,1.5877453501407917
10.0,2,1,inner,4,1,0.9061121049968676,0.7775130942463875
10.0,2,1,inner,4,2,0.7544464523764862,0.7883168011903763
10.0,2,1,inner,4,3,0.655657386642763,0.8290490632255872
10.0,2,1,inner,4,4,0.5590678587042052,0.8603304525216421
10.0,2,1,inner,4,5,0.49011246877155085,0.906351720293363
10.0,2,1,inner,4,6,0.43859670422543057,0.9306656171878179
10.0,2,1,inner,4,7,0.3997559105527812,0.9498423933982849
10.0,2,1,outer,0,1,0.8499979408723968,0.9227762605462756
10.0,2,1,outer,0,2,0.7178220387016024,0.9329243160429455
10.0,2,1,outer,0,3,0.6300705370626279,0.9420936973322005
10.0,2,1,outer,0,4,0.5560054377253566,0.9765404491197496
10.0,2,1,outer,0,5,0.49083424971571993,0.9982256591320038
10.0,2,1,outer,0,6,0.439608028956822,1.0571543659482683
10.0,2,1,outer,0,7,0.39929815009236336,1.0299725873129708
10.0,2,2,inner,1,1,0.9017772315578028,0.7059108849082675
10.0,2,2,inner,1,2,0.7161842665889047,0.7185997686215809
10.0,2,2,inner,1,3,0.6037624877962199,0.7631973922252655
10.0,2,2,inner,1,4,0.5271991843527014,0.8241038961069924
10.0,2,2,inner,1,5,0.46454234048724174,0.8402934265988213
10.0,2,2,inner,1,6,0.4169534505768256,0.8632519713469914
10.0,2,2,inner,1,7,0.3793211132287979,0.8503150258745465
10.0,2,2,inner,2,1,0.8679997318092434,0.814064048230648
10.0,2,2,inner,2,2,0.6672533777938492,0.8284100517630577
10.0,2,2,inner,2,3,0.5776149685355438,0.834412488155067
10.0,2,2,inner,2,4,0.5047582151560948,0.8281804351136088
10.0,2,2,inner,2,5,0.4448198289021678,0.8527354476973414
10.0,2,2,inner,2,6,0.39781978041276167,0.8666426409035921
10.0,2,2,inner,2,7,0.36005044017715016,0.9006696809083223
10.0,2,2,inner,3,1,0.8819852718492833,0.948315542191267
10.0,2,2,inner,3,2,0.7288311421871185,0.9436183087527752
10.0,2,2,inner,3,3,0.6251641540992551,0.9987402707338333
10.0,2,2,inner,3,4,0.5402047946685697,1.0413838773965836
10.0,2,2,inner,3,5,0.4745614361472246,1.052984306588769
10.0,2,2,inner,3,6,0.41943779587745667,1.1373012959957123
10.0,2,2,inner,3,7,0.3764455274837773,1.1546555757522583
10.0,2,2,inner,3,8,0.3426803288663306,1.2067243419587612
10.0,2,2,inner,4,1,0.8934763628861,0.6417082771658897
10.0,2,2,inner,4,2,0.6883220412265295,0.6870644614100456
10.0,2,2,inner,4,3,0.5862758115105245,0.7107543740421534
10.0,2,2,inner,4,4,0.5172287016764454,0.7331674937158823
10.0,2,2,inner,4,5,0.458141977417058,0.7492746040225029
10.0,2,2,inner,4,6,0.409637490223194,0.8295504543930292
10.0,2,2,inner,4,7,0.3724418607936508,0.851989321410656
10.0,2,2,outer,0,1,0.7810165172037871,1.2896966069936753
10.0,2,2,outer,0,2,0.6429584705311319,1.239421223104
10.0,2,2,outer,0,3,0.5596009868642559,1.2297201067209245
10.0,2,2,outer,0,4,0.4937073277390521,1.222960825264454
10.0,2,2,outer,0,5,0.4416560180809187,1.2363463371992112
10.0,2,2,outer,0,6,0.399537521082422,1.2750664040446282
10.0,2,2,outer,0,7,0.36541164206421894,1.2917672231793405
10.0,2,2,outer,0,8,0.33328382839327275,1.3378646850585938
10.0,2,2,outer,0,9,0.3098989800266598,1.3409715473651886
10.0,2,2,outer,0,10,0.2880427319070567,1.3521484076976775
10.0,2,3,inner,1,1,0.8637483763423833,0.7705224624701908
10.0,2,3,inner,1,2,0.6569603607058525,0.7653468825987407
10.0,2,3,inner,1,3,0.5623332394117658,0.7932211969579969
10.0,2,3,inner,1,4,0.48613104833797977,0.8036369404622487
10.0,2,3,inner,1,5,0.42724174159494316,0.8392632561070579
10.0,2,3,inner,1,6,0.38367426293817436,0.849974051117897
10.0,2,3,inner,1,7,0.3517697893760421,0.8972395764929908
10.0,2,3,inner,1,8,0.322757133028724,0.9053705504962376
10.0,2,3,inner,2,1,0.8164459641386823,0.9698321707546711
10.0,2,3,inner,2,2,0.6331442209278665,0.9756150860339403
10.0,2,3,inner,2,3,0.527864149430903,0.9968275558203459
10.0,2,3,inner,2,4,0.45225878059864044,1.0372703485190868
10.0,2,3,inner,2,5,0.39217622941587027,1.0358424354344606
10.0,2,3,inner,2,6,0.3474766713816945,1.0400464609265327
10.0,2,3,inner,2,7,0.31384085991033694,1.074106227606535
10.0,2,3,inner,3,1,0.8975991249084473,0.8715005735556285
10.0,2,3,inner,3,2,0.7160638496279716,0.8990445077419281
10.0,2,3,inner,3,3,0.6084488905966282,0.8815432608127594
10.0,2,3,inner,3,4,0.5330980457365513,0.8725128094355266
10.0,2,3,inner,3,5,0.4860927894711494,0.8958282311757405
10.0,2,3,inner,3,6,0.44169954396784306,0.8905627071857453
10.0,2,3,inner,3,7,0.40140620358288287,0.902713272968928
10.0,2,3,inner,4,1,0.890577893704176,0.7581900525838137
10.0,2,3,inner,4,2,0.7223831243813038,0.7679279297590256
10.0,2,3,inner,4,3,0.6280760988593102,0.7822778280824423
10.0,2,3,inner,4,4,0.5436724558472633,0.8497417084872723
10.0,2,3,inner,4,5,0.47296275533735754,0.8788199964910746
10.0,2,3,inner,4,6,0.4261218633502722,0.92352294921875
10.0,2,3,inner,4,7,0.38207827471196654,0.9503520913422108
10.0,2,3,outer,0,1,0.7813529007964664,1.1029204108885355
10.0,2,3,outer,0,2,0.6375824864263888,1.0814462708575385
10.0,2,3,outer,0,3,0.5565454992983077,1.1474629917315073
10.0,2,3,outer,0,4,0.482521032569585,1.2306395584628695
10.0,2,3,outer,0,5,0.42369447786498954,1.2336833767947697
10.0,2,3,outer,0,6,0.38005871408515507,1.2457900501432873
10.0,2,3,outer,0,7,0.34320955171629236,1.3172486516691388
10.0,2,3,outer,0,8,0.3148663176430596,1.34128460926669
10.0,2,4,inner,1,1,0.8720390726538265,0.879917744327994
10.0,2,4,inner,1,2,0.7049824378069709,0.8463293278918547
10.0,2,4,inner,1,3,0.615691608541152,0.8871628712205326
10.0,2,4,inner,1,4,0.541445910580018,0.915642541997573
10.0,2,4,inner,1,5,0.4765774428844452,0.9951840867014492
10.0,2,4,inner,1,6,0.42007327360265395,1.0324815739603603
10.0,2,4,inner,1,7,0.37665650353712193,1.0716953523018782
10.0,2,4,inner,1,8,0.34245988901923685,1.0774271733620588
10.0,2,4,inner,2,1,0.8936234783558619,0.7333411753177643
10.0,2,4,inner,2,2,0.6978254658835275,0.7256027559439341
10.0,2,4,inner,2,3,0.5967363119125366,0.7797755718231201
10.0,2,4,inner,2,4,0.5133146962949208,0.7636574486891429
10.0,2,4,inner,2,5,0.449529362931138,0.8000661174456278
10.0,2,4,inner,2,6,0.39973004197790507,0.8457042654355367
10.0,2,4,inner,2,7,0.3641656268210638,0.8451343357563019
10.0,2,4,inner,2,8,0.3312122115776652,0.9509172638257345
10.0,2,4,inner,3,1,0.9305862058168171,0.6095531806349754
10.0,2,4,inner,3,2,0.7607626825913616,0.6247507613152266
10.0,2,4,inner,3,3,0.6610185394341919,0.629361099563539
10.0,2,4,inner,3,4,0.5752401923996279,0.650705698877573
10.0,2,4,inner,3,5,0.509579625965535,0.7010679813101888
10.0,2,4,inner,3,6,0.4546473553810997,0.7244414202868938
10.0,2,4,inner,3,7,0.41062091650633975,0.7263697572052479
10.0,2,4,inner,4,1,0.8995901297120487,0.6829727272192637
10.0,2,4,inner,4,2,0.7124324216562159,0.700881936152776
10.0,2,4,inner,4,3,0.6148528165677014,0.7756174584229787
10.0,2,4,inner,4,4,0.5366248271044562,0.7872237106164296
10.0,2,4,inner,4,5,0.4731618071303648,0.7706989665826162
10.0,2,4,inner,4,6,0.4195126810494591,0.7838596095641454
10.0,2,4,inner,4,7,0.38011979390593137,0.8895891070365906
10.0,2,4,outer,0,1,0.8802699533375826,0.6846894395351409
10.0,2,4,outer,0,2,0.7048709354617378,0.7220168614387512
10.0,2,4,outer,0,3,0.6167631100524555,0.8147536039352417
10.0,2,4,outer,0,4,0.5383679725907066,0.8721466827392578
10.0,2,4,outer,0,5,0.4802178670059551,0.9094898283481598
10.0,2,4,outer,0,6,0.43306713239713146,0.885987411737442
10.0,2,4,outer,0,7,0.3933864693750035,0.8971764242649078
10.0,2,5,inner,1,1,0.8752038116482171,0.8343578409403563
10.0,2,5,inner,1,2,0.6819820834154432,0.844794237986207
10.0,2,5,inner,1,3,0.5969211205162785,0.9128191266208887
10.0,2,5,inner,1,4,0.5306768820367076,0.8990284148603678
10.0,2,5,inner,1,5,0.4761202894151211,0.9334039837121964
10.0,2,5,inner,1,6,0.4329009310088374,0.8956149481236935
10.0,2,5,inner,1,7,0.4019543724981221,0.8695583380758762
10.0,2,5,inner,2,1,0.8708469777606255,0.8222691523177283
10.0,2,5,inner,2,2,0.6841127463551455,0.7737693531172616
10.0,2,5,inner,2,3,0.5965785605962887,0.8031590495790754
10.0,2,5,inner,2,4,0.5258765671142313,0.839926038469587
10.0,2,5,inner,2,5,0.46747658488362337,0.8922319199357714
10.0,2,5,inner,2,6,0.42093929440476174,0.9178225419351033
10.0,2,5,inner,2,7,0.3794571130081665,0.9791201672383717
10.0,2,5,inner,2,8,0.3465026960123417,0.9941524607794625
10.0,2,5,inner,3,1,0.9337402531286565,0.6773779477391925
10.0,2,5,inner,3,2,0.7387599087342983,0.6766282256160464
10.0,2,5,inner,3,3,0.6285675389737617,0.6789413658635957
10.0,2,5,inner,3,4,0.5523933248548973,0.7234238513878414
10.0,2,5,inner,3,5,0.49018087001835425,0.7545156670468194
10.0,2,5,inner,3,6,0.4407577681832197,0.794140636920929
10.0,2,5,inner,3,7,0.39721779125492745,0.8331100749117988
10.0,2,5,inner,3,8,0.36121885369463663,0.8668792290346963
10.0,2,5,inner,4,1,0.7889990224394687,1.1772674970767076
10.0,2,5,inner,4,2,0.6384435434674107,1.2464830875396729
10.0,2,5,inner,4,3,0.5481877957665643,1.263659738442477
10.0,2,5,inner,4,4,0.4720679996318595,1.2864722153719734
10.0,2,5,inner,4,5,0.41877562362094256,1.2905821291839374
10.0,2,5,inner,4,6,0.3738320445598558,1.3200349895393146
10.0,2,5,inner,4,7,0.3389329920674479,1.341673865037806
10.0,2,5,outer,0,1,0.7322942188807896,1.4123940969055349
10.0,2,5,outer,0,2,0.6024552897683212,1.4159285927360707
10.0,2,5,outer,0,3,0.5222563245998961,1.4610396339134737
10.0,2,5,outer,0,4,0.4599519723228046,1.4760073315013538
10.0,2,5,outer,0,5,0.4095817721847977,1.5543811077421361
10.0,2,5,outer,0,6,0.3672464827873877,1.585386411710219
10.0,2,5,outer,0,7,0.33391458940293106,1.5987410111860796
15.0,0,1,inner,1,1,0.8287197876917688,0.4301504161622789
15.0,0,1,inner,1,2,0.5855130988516306,0.4288336667749617
15.0,0,1,inner,1,3,0.47478714075527695,0.45747244358062744
15.0,0,1,inner,1,4,0.38689164856546804,0.48987973398632473
15.0,0,1,inner,1,5,0.32200585619399424,0.5007388790448507
15.0,0,1,inner,1,6,0.2773197671692622,0.5085242489973704
15.0,0,1,inner,1,7,0.2416951195581963,0.535781698094474
15.0,0,1,inner,1,8,0.2170618380370893,0.5396336184607612
15.0,0,1,inner,2,1,0.8737071055699798,0.5491659575038486
15.0,0,1,inner,2,2,0.6648166622309124,0.5434865487946404
15.0,0,1,inner,2,3,0.5471251238794888,0.5612726642025841
15.0,0,1,inner,2,4,0.45103394108660083,0.5836983753575219
15.0,0,1,inner,2,5,0.3786182359737508,0.6261456376976438
15.0,0,1,inner,2,6,0.3254844831193195,0.6671672562758127
15.0,0,1,inner,2,7,0.2847347529057194,0.7008656064669291
15.0,0,1,inner,2,8,0.25410748404615063,0.7054088711738586
15.0,0,1,inner,3,1,0.8140541315078735,0.7670451619408347
15.0,0,1,inner,3,2,0.5719314899997435,0.8089014102112163
15.0,0,1,inner,3,3,0.4629189946513245,0.8379450765523043
15.0,0,1,inner,3,4,0.37834344134814496,0.8717162013053894
15.0,0,1,inner,3,5,0.3117369780505913,0.9216439778154547
15.0,0,1,inner,3,6,0.26358883730743243,0.9171988340941343
15.0,0,1,inner,3,7,0.228403451650039,0.9141207933425903
15.0,0,1,inner,4,1,0.7641769461333752,1.024857172742486
15.0,0,1,inner,4,2,0.5307541806250811,1.1385577898472548
15.0,0,1,inner,4,3,0.4253636966459453,1.166409008204937
15.0,0,1,inner,4,4,0.35818400979042053,1.1479646544903517
15.0,0,1,inner,4,5,0.31156926415860653,1.1730892546474934
15.0,0,1,inner,4,6,0.2714878865517676,1.1979839242994785
15.0,0,1,inner,4,7,0.23869533580727875,1.2348932269960642
15.0,0,1,outer,0,1,0.8011532247066497,0.7189886201830471
15.0,0,1,outer,0,2,0.5527074284023709,0.7372209587517906
15.0,0,1,outer,0,3,0.44437007076210444,0.8157009096706614
15.0,0,1,outer,0,4,0.3707866907119751,0.8164712032851051
15.0,0,1,outer,0,5,0.3198816759718789,0.840169477112153
15.0,0,1,outer,0,6,0.2798208999964926,0.8429533655152601
15.0,0,1,outer,0,7,0.24872099459171296,0.8804908219505759
15.0,0,2,inner,1,1,0.8018206339616042,0.954892465046474
15.0,0,2,inner,1,2,0.5442298513192397,0.9718489689486367
15.0,0,2,inner,1,3,0.44565133360716014,1.0007505033697401
15.0,0,2,inner,1,4,0.36973596261097835,1.0262758604117803
15.0,0,2,inner,1,5,0.314660853606004,1.0774157728467668
15.0,0,2,inner,1,6,0.27071061432361604,1.1249519565275736
15.0,0,2,inner,1,7,0.236103404714511,1.1234813055821828
15.0,0,2,inner,2,1,0.8230013115065439,0.6949173584580421
15.0,0,2,inner,2,2,0.5708861270121166,0.7113649994134903
15.0,0,2,inner,2,3,0.4669693440198898,0.7362157615522543
15.0,0,2,inner,2,4,0.39466279915400915,0.7631472634772459
15.0,0,2,inner,2,5,0.33196751092161453,0.7811982457836469
15.0,0,2,inner,2,6,0.28921963317053656,0.835520705829064
15.0,0,2,inner,2,7,0.24925448511328016,0.8701377784212431
15.0,0,2,inner,3,1,0.721122195796361,1.3535788729786873
15.0,0,2,inner,3,2,0.5673701583393036,1.2838283032178879
15.0,0,2,inner,3,3,0.45194728838072884,1.2872591337987356
15.0,0,2,inner,3,4,0.36292952204507495,1.3698164565222604
15.0,0,2,inner,3,5,0.3048172640422034,1.4233846792152949
15.0,0,2,inner,3,6,0.2598783281587419,1.4302095025777817
15.0,0,2,inner,3,7,0.2233077178871821,1.5233063250780106
15.0,0,2,inner,3,8,0.19633451340690491,1.4962507103170668
15.0,0,2,inner,4,1,0.873443668622237,0.718273555690592
15.0,0,2,inner,4,2,0.6095719777620756,0.7786888913674788
15.0,0,2,inner,4,3,0.48640530430353607,0.8053838610649109
15.0,0,2,inner,4,4,0.3989340589596675,0.7992249077016657
15.0,0,2,inner,4,5,0.33439140273974494,0.7626424431800842
15.0,0,2,inner,4,6,0.2876203743311075,0.8101953105493025
15.0,0,2,inner,4,7,0.2517730731230516,0.7960470372980292
15.0,0,2,outer,0,1,0.7209370772043864,1.1718769978199686
15.0,0,2,outer,0,2,0.5364264150460561,1.1398622116872243
15.0,0,2,outer,0,3,0.434476477238867,1.2451654928071159
15.0,0,2,outer,0,4,0.35570323864618936,1.2772321594612939
15.0,0,2,outer,0,5,0.29925464855300055,1.3086531737021037
15.0,0,2,outer,0,6,0.2599770948290825,1.3442382982798986
15.0,0,2,outer,0,7,0.2296937435865402,1.3588598817586899
15.0,0,2,outer,0,8,0.20590444753567377,1.4227405786514282
15.0,0,3,inner,1,1,0.8258002232760191,0.8568291297325721
15.0,0,3,inner,1,2,0.5643125800415874,0.90511275942509
15.0,0,3,inner,1,3,0.4434663439169526,0.9657943936494681
15.0,0,3,inner,1,4,0.36879431176930666,0.993871427499331
15.0,0,3,inner,1,5,0.3083182331174612,1.071114528637666
15.0,0,3,inner,1,6,0.2591759148053825,1.046034696010443
15.0,0,3,inner,1,7,0.22579847439192235,1.1363008068158076
15.0,0,3,inner,2,1,0.8662752894254832,0.8523633380730947
15.0,0,3,inner,2,2,0.6704703872020428,0.8567268600066503
15.0,0,3,inner,2,3,0.5510305510117457,0.8921467860539755
15.0,0,3,inner,2,4,0.4462452287857349,0.967291255791982
15.0,0,3,inner,2,5,0.37324626445770265,0.9561175008614858
15.0,0,3,inner,2,6,0.31678961377877457,0.9668407787879308
15.0,0,3,inner,2,7,0.27599589687127335,0.9905742208162943
15.0,0,3,inner,3,1,0.7832354673972497,1.0021270737051964
15.0,0,3,inner,3,2,0.5679843457845541,0.9815932313601176
15.0,0,3,inner,3,3,0.4432718625435462,1.0692961116631825
15.0,0,3,inner,3,4,0.35804884892243605,1.0944994141658146
15.0,0,3,inner,3,5,0.30163676692889285,1.1122020855545998
15.0,0,3,inner,3,6,0.25911848201201515,1.180644653737545
15.0,0,3,inner,3,7,0.2252045629116205,1.1359895120064418
15.0,0,3,inner,3,8,0.2004701873430839,1.1604392776886623
15.0,0,3,inner,4,1,0.8017347404654597,0.8792195022106171
15.0,0,3,inner,4,2,0.5851959556760923,0.8393607518889687
15.0,0,3,inner,4,3,0.4779653309936255,0.8802140653133392
15.0,0,3,inner,4,4,0.38981129795732633,0.9151254811070182
15.0,0,3,inner,4,5,0.32512452400905983,0.9478458870540966
15.0,0,3,inner,4,6,0.2747328432512955,0.9827321009202437
15.0,0,3,inner,4,7,0.23872033873913992,1.026771293445067
15.0,0,3,inner,4,8,0.21131487946275254,1.0040874697945334
15.0,0,3,outer,0,1,0.7424083413748905,1.0512231956509983
15.0,0,3,outer,0,2,0.5589503916515701,1.0262935494675356
15.0,0,3,outer,0,3,0.45196437287604674,1.0469582484048956
15.0,0,3,outer,0,4,0.3671144733483764,1.0932356224340551
15.0,0,3,outer,0,5,0.3092599185718887,1.1195822217885185
15.0,0,3,outer,0,6,0.26336444691679944,1.1180976471480202
15.0,0,3,outer,0,7,0.22943415689742427,1.1140240448362686
15.0,0,3,outer,0,8,0.20376721795262961,1.114213054671007
15.0,0,4,inner,1,1,0.8893528425175211,0.5003372629483541
15.0,0,4,inner,1,2,0.6342603115067966,0.551461206542121
15.0,0,4,inner,1,3,0.5108069535614788,0.5627256830533346
15.0,0,4,inner,1,4,0.4178256949652796,0.6295426885286967
15.0,0,4,inner,1,5,0.34515991720600403,0.6352397700150808
15.0,0,4,inner,1,6,0.2939330194739328,0.6552357872327169
15.0,0,4,inner,1,7,0.2566824119160141,0.6887450979815589
15.0,0,4,inner,2,1,0.891852035666957,0.7593535810709
15.0,0,4,inner,2,2,0.6855712018229745,0.8402046710252762
15.0,0,4,inner,2,3,0.5450530950770234,0.9049389570951462
15.0,0,4,inner,2,4,0.44366256215355615,1.1006590753793717
15.0,0,4,inner,2,5,0.36711054543654126,1.1880142033100127
15.0,0,4,inner,2,6,0.30924798503066553,1.2457451820373535
15.0,0,4,inner,2,7,0.2675925206505891,1.2834955632686615
15.0,0,4,inner,3,1,0.8229393247348159,0.9105720588794122
15.0,0,4,inner,3,2,0.6058621833573526,0.8959169089794159
15.0,0,4,inner,3,3,0.4874474495204527,0.9828805533739237
15.0,0,4,inner,3,4,0.3983594107983717,1.0918150475391974
15.0,0,4,inner,3,5,0.3308035693506696,1.1526119594390576
15.0,0,4,inner,3,6,0.2791745313512745,1.1440222400885363
15.0,0,4,inner,3,7,0.24432174794709505,1.139423505618022
15.0,0,4,inner,3,8,0.21488384146298936,1.1792148076570952
15.0,0,4,inner,4,1,0.8582819000338063,0.8210422131750319
15.0,0,4,inner,4,2,0.6461373802387353,0.8794461753633287
15.0,0,4,inner,4,3,0.5353603236603014,0.9466413524415758
15.0,0,4,inner,4,4,0.4435333826325156,0.980068756474389
15.0,0,4,inner,4,5,0.36907385289669037,1.0452443559964497
15.0,0,4,inner,4,6,0.3135091838511554,1.0889275272687275
15.0,0,4,inner,4,7,0.2694292917396083,1.1283367938465543
15.0,0,4,outer,0,1,0.834503856937537,0.7197121690426554
15.0,0,4,outer,0,2,0.6283253099811211,0.7370447963476181
15.0,0,4,outer,0,3,0.49104536483796796,0.759708760040147
15.0,0,4,outer,0,4,0.39689322067110727,0.8389289868729455
15.0,0,4,outer,0,5,0.3378015592526854,0.8135458209684917
15.0,0,4,outer,0,6,0.2963141025452132,0.8650160261562893
15.0,0,4,outer,0,7,0.2619531054175302,0.9035648703575134
15.0,0,5,inner,1,1,0.7930431010118172,0.9524621193607649
15.0,0,5,inner,1,2,0.5885793860278913,0.9453417919576168
15.0,0,5,inner,1,3,0.4726003350606605,0.9457955236236254
15.0,0,5,inner,1,4,0.3798630277612316,0.9543486572802067
15.0,0,5,inner,1,5,0.3105361025724838,0.9984048182765642
15.0,0,5,inner,1,6,0.2600140533785322,1.0305803008377552
15.0,0,5,inner,1,7,0.2263162476358129,1.0208563183744748
15.0,0,5,inner,1,8,0.20219384156056305,1.02444896971186
15.0,0,5,inner,2,1,0.8492232002317905,0.9514929294586182
15.0,0,5,inner,2,2,0.6476555606350303,0.9328361332416535
15.0,0,5,inner,2,3,0.5549421356990933,0.9445774594942729
15.0,0,5,inner,2,4,0.4925778564065695,0.9526648203531901
15.0,0,5,inner,2,5,0.437497642589733,0.9985903879006703
15.0,0,5,inner,2,6,0.40698337042704225,1.0295444746812186
15.0,0,5,inner,2,7,0.3573350962251425,1.0758138298988342
15.0,0,5,inner,2,8,0.32083025365136564,1.0920179982980092
15.0,0,5,inner,3,1,0.7334169484164617,1.1224710597441747
15.0,0,5,inner,3,2,0.5366576603830677,1.1607409440554106
15.0,0,5,inner,3,3,0.41981454989681505,1.2908534774413476
15.0,0,5,inner,3,4,0.3377935196438881,1.384415103838994
15.0,0,5,inner,3,5,0.2884617423358029,1.346263410953375
15.0,0,5,inner,3,6,0.24751135931439597,1.3588448556569905
15.0,0,5,inner,3,7,0.2180033705822409,1.3195004096397986
15.0,0,5,inner,4,1,0.8222083568572998,0.6657909577091535
15.0,0,5,inner,4,2,0.565175724881036,0.6326527036726475
15.0,0,5,inner,4,3,0.4587789305618831,0.6703730511168638
15.0,0,5,inner,4,4,0.37700243379388537,0.6762923871477445
15.0,0,5,inner,4,5,0.314053832420281,0.7098382314046224
15.0,0,5,inner,4,6,0.26969182108129774,0.7252757499615351
15.0,0,5,inner,4,7,0.23178215197154453,0.7481555268168449
15.0,0,5,inner,4,8,0.20582366692168372,0.7513873055577278
15.0,0,5,outer,0,1,0.7763359804948171,0.8121971786022186
15.0,0,5,outer,0,2,0.5542105936341816,0.8251563542419009
15.0,0,5,outer,0,3,0.45377060572306316,0.88349592520131
15.0,0,5,outer,0,4,0.3733625060982174,0.9341030750009749
15.0,0,5,outer,0,5,0.31572909719414183,0.9725053624974357
15.0,0,5,outer,0,6,0.2748651476369964,0.9948812342352338
15.0,0,5,outer,0,7,0.24255405830012428,1.0249424924453099
15.0,1,1,inner,1,1,0.7894633306215887,0.8366852658135551
15.0,1,1,inner,1,2,0.5686650504804638,0.8532181424754006
15.0,1,1,inner,1,3,0.46315542843243845,0.9562777983290809
15.0,1,1,inner,1,4,0.3798397538596637,0.9780556027378354
15.0,1,1,inner,1,5,0.3167570751823791,1.0142656628574644
15.0,1,1,inner,1,6,0.27221261781372436,1.028900955404554
15.0,1,1,inner,1,7,0.2365334985190875,1.0991204593862807
15.0,1,1,inner,2,1,0.88181846508613,0.6209218055009842
15.0,1,1,inner,2,2,0.6091485161047715,0.6268686124434074
15.0,1,1,inner,2,3,0.48016863602858323,0.6606612311055263
15.0,1,1,inner,2,4,0.39986427197089564,0.6995575850208601
15.0,1,1,inner,2,5,0.3388605975187742,0.7255760158101717
15.0,1,1,inner,2,6,0.2886670206601803,0.7284853408734003
15.0,1,1,inner,2,7,0.250019313280399,0.7267278681198756
15.0,1,1,inner,3,1,0.8243322812992594,0.742869095160411
15.0,1,1,inner,3,2,0.5778591412564983,0.7684321472278008
15.0,1,1,inner,3,3,0.4692934535551762,0.7836500337490668
15.0,1,1,inner,3,4,0.3851134738196497,0.8052267248813922
15.0,1,1,inner,3,5,0.320521318178246,0.8242640288976523
15.0,1,1,inner,3,6,0.2722102522418119,0.8230643960145804
15.0,1,1,inner,3,7,0.23963179450104202,0.8101080266328958
15.0,1,1,inner,4,1,0.8829061630843342,0.48748424649238586
15.0,1,1,inner,4,2,0.6481709333433621,0.536564114689827
15.0,1,1,inner,4,3,0.5223530435907668,0.591035783290863
15.0,1,1,inner,4,4,0.4151971007602802,0.692317333817482
15.0,1,1,inner,4,5,0.3423345633175062,0.7278770327568054
15.0,1,1,inner,4,6,0.2903624982505605,0.7631313979625702
15.0,1,1,inner,4,7,0.25476755374583643,0.7251816868782044
15.0,1,1,outer,0,1,0.7537275366885687,0.955215432246526
15.0,1,1,outer,0,2,0.5524832548633698,0.9713750084241232
15.0,1,1,outer,0,3,0.4397647951238899,0.97326500415802
15.0,1,1,outer,0,4,0.36083186986625837,1.0224386215209962
15.0,1,1,outer,0,5,0.30504320738136126,1.0878390967845917
15.0,1,1,outer,0,6,0.2624570509438874,1.1096842586994171
15.0,1,1,outer,0,7,0.23352001639463568,1.146424518028895
15.0,1,2,inner,1,1,0.8420838300258883,0.8862858482946953
15.0,1,2,inner,1,2,0.6036620755349437,0.8687967993319035
15.0,1,2,inner,1,3,0.47947315391032924,0.8843291451533636
15.0,1,2,inner,1,4,0.40115096588288585,0.8955288914342722
15.0,1,2,inner,1,5,0.34061536721644864,0.9717141302923361
15.0,1,2,inner,1,6,0.2892950169982449,1.012917456527551
15.0,1,2,inner,1,7,0.2507280116119692,1.0182242915034294
15.0,1,2,inner,1,8,0.2212773583108379,1.0308326085408528
15.0,1,2,inner,2,1,0.8892363955577215,0.6740548014640808
15.0,1,2,inner,2,2,0.6220129872361819,0.648387315372626
15.0,1,2,inner,2,3,0.4811929608384768,0.6756394604841868
15.0,1,2,inner,2,4,0.4071536878744761,0.7101498221357664
15.0,1,2,inner,2,5,0.34975985387961067,0.7431319778164228
15.0,1,2,inner,2,6,0.3003652855753899,0.771249420940876
15.0,1,2,inner,2,7,0.2639550144473712,0.7878541971246401
15.0,1,2,inner,2,8,0.2348359833161036,0.803294042746226
15.0,1,2,inner,3,1,0.7625943562015891,1.2797784060239792
15.0,1,2,inner,3,2,0.5793866068124771,1.2042645757848567
15.0,1,2,inner,3,3,0.47394388308748603,1.169897442514246
15.0,1,2,inner,3,4,0.3888513734564185,1.2538785582238978
15.0,1,2,inner,3,5,0.3197033004835248,1.3401136317036368
15.0,1,2,inner,3,6,0.2672701603733003,1.349951370195909
15.0,1,2,inner,3,7,0.22729940433055162,1.396379061720588
15.0,1,2,inner,3,8,0.1994197745807469,1.4082575602964922
15.0,1,2,inner,3,9,0.17883463483303785,1.4390277808362788
15.0,1,2,inner,4,1,0.8805214809253812,0.7483616024255753
15.0,1,2,inner,4,2,0.6382763590663671,0.8296654845277468
15.0,1,2,inner,4,3,0.5174633734859526,0.9147918870051702
15.0,1,2,inner,4,4,0.42329634772613645,1.0463781555493672
15.0,1,2,inner,4,5,0.3542515826411545,1.0561730811993282
15.0,1,2,inner,4,6,0.30358882434666157,1.0817327449719112
15.0,1,2,inner,4,7,0.26861836574971676,1.1279994000991185
15.0,1,2,outer,0,1,0.832428423096152,0.6864264841590609
15.0,1,2,outer,0,2,0.5961183768861434,0.687811655657632
15.0,1,2,outer,0,3,0.49228317176594455,0.7010095502649035
15.0,1,2,outer,0,4,0.4158836883657119,0.7072156859295708
15.0,1,2,outer,0,5,0.3593879948644077,0.7460382197584424
15.0,1,2,outer,0,6,0.31383170064757854,0.7584606898682458
15.0,1,2,outer,0,7,0.27672655196750867,0.7870779931545258
15.0,1,3,inner,1,1,0.8664025548678725,0.6143321002071555
15.0,1,3,inner,1,2,0.6051463413594375,0.6759795329787515
15.0,1,3,inner,1,3,0.4995789714713595,0.7054063312032006
15.0,1,3,inner,1,4,0.40905476906406346,0.783939544450153
15.0,1,3,inner,1,5,0.3417445207709697,0.7423383322629061
15.0,1,3,inner,1,6,0.29165525133930037,0.7709621814164248
15.0,1,3,inner,1,7,0.25500869884419797,0.7807581939480521
15.0,1,3,inner,2,1,0.7021722339666807,1.3931252594505037
15.0,1,3,inner,2,2,0.5366523939829606,1.4173761648791177
15.0,1,3,inner,2,3,0.43166374610020564,1.4065884330442973
15.0,1,3,inner,2,4,0.3503504230425908,1.3926496165139335
15.0,1,3,inner,2,5,0.2907424443043195,1.471564382314682
15.0,1,3,inner,2,6,0.2479788078711583,1.4842221694333213
15.0,1,3,inner,2,7,0.21730857055920821,1.5256900915077753
15.0,1,3,inner,2,8,0.19228946520732,1.5449849835463934
15.0,1,3,inner,2,9,0.17268684208393098,1.5764560124703817
15.0,1,3,inner,2,10,0.15767194857964148,1.6315246522426605
15.0,1,3,inner,3,1,0.8421135511663225,0.6179432451725007
15.0,1,3,inner,3,2,0.6156623123420609,0.6210660576820374
15.0,1,3,inner,3,3,0.48673240467906,0.6697919696569443
15.0,1,3,inner,3,4,0.3897368162870407,0.6647978365421295
15.0,1,3,inner,3,5,0.32484494315253365,0.696190944314003
15.0,1,3,inner,3,6,0.27841609054141575,0.7187212586402894
15.0,1,3,inner,3,7,0.24388831129504573,0.725878444314003
15.0,1,3,inner,4,1,0.8360721154792888,0.7340238481760025
15.0,1,3,inner,4,2,0.607477287988405,0.7337005943059921
15.0,1,3,inner,4,3,0.48503934773238927,0.7573300838470459
15.0,1,3,inner,4,4,0.3993227707373129,0.8712739437818527
15.0,1,3,inner,4,5,0.33377413048937515,0.8706720054149628
15.0,1,3,inner,4,6,0.28559186611626597,0.9536928415298462
15.0,1,3,inner,4,7,0.24907910924505544,0.9688404560089111
15.0,1,3,inner,4,8,0.22053758659072825,0.9952570080757142
15.0,1,3,outer,0,1,0.7992724247193068,0.7477895131236628
15.0,1,3,outer,0,2,0.5591413358624062,0.7671230811821786
15.0,1,3,outer,0,3,0.44333602504783803,0.8230049374856447
15.0,1,3,outer,0,4,0.3637698453463865,0.8614560836239865
15.0,1,3,outer,0,5,0.3068669542167964,0.9080328455096797
15.0,1,3,outer,0,6,0.2684483199976803,0.9359000136977748
15.0,1,3,outer,0,7,0.23830921646584285,0.9300604635163358
15.0,1,4,inner,1,1,0.8375570558839374,0.7094297051429749
15.0,1,4,inner,1,2,0.5880178329017427,0.6891195744276046
15.0,1,4,inner,1,3,0.4928400930431154,0.6696656763553619
15.0,1,4,inner,1,4,0.41634883855779964,0.7087635457515716
15.0,1,4,inner,1,5,0.35655759026606876,0.7413139343261719
15.0,1,4,inner,1,6,0.3109610935466157,0.7475496858358384
15.0,1,4,inner,1,7,0.27237476056648624,0.7919644862413406
15.0,1,4,inner,1,8,0.24439767448024619,0.8043109476566315
15.0,1,4,inner,1,9,0.2180430982261896,0.8456820040941239
15.0,1,4,inner,2,1,0.8365989611262367,0.7627131342887878
15.0,1,4,inner,2,2,0.592826738717064,0.7759335736433665
15.0,1,4,inner,2,3,0.4910165322205377,0.818182110786438
15.0,1,4,inner,2,4,0.4151806935431465,0.8312668974200884
15.0,1,4,inner,2,5,0.3527887596024407,0.8094265187780062
15.0,1,4,inner,2,6,0.30626510816907127,0.8580909445881844
15.0,1,4,inner,2,7,0.26457115913194323,0.8692138915260633
15.0,1,4,inner,3,1,0.8179787129595659,0.7949536566932996
15.0,1,4,inner,3,2,0.5832793747169384,0.8374574035406113
15.0,1,4,inner,3,3,0.4574152477409529,0.9188994939128557
15.0,1,4,inner,3,4,0.36629099388053454,0.9696678693095843
15.0,1,4,inner,3,5,0.30520730735599133,0.967180093129476
15.0,1,4,inner,3,6,0.26052507606969366,1.056150883436203
15.0,1,4,inner,3,7,0.22885387315266376,1.041385476787885
15.0,1,4,inner,4,1,0.7997303396936447,1.14438026601618
15.0,1,4,inner,4,2,0.5678865474367899,1.0895103270357305
15.0,1,4,inner,4,3,0.43729942043622333,1.0514731434258549
15.0,1,4,inner,4,4,0.35539577735794914,1.1018144705078818
15.0,1,4,inner,4,5,0.2989597727381994,1.139741762117906
15.0,1,4,inner,4,6,0.2574553574834551,1.1822579286315225
15.0,1,4,inner,4,7,0.2225224238539499,1.2153215597976337
15.0,1,4,inner,4,8,0.19647377587500073,1.2401541444388302
15.0,1,4,inner,4,9,0.17488358087009853,1.257697419686751
15.0,1,4,outer,0,1,0.7954051052822786,0.8515275481500124
15.0,1,4,outer,0,2,0.5748826219755061,0.8934737349811354
15.0,1,4,outer,0,3,0.46067906022071836,0.9412203258589694
15.0,1,4,outer,0,4,0.37815522586598116,0.8783776305223766
15.0,1,4,outer,0,5,0.31991802664364083,0.9108858124205941
15.0,1,4,outer,0,6,0.2777267736547134,0.9690613197652918
15.0,1,4,outer,0,7,0.2436383457744823,0.9726419684134031
15.0,1,5,inner,1,1,0.8647149911948613,0.5281229813893636
15.0,1,5,inner,1,2,0.6089783574853624,0.6428662563363711
15.0,1,5,inner,1,3,0.511278190783092,0.6947065268953642
15.0,1,5,inner,1,4,0.4327227273157665,0.6927268132567406
15.0,1,5,inner,1,5,0.36306915666375844,0.7389111618200938
15.0,1,5,inner,1,6,0.31613676037107197,0.6856629227598509
15.0,1,5,inner,1,7,0.27819023238761087,0.7143511275450388
15.0,1,5,inner,2,1,0.7447027600728549,1.2805543358509357
15.0,1,5,inner,2,2,0.5856360054933107,1.2815732864233165
15.0,1,5,inner,2,3,0.4731623195684873,1.3176867136588464
15.0,1,5,inner,2,4,0.37957068498318014,1.3657599618801703
15.0,1,5,inner,2,5,0.3132738191347856,1.3932342047874744
15.0,1,5,inner,2,6,0.26710936679289893,1.4892149177881389
15.0,1,5,inner,2,7,0.23427189015425168,1.4996717388813312
15.0,1,5,inner,3,1,0.8353709061940511,0.6984650032086805
15.0,1,5,inner,3,2,0.5964859549204509,0.7139125222509558
15.0,1,5,inner,3,3,0.48109599272410075,0.7101114202629436
15.0,1,5,inner,3,4,0.39919980804125466,0.7356759445233778
15.0,1,5,inner,3,5,0.3356655967235565,0.7666233263232491
15.0,1,5,inner,3,6,0.2849094871679942,0.82675901055336
15.0,1,5,inner,3,7,0.24718372384707132,0.8419034643606707
15.0,1,5,inner,4,1,0.8880762440316817,0.5206869705156847
15.0,1,5,inner,4,2,0.6447264219031614,0.5526522533460096
15.0,1,5,inner,4,3,0.5080844001734958,0.6276865168051287
15.0,1,5,inner,4,4,0.39953484955955954,0.6630287251689218
15.0,1,5,inner,4,5,0.32633421657716527,0.7113985663110559
15.0,1,5,inner,4,6,0.2774391932522549,0.7286004857583479
15.0,1,5,inner,4,7,0.24504348942462137,0.7532401084899902
15.0,1,5,outer,0,1,0.8108896632348338,0.6517537107070287
15.0,1,5,outer,0,2,0.5938302179177603,0.6734029521544774
15.0,1,5,outer,0,3,0.4719475741668414,0.7145465523004532
15.0,1,5,outer,0,4,0.38649150088269224,0.7382168511549632
15.0,1,5,outer,0,5,0.3276655673980713,0.7456020683050155
15.0,1,5,outer,0,6,0.28440581262111664,0.7610794047514597
15.0,1,5,outer,0,7,0.25159408504604014,0.7752911518017451
15.0,2,1,inner,1,1,0.8756164005824498,0.5003099501132965
15.0,2,1,inner,1,2,0.6175921644483294,0.5243245333433151
15.0,2,1,inner,1,3,0.5042417189904622,0.5660014420747757
15.0,2,1,inner,1,4,0.4200857013463974,0.6605553090572357
15.0,2,1,inner,1,5,0.3530883925301688,0.6917762964963913
15.0,2,1,inner,1,6,0.2998173986162458,0.7407978028059006
15.0,2,1,inner,1,7,0.2599271635924067,0.7695833176374436
15.0,2,1,inner,2,1,0.8147022909805423,0.7999113177259763
15.0,2,1,inner,2,2,0.5604007068227549,0.8428180888295174
15.0,2,1,inner,2,3,0.44858641018632983,0.8406784410278002
15.0,2,1,inner,2,4,0.3717580012610701,0.844735860824585
15.0,2,1,inner,2,5,0.31397072018169964,0.8974885493516922
15.0,2,1,inner,2,6,0.271255939221773,0.8915210242072741
15.0,2,1,inner,2,7,0.23760895553182382,0.9450104633967081
15.0,2,1,inner,3,1,0.9031700030179091,0.5121538922190666
15.0,2,1,inner,3,2,0.6821240875082957,0.5303497761487961
15.0,2,1,inner,3,3,0.5406457370435688,0.5844136059284211
15.0,2,1,inner,3,4,0.430781643995097,0.6806672573089599
15.0,2,1,inner,3,5,0.3593557078233907,0.7591666013002396
15.0,2,1,inner,3,6,0.30778313690507914,0.7628843724727631
15.0,2,1,inner,3,7,0.26867026888148887,0.7565404891967773
15.0,2,1,inner,4,1,0.8906949460506439,0.5109871419576498
15.0,2,1,inner,4,2,0.6367132812738419,0.5293191304573646
15.0,2,1,inner,4,3,0.5160449335680288,0.5636525314587814
15.0,2,1,inner,4,4,0.43422047048807144,0.5887123483877915
15.0,2,1,inner,4,5,0.38143834647010355,0.6103888773001157
15.0,2,1,inner,4,6,0.34101071537417527,0.6058582915709569
15.0,2,1,inner,4,7,0.30877067411647124,0.6099983660074381
15.0,2,1,outer,0,1,0.8115664576661998,0.755759307079845
15.0,2,1,outer,0,2,0.577104243053787,0.7922565639019012
15.0,2,1,outer,0,3,0.47286357961851977,0.8126437779929903
15.0,2,1,outer,0,4,0.39993694458884754,0.8565307905276617
15.0,2,1,outer,0,5,0.34298180369125014,0.9276836150222354
15.0,2,1,outer,0,6,0.2998297505680172,0.9289977004130682
15.0,2,1,outer,0,7,0.26483827743722105,0.9710140195157793
15.0,2,2,inner,1,1,0.8779317208311774,0.4494244588745965
15.0,2,2,inner,1,2,0.6387177895415913,0.44484904739591813
15.0,2,2,inner,1,3,0.5129284434246294,0.4967185954252879
15.0,2,2,inner,1,4,0.4206255547928088,0.5722916821638743
15.0,2,2,inner,1,5,0.35156290684685565,0.5926690631442599
15.0,2,2,inner,1,6,0.3033181695324002,0.6037686599625481
15.0,2,2,inner,1,7,0.2705375820849881,0.6398359404669868
15.0,2,2,inner,1,8,0.24060912746371646,0.617423931757609
15.0,2,2,inner,2,1,0.8316910780393161,0.8696811686862599
15.0,2,2,inner,2,2,0.6007746971570529,0.8725225031375885
15.0,2,2,inner,2,3,0.49060982419894295,0.9157323349605907
15.0,2,2,inner,2,4,0.4094003860767071,0.9520837231115862
15.0,2,2,inner,2,5,0.34588923087486856,1.0028449974276803
15.0,2,2,inner,2,6,0.29553671731398656,1.0557137565179304
15.0,2,2,inner,2,7,0.2582830275480564,1.0699767416173762
15.0,2,2,inner,3,1,0.870828443560107,0.9484722204506397
15.0,2,2,inner,3,2,0.6785004488353071,1.0200275462120771
15.0,2,2,inner,3,3,0.5374110541467009,1.0701062716543674
15.0,2,2,inner,3,4,0.4378273286696138,1.1584402415901423
15.0,2,2,inner,3,5,0.37219842857327956,1.1776035204529762
15.0,2,2,inner,3,6,0.3173089212384717,1.1752015501260757
15.0,2,2,inner,3,7,0.273499332882207,1.1772174015641212
15.0,2,2,inner,4,1,0.801822304725647,0.9179846048355103
15.0,2,2,inner,4,2,0.5824445697708406,0.9633687030185353
15.0,2,2,inner,4,3,0.46996927390927856,0.9801261181181128
15.0,2,2,inner,4,4,0.39085449213566986,0.9537204124710776
15.0,2,2,inner,4,5,0.32750494994115137,1.0229807116768577
15.0,2,2,inner,4,6,0.2845287107039189,0.9831291735172272
15.0,2,2,inner,4,7,0.25080069683600165,1.0271731046113102
15.0,2,2,outer,0,1,0.7956253318559556,0.9240238403572756
15.0,2,2,outer,0,2,0.5764176118231955,0.957690542235094
15.0,2,2,outer,0,3,0.4626514556862059,1.0284862860160715
15.0,2,2,outer,0,4,0.38083417891036897,1.052214247338912
15.0,2,2,outer,0,5,0.32031401637054624,1.089692227104131
15.0,2,2,outer,0,6,0.2758177925078642,1.1186355510178734
15.0,2,2,outer,0,7,0.24373764065759523,1.1231997451361488
15.0,2,3,inner,1,1,0.7832600058931293,0.9732349238225392
15.0,2,3,inner,1,2,0.5716160829320098,0.9689944237470627
15.0,2,3,inner,1,3,0.47592839779275836,0.9966567158699036
15.0,2,3,inner,1,4,0.3915174621524233,1.0295459117208208
15.0,2,3,inner,1,5,0.3280805087450779,1.0456112176179886
15.0,2,3,inner,1,6,0.27984208207238803,1.0633506625890732
15.0,2,3,inner,1,7,0.24480892514640634,1.0823875814676285
15.0,2,3,inner,1,8,0.218254121641318,1.1044966046299254
15.0,2,3,inner,2,1,0.8925660454309904,0.6788646976153055
15.0,2,3,inner,2,2,0.6777964500280527,0.7237751906116804
15.0,2,3,inner,2,3,0.5468946906236501,0.7464975441495577
15.0,2,3,inner,2,4,0.45795546815945554,0.7650053476293882
15.0,2,3,inner,2,5,0.3878429779639611,0.7826195980111758
15.0,2,3,inner,2,6,0.34023248782524695,0.8025208711624146
15.0,2,3,inner,2,7,0.3037224980501028,0.8144098967313766
15.0,2,3,inner,3,1,0.8437808191598352,0.8423724050323168
15.0,2,3,inner,3,2,0.6101514381259235,0.8479278335968653
15.0,2,3,inner,3,3,0.474258695075761,0.8983276759584745
15.0,2,3,inner,3,4,0.3808450605442275,0.8973901843031248
15.0,2,3,inner,3,5,0.31917244329381345,0.9120862533648809
15.0,2,3,inner,3,6,0.27638521323453136,0.9763138691584269
15.0,2,3,inner,3,7,0.2445294403318149,0.9819337253769239
15.0,2,3,inner,4,1,0.85788712193889,0.721759632229805
15.0,2,3,inner,4,2,0.6060781200085917,0.7440093432863554
15.0,2,3,inner,4,3,0.47865728024513493,0.7221321066220602
15.0,2,3,inner,4,4,0.38186463761714196,0.8029278988639513
15.0,2,3,inner,4,5,0.32096772857250705,0.7798205936948458
15.0,2,3,inner,4,6,0.27477459369167206,0.798376460870107
15.0,2,3,inner,4,7,0.23849115977364202,0.8104745919505755
15.0,2,3,outer,0,1,0.8101734255635461,0.7661721460959491
15.0,2,3,outer,0,2,0.5962059508229411,0.7687460219158846
15.0,2,3,outer,0,3,0.4675665241341258,0.792040567187702
15.0,2,3,outer,0,4,0.38101448084032813,0.8054996325689203
15.0,2,3,outer,0,5,0.3219725545062575,0.8097792969030493
15.0,2,3,outer,0,6,0.27691017680389934,0.8478711054605597
15.0,2,3,outer,0,7,0.24266622180855552,0.8555080277078292
15.0,2,4,inner,1,1,0.8483223577863291,0.7032275497913361
15.0,2,4,inner,1,2,0.6054637392884806,0.7090467214584351
15.0,2,4,inner,1,3,0.4894775399251988,0.7527056382252619
15.0,2,4,inner,1,4,0.3966318290484579,0.7738395287440374
15.0,2,4,inner,1,5,0.3258664070775634,0.8118183406499716
15.0,2,4,inner,1,6,0.2803497377194856,0.8462232695176051
15.0,2,4,inner,1,7,0.24481317322505147,0.8666972036545093
15.0,2,4,inner,2,1,0.793681606854478,0.9148433943589528
15.0,2,4,inner,2,2,0.5692337061444374,0.9954322894414266
15.0,2,4,inner,2,3,0.46206621927757785,1.0198020388682683
15.0,2,4,inner,2,4,0.38373783761507846,1.0159895638624827
15.0,2,4,inner,2,5,0.32475728123155356,1.0471119811137517
15.0,2,4,inner,2,6,0.2788833361374189,1.0788276314735412
15.0,2,4,inner,2,7,0.24449050018232163,1.1107735296090444
15.0,2,4,inner,3,1,0.7862755687072359,0.9994863517144147
15.0,2,4,inner,3,2,0.566962523707028,1.0159854959039127
15.0,2,4,inner,3,3,0.4514051968681401,1.061177290537778
15.0,2,4,inner,3,4,0.3853654316787062,1.0560355870162739
15.0,2,4,inner,3,5,0.331025747389629,1.087280008722754
15.0,2,4,inner,3,6,0.28607071447989035,1.0930418091661789
15.0,2,4,inner,3,7,0.2454874055652783,1.114807467250263
15.0,2,4,inner,4,1,0.7640556772829781,0.9434772162483289
15.0,2,4,inner,4,2,0.5531108643807156,0.8860193078334515
15.0,2,4,inner,4,3,0.4460183398824343,0.898055720787782
15.0,2,4,inner,4,4,0.36613057364880197,0.931161527450268
15.0,2,4,inner,4,5,0.3055735553654147,0.9777690905791062
15.0,2,4,inner,4,6,0.2588655193087081,1.026525928423955
15.0,2,4,inner,4,7,0.22564716972935367,1.0119054455023546
15.0,2,4,inner,4,8,0.19997490207913896,1.0301768665130322
15.0,2,4,outer,0,1,0.797321757544642,0.7724380830400869
15.0,2,4,outer,0,2,0.5594017657896747,0.8227006620482394
15.0,2,4,outer,0,3,0.4453136561357457,0.9245927443629817
15.0,2,4,outer,0,4,0.36397120583316556,1.0027873469026465
15.0,2,4,outer,0,5,0.3069230732710465,1.0398888854604018
15.0,2,4,outer,0,6,0.26754673829545145,1.0927009723688428
15.0,2,4,outer,0,7,0.23477968622160994,1.1045306121048175
15.0,2,5,inner,1,1,0.865208752227552,0.6480226408351552
15.0,2,5,inner,1,2,0.5844152741359941,0.6605505536903035
15.0,2,5,inner,1,3,0.46904141613931366,0.6764823794364929
15.0,2,5,inner,1,4,0.3932758903864658,0.6803273287686434
15.0,2,5,inner,1,5,0.3316745505188451,0.7047702263702046
15.0,2,5,inner,1,6,0.2839962695584153,0.7319227457046509
15.0,2,5,inner,1,7,0.2468834589376594,0.7503192316402089
15.0,2,5,inner,2,1,0.8368787243962288,0.8143381545176873
15.0,2,5,inner,2,2,0.6058381828479469,0.8229761433142883
15.0,2,5,inner,2,3,0.4792466782964766,0.8635735580554376
15.0,2,5,inner,2,4,0.38932281406596303,0.8936513662338257
15.0,2,5,inner,2,5,0.32863996643573046,0.9414240419864655
15.0,2,5,inner,2,6,0.2797261110972613,0.9618106759511508
15.0,2,5,inner,2,7,0.24724062043242157,0.9963959936912243
15.0,2,5,inner,3,1,0.8306594734460535,0.6426353024111854
15.0,2,5,inner,3,2,0.5697649356345056,0.6600927975442674
15.0,2,5,inner,3,3,0.4543581567179989,0.6501397556728787
15.0,2,5,inner,3,4,0.368233966995293,0.6760707199573517
15.0,2,5,inner,3,5,0.30630116794310824,0.6989158226384057
15.0,2,5,inner,3,6,0.26372895505226834,0.7160004079341888
15.0,2,5,inner,3,7,0.22740776731934345,0.7436874972449409
15.0,2,5,inner,4,1,0.7943102261599373,0.8276776419236109
15.0,2,5,inner,4,2,0.5854519636315458,0.8377118706703186
15.0,2,5,inner,4,3,0.4731646469410728,0.8849284075773679
15.0,2,5,inner,4,4,0.391401688403943,0.9273268099014575
15.0,2,5,inner,4,5,0.3318414057002348,0.9491206843119401
15.0,2,5,inner,4,6,0.2833704321699984,1.063677035845243
15.0,2,5,inner,4,7,0.24550674592747407,1.0775631093061888
15.0,2,5,outer,0,1,0.8146371808316972,0.5767577628294627
15.0,2,5,outer,0,2,0.5968617263767454,0.6070301781098048
15.0,2,5,outer,0,3,0.49477536413404677,0.6371308704217274
15.0,2,5,outer,0,4,0.4135259658098221,0.6989719112714131
15.0,2,5,outer,0,5,0.34812067647775014,0.7387619892756144
15.0,2,5,outer,0,6,0.30307478871610427,0.7594605048497518
15.0,2,5,outer,0,7,0.2660731663306554,0.8277035295963288


==> anc/results/deam_unseen_architecture_audit.json <==
{
  "role": "repeat-aligned architecture audit on frozen unseen DEAM songs",
  "tora_source": "results/deam_context_isolated_theory_routed_music_factors_repeat_avg_predictions.csv",
  "early_source": "results/deam_context_isolated_factor_early_concat_ablation_repeat3_avg_predictions.csv",
  "n_repeats_each": 3,
  "bootstrap_unit": "song",
  "bonferroni_horizons": 2,
  "rows": [
    {
      "h_seconds": 10.0,
      "songs": 1494,
      "windows": 74181,
      "base_ccc": 0.3750210099573411,
      "early_fusion_ccc": 0.38163951554471076,
      "orthogonal_tora_ccc": 0.39064298685710414,
      "orthogonal_vs_early": {
        "point": 0.009003471312393208,
        "lower": 0.006514280193526384,
        "ci": [
          0.006143526680635529,
          0.01229067519660397
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "early_vs_base": {
        "point": 0.006618505587369816,
        "lower": 0.0045092209489852805,
        "ci": [
          0.0042155020041641875,
          0.008977255759954013
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "orthogonal_mae_vs_early": {
        "point": 9.836068170382472e-05,
        "lower": -1.1967350117958774e-05,
        "ci": [
          -2.7277251380014e-05,
          0.00021939385728460587
        ],
        "p_positive": 0.961,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "passed": true
    },
    {
      "h_seconds": 15.0,
      "songs": 1494,
      "windows": 59241,
      "base_ccc": 0.5169486462550761,
      "early_fusion_ccc": 0.5222248191308715,
      "orthogonal_tora_ccc": 0.5307636059920777,
      "orthogonal_vs_early": {
        "point": 0.008538786861206127,
        "lower": 0.006791216819216611,
        "ci": [
          0.006541514918083481,
          0.010904420273884679
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "early_vs_base": {
        "point": 0.005276172875795293,
        "lower": 0.003129330859677826,
        "ci": [
          0.0028169807102549835,
          0.008151035504849916
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "orthogonal_mae_vs_early": {
        "point": 0.00015007748705729617,
        "lower": -5.503096383795528e-06,
        "ci": [
          -3.367241556266317e-05,
          0.00032514913885741916
        ],
        "p_positive": 0.9704,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "passed": true
    }
  ],
  "passed_both": true
}

==> anc/results/deam_unseen_holdout_freeze.json <==
{
  "purpose": "exclude engineering-smoke songs from primary full-DEAM inference",
  "partial_source": "results/deam_context_isolated_theory_routed_music_factors_partial_smoke_avg_predictions.csv",
  "partial_source_sha256": "590a0779646482685b6dcd81f394a88be0ebfa3aa51f1cf99265296a73c5a936",
  "method_source": "src/context_isolated_orthogonal_music_factors.py",
  "method_source_sha256_at_freeze": "15d22d7e981e2ffcae4b8dd1a4b2b9bb6708bdd739cba33c4e528ec99e216cfd",
  "frozen_configuration": {
    "horizons_seconds": [
      10,
      15
    ],
    "factor_variant": "theory_routed",
    "arousal_route": "dynamics_rhythm",
    "valence_route": "harmony_melody_boundary",
    "factor_shrinkage": 0.25,
    "outer_repeats": 3,
    "outer_folds": 5,
    "primary_target": "Arousal(mean)"
  },
  "inspected_song_count": 305,
  "unseen_song_count": 1497,
  "total_label_song_count": 1802,
  "inspected_song_ids": [
    10,
    12,
    101,
    102,
    103,
    104,
    105,
    106,
    107,
    108,
    109,
    110,
    111,
    112,
    113,
    114,
    115,
    116,
    117,
    118,
    119,
    120,
    121,
    122,
    123,
    124,
    125,
    126,
    127,
    1000,
    1001,
    1002,
    1003,
    1004,
    1005,
    1006,
    1007,
    1008,
    1009,
    1010,
    1011,
    1012,
    1013,
    1014,
    1015,
    1016,
    1017,
    1018,
    1019,
    1020,
    1021,
    1022,
    1023,
    1024,
    1025,
    1026,
    1027,
    1028,
    1029,
    1030,
    1031,
    1032,
    1033,
    1034,
    1035,
    1036,
    1037,
    1038,
    1039,
    1040,
    1041,
    1042,
    1043,
    1044,
    1045,
    1046,
    1047,
    1048,
    1049,
    1050,
    1051,
    1052,
    1053,
    1054,
    1055,
    1056,
    1057,
    1058,
    1059,
    1060,
    1061,
    1062,
    1063,
    1064,
    1065,
    1066,
    1067,
    1068,
    1069,
    1070,
    1071,
    1072,
    1073,
    1074,
    1075,
    1076,
    1077,
    1078,
    1079,
    1080,
    1081,
    1082,
    1083,
    1084,
    1085,
    1086,
    1087,
    1088,
    1089,
    1090,
    1091,
    1092,
    1093,
    1094,
    1095,
    1096,
    1097,
    1098,
    1099,
    1100,
    1101,
    1102,
    1103,
    1104,
    1105,
    1106,
    1107,
    1108,
    1109,
    1110,
    1111,
    1112,
    1113,
    1114,
    1115,
    1116,
    1117,
    1118,
    1119,
    1120,
    1121,
    1122,
    1123,
    1124,
    1125,
    1126,
    1127,
    1128,
    1129,
    1130,
    1131,
    1132,
    1133,
    1134,
    1135,
    1136,
    1137,
    1138,
    1139,
    1140,
    1141,
    1142,
    1143,
    1144,
    1145,
    1146,
    1147,
    1148,
    1149,
    1150,
    1151,
    1152,
    1153,
    1154,
    1155,
    1156,
    1157,
    1158,
    1159,
    1160,
    1161,
    1162,
    1163,
    1164,
    1165,
    1166,
    1167,
    1168,
    1169,
    1170,
    1171,
    1172,
    1173,
    1174,
    1175,
    1176,
    1177,
    1178,
    1179,
    1180,
    1181,
    1182,
    1183,
    1184,
    1185,
    1186,
    1187,
    1188,
    1189,
    1190,
    1191,
    1192,
    1193,
    1194,
    1195,
    1196,
    1197,
    1198,
    1199,
    1200,
    1201,
    1202,
    1203,
    1204,
    1205,
    1206,
    1207,
    1208,
    1209,
    1210,
    1211,
    1212,
    1213,
    1214,
    1215,
    1216,
    1217,
    1218,
    1219,
    1220,
    1221,
    1222,
    1223,
    1224,
    1225,
    1226,
    1227,
    1228,
    1229,
    1230,
    1231,
    1232,
    1233,
    1234,
    1235,
    1236,
    1237,
    1238,
    1239,
    1240,
    1241,
    1242,
    1243,
    1244,
    1245,
    1246,
    1247,
    1248,
    1249,
    1250,
    1251,
    1252,
    1253,
    1254,
    1255,
    1256,
    1257,
    1258,
    1259,
    1260,
    1261,
    1262,
    1263,
    1264,
    1265,
    1266,
    1267,
    1268,
    1269,
    1270,
    1271,
    1272,
    1273,
    1274,
    1275
  ],
  "unseen_song_ids": [
    2,
    3,
    4,
    5,
    7,
    8,
    13,
    17,
    18,
    19,
    20,
    21,
    22,
    24,
    25,
    31,
    32,
    35,
    37,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    58,
    59,
    60,
    62,
    64,
    65,
    67,
    68,
    69,
    70,
    71,
    72,
    73,
    74,
    76,
    77,
    78,
    79,
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    87,
    88,
    89,
    90,
    91,
    92,
    93,
    95,
    96,
    98,
    99,
    128,
    129,
    130,
    131,
    133,
    134,
    135,
    136,
    137,
    138,
    140,
    142,
    143,
    144,
    145,
    146,
    148,
    149,
    150,
    151,
    152,
    153,
    154,
    155,
    156,
    157,
    158,
    159,
    160,
    161,
    162,
    163,
    164,
    166,
    167,
    168,
    169,
    170,
    171,
    172,
    173,
    174,
    175,
    176,
    177,
    178,
    179,
    180,
    181,
    182,
    184,
    185,
    186,
    187,
    188,
    189,
    190,
    191,
    192,
    193,
    194,
    195,
    196,
    197,
    198,
    199,
    201,
    202,
    203,
    204,
    205,
    206,
    207,
    208,
    209,
    210,
    211,
    212,
    213,
    214,
    215,
    216,
    217,
    218,
    219,
    220,
    221,
    222,
    223,
    224,
    225,
    226,
    227,
    228,
    229,
    231,
    232,
    233,
    234,
    235,
    236,
    237,
    238,
    239,
    240,
    241,
    242,
    243,
    244,
    245,
    246,
    247,
    248,
    250,
    253,
    254,
    257,
    258,
    260,
    262,
    264,
    265,
    266,
    269,
    270,
    272,
    273,
    274,
    275,
    276,
    278,
    279,
    280,
    281,
    282,
    284,
    285,
    286,
    288,
    289,
    290,
    292,
    293,
    294,
    296,
    297,
    298,
    299,
    300,
    301,
    302,
    303,
    304,
    305,
    306,
    307,
    308,
    309,
    310,
    311,
    312,
    313,
    314,
    315,
    316,
    317,
    318,
    319,
    320,
    321,
    322,
    323,
    324,
    325,
    326,
    327,
    328,
    329,
    330,
    332,
    333,
    334,
    335,
    336,
    338,
    339,
    340,
    341,
    342,
    343,
    344,
    345,
    346,
    347,
    348,
    349,
    350,
    352,
    353,
    354,
    355,
    356,
    357,
    358,
    359,
    360,
    361,
    362,
    364,
    365,
    366,
    367,
    368,
    369,
    370,
    371,
    372,
    374,
    375,
    376,
    378,
    379,
    380,
    381,
    383,
    384,
    386,
    387,
    390,
    391,
    392,
    393,
    395,
    397,
    399,
    400,
    401,
    402,
    403,
    404,
    405,
    406,
    407,
    408,
    410,
    415,
    416,
    419,
    420,
    422,
    423,
    425,
    426,
    427,
    428,
    429,
    430,
    431,
    432,
    435,
    436,
    437,
    440,
    441,
    442,
    444,
    445,
    448,
    449,
    450,
    451,
    452,
    453,
    454,
    455,
    456,
    458,
    459,
    460,
    461,
    462,
    463,
    464,
    466,
    467,
    468,
    469,
    472,
    473,
    475,
    477,
    478,
    479,
    480,
    481,
    482,
    484,
    485,
    486,
    487,
    488,
    489,
    490,
    492,
    493,
    494,
    496,
    497,
    498,
    499,
    500,
    501,
    502,
    503,
    504,
    506,
    507,
    512,
    513,
    514,
    515,
    518,
    519,
    520,
    521,
    522,
    523,
    524,
    525,
    527,
    529,
    530,
    535,
    536,
    537,
    540,
    544,
    547,
    550,
    551,
    554,
    555,
    556,
    558,
    560,
    561,
    564,
    565,
    568,
    574,
    577,
    579,
    580,
    581,
    582,
    584,
    585,
    586,
    591,
    592,
    594,
    597,
    598,
    600,
    605,
    606,
    607,
    608,
    609,
    610,
    611,
    612,
    613,
    614,
    615,
    616,
    617,
    620,
    621,
    622,
    623,
    625,
    628,
    629,
    631,
    632,
    634,
    635,
    637,
    638,
    639,
    640,
    643,
    644,
    645,
    646,
    647,
    648,
    649,
    650,
    651,
    652,
    653,
    654,
    656,
    657,
    658,
    660,
    661,
    662,
    663,
    664,
    665,
    666,
    667,
    668,
    671,
    672,
    673,
    674,
    675,
    676,
    677,
    681,
    682,
    684,
    685,
    686,
    687,
    688,
    689,
    690,
    691,
    692,
    693,
    695,
    696,
    697,
    698,
    699,
    700,
    702,
    703,
    704,
    706,
    707,
    708,
    709,
    710,
    711,
    712,
    713,
    714,
    715,
    717,
    718,
    719,
    721,
    722,
    723,
    724,
    725,
    726,
    727,
    728,
    729,
    730,
    731,
    732,
    733,
    734,
    735,
    736,
    737,
    738,
    739,
    740,
    741,
    742,
    743,
    744,
    745,
    746,
    747,
    748,
    749,
    750,
    756,
    757,
    758,
    759,
    763,
    764,
    767,
    769,
    773,
    775,
    776,
    777,
    779,
    780,
    781,
    782,
    784,
    787,
    789,
    790,
    791,
    794,
    795,
    796,
    797,
    798,
    799,
    800,
    801,
    804,
    805,
    806,
    807,
    808,
    810,
    811,
    813,
    814,
    815,
    818,
    819,
    820,
    823,
    824,
    825,
    826,
    829,
    830,
    831,
    833,
    834,
    836,
    839,
    841,
    844,
    845,
    846,
    848,
    850,
    851,
    852,
    854,
    855,
    856,
    857,
    858,
    859,
    860,
    863,
    864,
    865,
    866,
    867,
    869,
    871,
    872,
    873,
    874,
    876,
    879,
    880,
    882,
    884,
    886,
    887,
    889,
    890,
    891,
    892,
    893,
    897,
    898,
    899,
    902,
    903,
    904,
    908,
    909,
    910,
    911,
    913,
    915,
    921,
    924,
    925,
    926,
    928,
    931,
    932,
    934,
    936,
    938,
    939,
    941,
    942,
    944,
    945,
    949,
    952,
    954,
    955,
    956,
    957,
    958,
    959,
    960,
    961,
    962,
    964,
    967,
    968,
    970,
    973,
    974,
    976,
    977,
    978,
    979,
    980,
    981,
    983,
    985,
    986,
    987,
    988,
    989,
    990,
    991,
    993,
    994,
    995,
    996,
    997,
    999,
    1276,
    1277,
    1278,
    1279,
    1280,
    1281,
    1282,
    1283,
    1284,
    1285,
    1286,
    1287,
    1288,
    1289,
    1290,
    1291,
    1292,
    1293,
    1294,
    1295,
    1296,
    1297,
    1298,
    1299,
    1300,
    1301,
    1302,
    1303,
    1304,
    1305,
    1306,
    1307,
    1308,
    1309,
    1310,
    1311,
    1312,
    1313,
    1314,
    1315,
    1316,
    1317,
    1318,
    1319,
    1320,
    1321,
    1322,
    1323,
    1324,
    1325,
    1326,
    1327,
    1328,
    1329,
    1330,
    1331,
    1332,
    1333,
    1334,
    1335,
    1336,
    1337,
    1338,
    1339,
    1340,
    1341,
    1342,
    1343,
    1344,
    1345,
    1346,
    1347,
    1348,
    1349,
    1350,
    1351,
    1352,
    1353,
    1354,
    1355,
    1356,
    1357,
    1358,
    1359,
    1360,
    1361,
    1362,
    1363,
    1364,
    1365,
    1366,
    1367,
    1368,
    1369,
    1370,
    1371,
    1372,
    1373,
    1374,
    1375,
    1376,
    1377,
    1378,
    1379,
    1380,
    1381,
    1382,
    1383,
    1384,
    1385,
    1386,
    1387,
    1388,
    1389,
    1390,
    1391,
    1392,
    1393,
    1394,
    1395,
    1396,
    1397,
    1398,
    1399,
    1400,
    1401,
    1402,
    1403,
    1404,
    1405,
    1406,
    1407,
    1408,
    1409,
    1410,
    1411,
    1412,
    1413,
    1414,
    1415,
    1416,
    1417,
    1418,
    1419,
    1420,
    1421,
    1422,
    1423,
    1424,
    1425,
    1426,
    1427,
    1428,
    1429,
    1430,
    1431,
    1432,
    1433,
    1434,
    1435,
    1436,
    1437,
    1438,
    1439,
    1440,
    1441,
    1442,
    1443,
    1444,
    1445,
    1446,
    1447,
    1448,
    1449,
    1450,
    1451,
    1452,
    1453,
    1454,
    1455,
    1456,
    1457,
    1458,
    1459,
    1460,
    1461,
    1462,
    1463,
    1464,
    1465,
    1466,
    1467,
    1468,
    1469,
    1470,
    1471,
    1472,
    1473,
    1474,
    1475,
    1476,
    1477,
    1478,
    1479,
    1480,
    1481,
    1482,
    1483,
    1484,
    1485,
    1486,
    1487,
    1488,
    1489,
    1490,
    1491,
    1492,
    1493,
    1494,
    1495,
    1496,
    1497,
    1498,
    1499,
    1500,
    1501,
    1502,
    1503,
    1504,
    1505,
    1506,
    1507,
    1508,
    1509,
    1510,
    1511,
    1512,
    1513,
    1514,
    1515,
    1516,
    1517,
    1518,
    1519,
    1520,
    1521,
    1522,
    1523,
    1524,
    1525,
    1526,
    1527,
    1528,
    1529,
    1530,
    1531,
    1532,
    1533,
    1534,
    1535,
    1536,
    1537,
    1538,
    1539,
    1540,
    1541,
    1542,
    1543,
    1544,
    1545,
    1546,
    1547,
    1548,
    1549,
    1550,
    1551,
    1552,
    1553,
    1554,
    1555,
    1556,
    1557,
    1558,
    1559,
    1560,
    1561,
    1562,
    1563,
    1564,
    1565,
    1566,
    1567,
    1568,
    1569,
    1570,
    1571,
    1572,
    1573,
    1574,
    1575,
    1576,
    1577,
    1578,
    1579,
    1580,
    1581,
    1582,
    1583,
    1584,
    1585,
    1586,
    1587,
    1588,
    1589,
    1590,
    1591,
    1592,
    1593,
    1594,
    1595,
    1596,
    1597,
    1598,
    1599,
    1600,
    1601,
    1602,
    1603,
    1604,
    1605,
    1606,
    1607,
    1608,
    1609,
    1610,
    1611,
    1612,
    1613,
    1614,
    1615,
    1616,
    1617,
    1618,
    1619,
    1620,
    1621,
    1622,
    1623,
    1624,
    1625,
    1626,
    1627,
    1628,
    1629,
    1630,
    1631,
    1632,
    1633,
    1634,
    1635,
    1636,
    1637,
    1638,
    1639,
    1640,
    1641,
    1642,
    1643,
    1644,
    1645,
    1646,
    1647,
    1648,
    1649,
    1650,
    1651,
    1652,
    1653,
    1654,
    1655,
    1656,
    1657,
    1658,
    1659,
    1660,
    1661,
    1662,
    1663,
    1664,
    1665,
    1666,
    1667,
    1668,
    1669,
    1670,
    1671,
    1672,
    1673,
    1674,
    1675,
    1676,
    1677,
    1678,
    1679,
    1680,
    1681,
    1682,
    1683,
    1684,
    1685,
    1686,
    1687,
    1688,
    1689,
    1690,
    1691,
    1692,
    1693,
    1694,
    1695,
    1696,
    1697,
    1698,
    1699,
    1700,
    1701,
    1702,
    1703,
    1704,
    1705,
    1706,
    1707,
    1708,
    1709,
    1710,
    1711,
    1712,
    1713,
    1714,
    1715,
    1716,
    1717,
    1718,
    1719,
    1720,
    1721,
    1722,
    1723,
    1724,
    1725,
    1726,
    1727,
    1728,
    1729,
    1730,
    1731,
    1732,
    1733,
    1734,
    1735,
    1736,
    1737,
    1738,
    1739,
    1740,
    1741,
    1742,
    1743,
    1744,
    1745,
    1746,
    1747,
    1748,
    1749,
    1750,
    1751,
    1752,
    1753,
    1754,
    1755,
    1756,
    1757,
    1758,
    1759,
    1760,
    1761,
    1762,
    1763,
    1764,
    1765,
    1766,
    1767,
    1768,
    1769,
    1770,
    1771,
    1772,
    1773,
    1774,
    1775,
    1776,
    1777,
    1778,
    1779,
    1780,
    1781,
    1782,
    1783,
    1784,
    1785,
    1786,
    1787,
    1788,
    1789,
    1790,
    1791,
    1792,
    1793,
    1794,
    1795,
    1796,
    1797,
    1798,
    1799,
    1800,
    1801,
    1802,
    1803,
    1804,
    1805,
    1806,
    1807,
    1808,
    1809,
    1810,
    1811,
    1812,
    1813,
    1814,
    1815,
    1816,
    1817,
    1818,
    1819,
    1820,
    1821,
    1822,
    1823,
    1824,
    1825,
    1826,
    1827,
    1828,
    1829,
    1830,
    1831,
    1832,
    1833,
    1834,
    1835,
    1836,
    1837,
    1838,
    1839,
    1840,
    1841,
    1842,
    1843,
    1844,
    1845,
    1846,
    1847,
    1848,
    1849,
    1850,
    1851,
    1852,
    1853,
    1854,
    1855,
    1856,
    1857,
    1858,
    1859,
    1860,
    1861,
    1862,
    1863,
    1864,
    1865,
    1866,
    1867,
    1868,
    1869,
    1870,
    1871,
    1872,
    1873,
    1874,
    1875,
    1876,
    1877,
    1878,
    1879,
    1880,
    1881,
    1882,
    1883,
    1884,
    1885,
    1886,
    1887,
    1888,
    1889,
    1890,
    1891,
    1892,
    1893,
    1894,
    1895,
    1896,
    1897,
    1898,
    1899,
    1900,
    1901,
    1902,
    1903,
    1904,
    1905,
    1906,
    1907,
    1908,
    1909,
    1910,
    1911,
    1912,
    1913,
    1914,
    1915,
    1916,
    1917,
    1918,
    1919,
    1920,
    1921,
    1922,
    1923,
    1924,
    1925,
    1926,
    1927,
    1928,
    1929,
    1930,
    1931,
    1932,
    1933,
    1934,
    1935,
    1936,
    1937,
    1938,
    1939,
    1940,
    1941,
    1942,
    1943,
    1944,
    1945,
    1946,
    1947,
    1948,
    1949,
    1950,
    1951,
    1952,
    1953,
    1954,
    1955,
    1956,
    1957,
    1958,
    1959,
    1960,
    1961,
    1962,
    1963,
    1964,
    1965,
    1966,
    1967,
    1968,
    1969,
    1970,
    1971,
    1972,
    1973,
    1974,
    1975,
    1976,
    1977,
    1978,
    1979,
    1980,
    1981,
    1982,
    1983,
    1984,
    1985,
    1986,
    1987,
    1988,
    1989,
    1990,
    1991,
    1992,
    1993,
    1994,
    1995,
    1996,
    1997,
    1998,
    1999,
    2000,
    2001,
    2002,
    2003,
    2004,
    2005,
    2006,
    2007,
    2008,
    2009,
    2010,
    2011,
    2012,
    2013,
    2014,
    2015,
    2016,
    2017,
    2018,
    2019,
    2020,
    2021,
    2022,
    2023,
    2024,
    2025,
    2026,
    2027,
    2028,
    2029,
    2030,
    2031,
    2032,
    2033,
    2034,
    2035,
    2036,
    2037,
    2038,
    2039,
    2040,
    2041,
    2042,
    2043,
    2044,
    2045,
    2046,
    2047,
    2048,
    2049,
    2050,
    2051,
    2052,
    2053,
    2054,
    2055,
    2056,
    2057,
    2058
  ],
  "primary_inference_rule": "song-cluster inference on unseen_song_ids only",
  "secondary_inference_rule": "full DEAM may be reported only as a secondary estimate"
}

==> anc/results/deam_unseen_theory_routed_delay1_sweep_repeat3_decision.json <==
{
  "role": "frozen primary inference on DEAM songs unseen during engineering smoke",
  "freeze_manifest": "results/deam_unseen_holdout_freeze.json",
  "prediction_source": "results/deam_theory_routed_delay1_sweep_repeat3_avg_predictions.csv",
  "inspected_songs_excluded": 305,
  "unseen_song_pool": 1497,
  "familywise_alpha": 0.05,
  "bonferroni_primary_horizons": 2,
  "per_cell_one_sided_alpha": 0.025,
  "bootstrap_draws": 5000,
  "effects": {
    "10s_Arousal(mean)": {
      "gain_vs_full": {
        "point": 0.014497991478299388,
        "lower": 0.012696904397842332,
        "ci": [
          0.012501535617580458,
          0.016725539428999837
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.010663664626047953,
        "lower": 0.009069619146773827,
        "ci": [
          0.008862432809347606,
          0.012464345687244598
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_all": {
        "point": 0.24060829766898342,
        "lower": 0.20968374158243472,
        "ci": [
          0.20452674136181323,
          0.2713555945961279
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "mae_vs_full": {
        "point": 0.00015668440607019543,
        "lower": 7.002890304234042e-05,
        "ci": [
          5.9042998227640015e-05,
          0.0002532190501515611
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      }
    },
    "15s_Arousal(mean)": {
      "gain_vs_full": {
        "point": 0.0131888487105698,
        "lower": 0.011125060639583077,
        "ci": [
          0.010825342191804704,
          0.01562951434705216
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.009233816836312303,
        "lower": 0.0074692579302546,
        "ci": [
          0.007207504739730516,
          0.011158740971684514
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_all": {
        "point": 0.24931125555195266,
        "lower": 0.2046627138382408,
        "ci": [
          0.19924451803131624,
          0.2873416522884689
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "mae_vs_full": {
        "point": 0.00025951798582822864,
        "lower": 0.00011031717449475131,
        "ci": [
          8.825023045523705e-05,
          0.00043240741212292465
        ],
        "p_positive": 0.9994,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      }
    }
  },
  "rows": [
    {
      "h_seconds": 10.0,
      "songs": 1494,
      "windows": 74181,
      "full_local_ccc": 0.4227549047118464,
      "model_ccc": 0.4372528961901453,
      "gain_vs_full": {
        "point": 0.014497991478299388,
        "lower": 0.012696904397842332,
        "ci": [
          0.012501535617580458,
          0.016725539428999837
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.010663664626047953,
        "lower": 0.009069619146773827,
        "ci": [
          0.008862432809347606,
          0.012464345687244598
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_all": {
        "point": 0.24060829766898342,
        "lower": 0.20968374158243472,
        "ci": [
          0.20452674136181323,
          0.2713555945961279
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "mae_vs_full": {
        "point": 0.00015668440607019543,
        "lower": 7.002890304234042e-05,
        "ci": [
          5.9042998227640015e-05,
          0.0002532190501515611
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "passed": true
    },
    {
      "h_seconds": 15.0,
      "songs": 1494,
      "windows": 59241,
      "full_local_ccc": 0.5456929609446386,
      "model_ccc": 0.5588818096552087,
      "gain_vs_full": {
        "point": 0.0131888487105698,
        "lower": 0.011125060639583077,
        "ci": [
          0.010825342191804704,
          0.01562951434705216
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.009233816836312303,
        "lower": 0.0074692579302546,
        "ci": [
          0.007207504739730516,
          0.011158740971684514
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_all": {
        "point": 0.24931125555195266,
        "lower": 0.2046627138382408,
        "ci": [
          0.19924451803131624,
          0.2873416522884689
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "mae_vs_full": {
        "point": 0.00025951798582822864,
        "lower": 0.00011031717449475131,
        "ci": [
          8.825023045523705e-05,
          0.00043240741212292465
        ],
        "p_positive": 0.9994,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "passed": true
    }
  ],
  "passed_primary": true
}

==> anc/results/deam_unseen_theory_routed_delay3_sweep_repeat3_decision.json <==
{
  "role": "frozen primary inference on DEAM songs unseen during engineering smoke",
  "freeze_manifest": "results/deam_unseen_holdout_freeze.json",
  "prediction_source": "results/deam_theory_routed_delay3_sensitivity_avg_predictions.csv",
  "inspected_songs_excluded": 305,
  "unseen_song_pool": 1497,
  "familywise_alpha": 0.05,
  "bonferroni_primary_horizons": 2,
  "per_cell_one_sided_alpha": 0.025,
  "bootstrap_draws": 5000,
  "effects": {
    "10s_Arousal(mean)": {
      "gain_vs_full": {
        "point": 0.015600078909520754,
        "lower": 0.013685811085196323,
        "ci": [
          0.013385536817808697,
          0.018010940393372515
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.011369368825265513,
        "lower": 0.009713342983807426,
        "ci": [
          0.009454810289761712,
          0.013324114435586456
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_all": {
        "point": 0.17874839297693373,
        "lower": 0.15455696010197661,
        "ci": [
          0.15094399416536047,
          0.20332075593859908
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "mae_vs_full": {
        "point": 0.00020388840591758104,
        "lower": 0.00012257179303658616,
        "ci": [
          0.00011158133514503115,
          0.00029703437920431725
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      }
    },
    "15s_Arousal(mean)": {
      "gain_vs_full": {
        "point": 0.014316868184505449,
        "lower": 0.012237996177449108,
        "ci": [
          0.011885328392295188,
          0.016779696159432724
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.009854923290289086,
        "lower": 0.007918546010597795,
        "ci": [
          0.007649501920693167,
          0.01199802546696127
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_all": {
        "point": 0.21158975453777962,
        "lower": 0.17021410229974648,
        "ci": [
          0.16502677861067674,
          0.24681260235966718
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "mae_vs_full": {
        "point": 0.00026924755747319333,
        "lower": 0.00013229729476744382,
        "ci": [
          0.00011054269847906414,
          0.0004321608783017069
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      }
    }
  },
  "rows": [
    {
      "h_seconds": 10.0,
      "songs": 1494,
      "windows": 74181,
      "full_local_ccc": 0.3234811025937332,
      "model_ccc": 0.3390811815032543,
      "gain_vs_full": {
        "point": 0.015600078909520754,
        "lower": 0.013685811085196323,
        "ci": [
          0.013385536817808697,
          0.018010940393372515
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.011369368825265513,
        "lower": 0.009713342983807426,
        "ci": [
          0.009454810289761712,
          0.013324114435586456
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_all": {
        "point": 0.17874839297693373,
        "lower": 0.15455696010197661,
        "ci": [
          0.15094399416536047,
          0.20332075593859908
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "mae_vs_full": {
        "point": 0.00020388840591758104,
        "lower": 0.00012257179303658616,
        "ci": [
          0.00011158133514503115,
          0.00029703437920431725
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "passed": true
    },
    {
      "h_seconds": 15.0,
      "songs": 1494,
      "windows": 59241,
      "full_local_ccc": 0.48398197387159386,
      "model_ccc": 0.4982988420560992,
      "gain_vs_full": {
        "point": 0.014316868184505449,
        "lower": 0.012237996177449108,
        "ci": [
          0.011885328392295188,
          0.016779696159432724
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.009854923290289086,
        "lower": 0.007918546010597795,
        "ci": [
          0.007649501920693167,
          0.01199802546696127
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_all": {
        "point": 0.21158975453777962,
        "lower": 0.17021410229974648,
        "ci": [
          0.16502677861067674,
          0.24681260235966718
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "mae_vs_full": {
        "point": 0.00026924755747319333,
        "lower": 0.00013229729476744382,
        "ci": [
          0.00011054269847906414,
          0.0004321608783017069
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "passed": true
    }
  ],
  "passed_primary": true
}

==> anc/results/deam_unseen_theory_routed_delay4_sweep_repeat3_decision.json <==
{
  "role": "frozen primary inference on DEAM songs unseen during engineering smoke",
  "freeze_manifest": "results/deam_unseen_holdout_freeze.json",
  "prediction_source": "results/deam_theory_routed_delay4_sweep_repeat3_avg_predictions.csv",
  "inspected_songs_excluded": 305,
  "unseen_song_pool": 1497,
  "familywise_alpha": 0.05,
  "bonferroni_primary_horizons": 2,
  "per_cell_one_sided_alpha": 0.025,
  "bootstrap_draws": 5000,
  "effects": {
    "10s_Arousal(mean)": {
      "gain_vs_full": {
        "point": 0.014644019112954765,
        "lower": 0.012772834249452364,
        "ci": [
          0.012540084962908215,
          0.017021966415431116
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.010430854222466424,
        "lower": 0.008879767909945161,
        "ci": [
          0.008683842409591592,
          0.012340308655657231
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_all": {
        "point": 0.14378011356655435,
        "lower": 0.12313852849751677,
        "ci": [
          0.12054415794659765,
          0.16498950602545698
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "mae_vs_full": {
        "point": 0.00019275639698266385,
        "lower": 0.0001148825648621944,
        "ci": [
          0.0001035972719125374,
          0.00027948439732063856
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      }
    },
    "15s_Arousal(mean)": {
      "gain_vs_full": {
        "point": 0.014132194235953077,
        "lower": 0.01210334043973901,
        "ci": [
          0.011767113986718628,
          0.016509100745773594
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.009544348029850103,
        "lower": 0.0076574379176834765,
        "ci": [
          0.007437678969794666,
          0.01159065289775127
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_all": {
        "point": 0.18912436277823658,
        "lower": 0.1507209129636037,
        "ci": [
          0.14545505719210836,
          0.22267768495103724
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "mae_vs_full": {
        "point": 0.00028302725918621165,
        "lower": 0.00015030163361702783,
        "ci": [
          0.00013034666530609474,
          0.0004378724846960576
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      }
    }
  },
  "rows": [
    {
      "h_seconds": 10.0,
      "songs": 1494,
      "windows": 74181,
      "full_local_ccc": 0.2755607110996225,
      "model_ccc": 0.29020473021257703,
      "gain_vs_full": {
        "point": 0.014644019112954765,
        "lower": 0.012772834249452364,
        "ci": [
          0.012540084962908215,
          0.017021966415431116
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.010430854222466424,
        "lower": 0.008879767909945161,
        "ci": [
          0.008683842409591592,
          0.012340308655657231
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_all": {
        "point": 0.14378011356655435,
        "lower": 0.12313852849751677,
        "ci": [
          0.12054415794659765,
          0.16498950602545698
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "mae_vs_full": {
        "point": 0.00019275639698266385,
        "lower": 0.0001148825648621944,
        "ci": [
          0.0001035972719125374,
          0.00027948439732063856
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "passed": true
    },
    {
      "h_seconds": 15.0,
      "songs": 1494,
      "windows": 59241,
      "full_local_ccc": 0.4477309122885627,
      "model_ccc": 0.4618631065245154,
      "gain_vs_full": {
        "point": 0.014132194235953077,
        "lower": 0.01210334043973901,
        "ci": [
          0.011767113986718628,
          0.016509100745773594
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.009544348029850103,
        "lower": 0.0076574379176834765,
        "ci": [
          0.007437678969794666,
          0.01159065289775127
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_all": {
        "point": 0.18912436277823658,
        "lower": 0.1507209129636037,
        "ci": [
          0.14545505719210836,
          0.22267768495103724
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "mae_vs_full": {
        "point": 0.00028302725918621165,
        "lower": 0.00015030163361702783,
        "ci": [
          0.00013034666530609474,
          0.0004378724846960576
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "passed": true
    }
  ],
  "passed_primary": true
}

==> anc/results/deam_unseen_tora_capacity_pca256_repeat3_decision.json <==
{
  "role": "frozen primary inference on DEAM songs unseen during engineering smoke",
  "freeze_manifest": "results/deam_unseen_holdout_freeze.json",
  "prediction_source": "results/deam_tora_capacity_pca256_repeat3_avg_predictions.csv",
  "inspected_songs_excluded": 305,
  "unseen_song_pool": 1497,
  "familywise_alpha": 0.05,
  "bonferroni_primary_horizons": 2,
  "per_cell_one_sided_alpha": 0.025,
  "bootstrap_draws": 5000,
  "effects": {
    "10s_Arousal(mean)": {
      "gain_vs_full": {
        "point": 0.010967002525979708,
        "lower": 0.009616144947363726,
        "ci": [
          0.009380058464139597,
          0.01255877100025884
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.008062894707719814,
        "lower": 0.006803484830587349,
        "ci": [
          0.006596760713949315,
          0.009347078553085962
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_all": {
        "point": 0.2422183708211855,
        "lower": 0.21024446542129857,
        "ci": [
          0.2050188184705414,
          0.27476261852272416
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "mae_vs_full": {
        "point": 8.784399810235765e-05,
        "lower": 2.443238551482225e-06,
        "ci": [
          -7.1198747775683274e-06,
          0.00018507249348760808
        ],
        "p_positive": 0.9776,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      }
    },
    "15s_Arousal(mean)": {
      "gain_vs_full": {
        "point": 0.010460987191145188,
        "lower": 0.008597702559102796,
        "ci": [
          0.008350472813938602,
          0.012637955718732441
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.007367948007236169,
        "lower": 0.005795586264036934,
        "ci": [
          0.005650121658910051,
          0.008993214300540354
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_all": {
        "point": 0.24443897714720453,
        "lower": 0.1990111696063459,
        "ci": [
          0.19319109199069798,
          0.2825897599250716
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "mae_vs_full": {
        "point": 0.00012521580073967728,
        "lower": -4.5049506811231486e-05,
        "ci": [
          -6.647165116926714e-05,
          0.000333165964146593
        ],
        "p_positive": 0.9186,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      }
    }
  },
  "rows": [
    {
      "h_seconds": 10.0,
      "songs": 1494,
      "windows": 74181,
      "full_local_ccc": 0.45787174189672597,
      "model_ccc": 0.4688387444227059,
      "gain_vs_full": {
        "point": 0.010967002525979708,
        "lower": 0.009616144947363726,
        "ci": [
          0.009380058464139597,
          0.01255877100025884
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.008062894707719814,
        "lower": 0.006803484830587349,
        "ci": [
          0.006596760713949315,
          0.009347078553085962
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_all": {
        "point": 0.2422183708211855,
        "lower": 0.21024446542129857,
        "ci": [
          0.2050188184705414,
          0.27476261852272416
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "mae_vs_full": {
        "point": 8.784399810235765e-05,
        "lower": 2.443238551482225e-06,
        "ci": [
          -7.1198747775683274e-06,
          0.00018507249348760808
        ],
        "p_positive": 0.9776,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "passed": true
    },
    {
      "h_seconds": 15.0,
      "songs": 1494,
      "windows": 59241,
      "full_local_ccc": 0.5643824371313347,
      "model_ccc": 0.5748434243224795,
      "gain_vs_full": {
        "point": 0.010460987191145188,
        "lower": 0.008597702559102796,
        "ci": [
          0.008350472813938602,
          0.012637955718732441
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.007367948007236169,
        "lower": 0.005795586264036934,
        "ci": [
          0.005650121658910051,
          0.008993214300540354
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong_all": {
        "point": 0.24443897714720453,
        "lower": 0.1990111696063459,
        "ci": [
          0.19319109199069798,
          0.2825897599250716
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "mae_vs_full": {
        "point": 0.00012521580073967728,
        "lower": -4.5049506811231486e-05,
        "ci": [
          -6.647165116926714e-05,
          0.000333165964146593
        ],
        "p_positive": 0.9186,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "passed": true
    }
  ],
  "passed_primary": true
}

==> anc/results/foundation_model_revisions.json <==
{
  "role": "immutable foundation-model revisions used for feature extraction",
  "MuQ": {
    "model_id": "OpenMuQ/MuQ-large-msd-iter",
    "huggingface_revision": "0562a57814f6f8bbd9fdea0a25921a2fce1a841a"
  },
  "MERT": {
    "model_id": "m-a-p/MERT-v1-95M",
    "huggingface_revision": "12af15fef9d0ac838c3f475bfbbf26d2060dd4f5"
  }
}


==> anc/results/future_information_identification_audit_calibration.csv <==
dataset,h_seconds,repeat,fold,intercept,slope
pmemo,10.0,0,1,0.009491243868344844,3.036434585137924
pmemo,10.0,0,2,0.01179880241974757,3.0981927211469786
pmemo,10.0,0,3,0.009708099681261469,3.4778757296463785
pmemo,10.0,0,4,0.00859455673855949,3.058651154086155
pmemo,10.0,0,5,0.007709727152844353,2.999594534452891
pmemo,10.0,1,1,0.013059737013296711,3.2517588888007674
pmemo,10.0,1,2,0.010033533776853848,3.1126071716029444
pmemo,10.0,1,3,0.010521916876902347,3.4980336302871233
pmemo,10.0,1,4,0.010499145515953563,3.2438670324157997
pmemo,10.0,1,5,0.013038685192690577,3.5208308639010917
pmemo,10.0,2,1,0.013100052105395988,3.2427481028120746
pmemo,10.0,2,2,0.009185188346432425,3.1811028910849752
pmemo,10.0,2,3,0.009243197812864049,3.146829611597199
pmemo,10.0,2,4,0.010521015063574946,3.3013121347515453
pmemo,10.0,2,5,0.011182962946164679,3.4016918196294488
pmemo,15.0,0,1,0.014095472390963662,2.752780037712167
pmemo,15.0,0,2,0.010181461356799162,2.5452433598573325
pmemo,15.0,0,3,0.009481418861513422,2.4705505307440796
pmemo,15.0,0,4,0.008965958703574455,2.9601493442897513
pmemo,15.0,0,5,0.012316603773100086,2.541031164710005
pmemo,15.0,1,1,0.012063876770830415,2.6146241828972903
pmemo,15.0,1,2,0.013890237954081772,2.9073264842850848
pmemo,15.0,1,3,0.0061975516432983165,2.752401280310398
pmemo,15.0,1,4,-0.017582088745237125,-2.6152096978533366
pmemo,15.0,1,5,0.012119071561129314,2.927988192342349
pmemo,15.0,2,1,0.011716865367287862,2.724290498379151
pmemo,15.0,2,2,0.00732489582297096,2.6464832623807553
pmemo,15.0,2,3,0.010476720157297975,2.661615942097834
pmemo,15.0,2,4,0.010781731343075328,2.501835934725089
pmemo,15.0,2,5,0.011241812073392272,2.455182954406921
deam,10.0,0,1,0.004426699530159807,1.579646313459898
deam,10.0,0,2,-0.003754356506055106,2.6570509903522557
deam,10.0,0,3,-0.008068467489548693,3.23586621763798
deam,10.0,0,4,-0.0005721447842256724,2.2922436391941337
deam,10.0,0,5,-0.003831081284632238,2.846033719322311
deam,10.0,1,1,-0.007618911347904643,2.7952378880401705
deam,10.0,1,2,-0.003899062976788558,2.6326307351444598
deam,10.0,1,3,-0.002438799794653011,2.429619848944429
deam,10.0,1,4,-0.01006245980066222,3.455979078857499
deam,10.0,1,5,-0.004387756776941762,2.379966936441592
deam,10.0,2,1,-0.00719333689814812,3.0811862603759335
deam,10.0,2,2,-0.0056435224211503696,3.014616119755677
deam,10.0,2,3,-0.011357257797535814,3.2159832068765666
deam,10.0,2,4,-0.003505886103687306,2.6404137964538026
deam,10.0,2,5,-0.005695856507351455,2.8715771710617783
deam,15.0,0,1,-0.006687745097707429,2.3459177321260554
deam,15.0,0,2,-0.014477336488198048,2.8227761946588426
deam,15.0,0,3,-0.01666885423206889,2.530033514750402
deam,15.0,0,4,0.0005306593462125978,1.8364214011623523
deam,15.0,0,5,0.009550427121908674,1.3649271361252606
deam,15.0,1,1,-0.004579130522614518,2.3756819864490337
deam,15.0,1,2,-0.00892172282183053,2.0986804472962497
deam,15.0,1,3,-0.007854252853831132,2.268483521530461
deam,15.0,1,4,0.009320744663913286,1.4301672409889348
deam,15.0,1,5,-0.009281092303955142,2.4700310297901282
deam,15.0,2,1,0.0028054692281435827,1.507447922986212
deam,15.0,2,2,-0.014333991422368443,2.9214003902138264
deam,15.0,2,3,-0.01633347736344406,2.9112796421494194
deam,15.0,2,4,-0.010001540337183347,2.680842220612578
deam,15.0,2,5,-0.0057724547494545555,2.1333422259360804


==> anc/results/future_information_identification_audit_decision.json <==
{
  "role": "past/future attribution, strong-state, and target-alignment diagnostic",
  "confirmatory": false,
  "test_labels_used_for_selection": false,
  "common_support_and_outer_folds_match_primary_audit": true,
  "future_only_excludes_all_past_and_current_audio_descriptors": true,
  "past_only_excludes_all_future_audio_descriptors": true,
  "strong_state": {
    "input": "compact state plus 10-s label history through t only",
    "target": "arousal innovation directly",
    "model": "fixed HistGradientBoostingRegressor",
    "audio_residual_base": "raw OOF HGB predictions under squared-error training",
    "calibration_diagnostic": "CCC-optimal location-scale map fitted only to inner song-disjoint OOF predictions and reported as a separate state-only stress test"
  },
  "familywise_alpha": 0.05,
  "per_horizon_one_sided_alpha": 0.025,
  "reported_two_sided_interval_level": 0.975,
  "repeats": 3,
  "folds": 5,
  "bootstrap_draws": 5000,
  "coverage": [
    {
      "dataset": "pmemo",
      "h_seconds": 10.0,
      "songs": 611,
      "windows": 19336,
      "history_steps": 21,
      "representation_dimensions": {
        "past_only": 3078,
        "future_mean": 1024,
        "future_only_trajectory": 3078,
        "past_future_relational": 4105
      },
      "archive": "data/processed/pmemo_muq_local_chunks_w4_s1.npz"
    },
    {
      "dataset": "pmemo",
      "h_seconds": 15.0,
      "songs": 481,
      "windows": 13677,
      "history_steps": 21,
      "representation_dimensions": {
        "past_only": 3078,
        "future_mean": 1024,
        "future_only_trajectory": 3078,
        "past_future_relational": 4105
      },
      "archive": "data/processed/pmemo_muq_local_chunks_w4_s1.npz"
    },
    {
      "dataset": "deam",
      "h_seconds": 10.0,
      "songs": 1799,
      "windows": 84616,
      "history_steps": 21,
      "representation_dimensions": {
        "past_only": 3078,
        "future_mean": 1024,
        "future_only_trajectory": 3078,
        "past_future_relational": 4105
      },
      "archive": "data/processed/deam_muq_local_chunks_w4_s1.npz"
    },
    {
      "dataset": "deam",
      "h_seconds": 15.0,
      "songs": 1799,
      "windows": 66626,
      "history_steps": 21,
      "representation_dimensions": {
        "past_only": 3078,
        "future_mean": 1024,
        "future_only_trajectory": 3078,
        "past_future_relational": 4105
      },
      "archive": "data/processed/deam_muq_local_chunks_w4_s1.npz"
    }
  ],
  "calibration_summary": [
    {
      "dataset": "deam",
      "h_seconds": 10.0,
      "intercept_mean": -0.004906813397275011,
      "intercept_std": 0.0038698635519657998,
      "intercept_min": -0.011357257797535814,
      "intercept_max": 0.004426699530159807,
      "slope_mean": 2.741870128127899,
      "slope_std": 0.4636530486840598,
      "slope_min": 1.579646313459898,
      "slope_max": 3.455979078857499
    },
    {
      "dataset": "deam",
      "h_seconds": 15.0,
      "intercept_mean": -0.006180286522165197,
      "intercept_std": 0.008449266045955492,
      "intercept_min": -0.01666885423206889,
      "intercept_max": 0.009550427121908674,
      "slope_mean": 2.2464955071183894,
      "slope_std": 0.518801508096214,
      "slope_min": 1.3649271361252606,
      "slope_max": 2.9214003902138264
    },
    {
      "dataset": "pmemo",
      "h_seconds": 10.0,
      "intercept_mean": 0.01051252430072579,
      "intercept_std": 0.0016582315618771431,
      "intercept_min": 0.007709727152844353,
      "intercept_max": 0.013100052105395988,
      "slope_mean": 3.23810205809022,
      "slope_std": 0.17168310842155296,
      "slope_min": 2.999594534452891,
      "slope_max": 3.5208308639010917
    },
    {
      "dataset": "pmemo",
      "h_seconds": 15.0,
      "intercept_mean": 0.00888477260227186,
      "intercept_std": 0.007636627758078198,
      "intercept_min": -0.017582088745237125,
      "intercept_max": 0.014095472390963662,
      "slope_mean": 2.323086231418991,
      "slope_std": 1.3758621992393072,
      "slope_min": -2.6152096978533366,
      "slope_max": 2.9601493442897513
    }
  ],
  "rows": [
    {
      "dataset": "DEAM engineering-unseen",
      "h_seconds": 10.0,
      "songs": 1494,
      "windows": 74181,
      "model_metrics": {
        "state_level_ridge": {
          "ccc": 0.041448776501060845,
          "pearson": 0.14299413915666315,
          "mae": 0.05482845073558148,
          "rmse": 0.09154073107695149,
          "target_std": 0.09248474282285385,
          "prediction_std": 0.013699566227676551
        },
        "state_direct_delta_ridge": {
          "ccc": 0.04143736917333054,
          "pearson": 0.14328271746506624,
          "mae": 0.0548215305195581,
          "rmse": 0.09153658959056447,
          "target_std": 0.09248474282285385,
          "prediction_std": 0.013666812536834067
        },
        "state_long_history_delta_ridge": {
          "ccc": 0.044472223102654286,
          "pearson": 0.14568615641621355,
          "mae": 0.05479010369003853,
          "rmse": 0.09150825509077408,
          "target_std": 0.09248474282285385,
          "prediction_std": 0.014462644036932792
        },
        "state_long_history_hgb_raw": {
          "ccc": 0.09430699751841261,
          "pearson": 0.1567381060543901,
          "mae": 0.05561590176932269,
          "rmse": 0.09283292708639525,
          "target_std": 0.09248474282285385,
          "prediction_std": 0.0309522561652209
        },
        "state_long_history_hgb_calibrated": {
          "ccc": 0.16102569997892627,
          "pearson": 0.1615911831447721,
          "mae": 0.06546808054688069,
          "rmse": 0.11518014617428864,
          "target_std": 0.09248474282285385,
          "prediction_std": 0.08518910181272983
        },
        "levelbase_past_only": {
          "ccc": 0.08262665463617226,
          "pearson": 0.1684028527744752,
          "mae": 0.0556074798178525,
          "rmse": 0.09158404247132415,
          "target_std": 0.09248474282285385,
          "prediction_std": 0.02425292575821392
        },
        "strongbase_past_only": {
          "ccc": 0.12765453561405649,
          "pearson": 0.1845846147230242,
          "mae": 0.05682317715125937,
          "rmse": 0.09308861064643005,
          "target_std": 0.09248474282285385,
          "prediction_std": 0.03714028665735491
        },
        "levelbase_future_mean": {
          "ccc": 0.3158410807170945,
          "pearson": 0.4242739052875916,
          "mae": 0.053549575865852475,
          "rmse": 0.08377563449373697,
          "target_std": 0.09248474282285385,
          "prediction_std": 0.041285796250371654
        },
        "strongbase_future_mean": {
          "ccc": 0.3380069529029229,
          "pearson": 0.406806227880848,
          "mae": 0.05546785523799343,
          "rmse": 0.0853002309016333,
          "target_std": 0.09248474282285385,
          "prediction_std": 0.04937247943226593
        },
        "levelbase_future_only_trajectory": {
          "ccc": 0.3144359332238558,
          "pearson": 0.43051648816626553,
          "mae": 0.053254286621706566,
          "rmse": 0.08347825305597995,
          "target_std": 0.09248474282285385,
          "prediction_std": 0.040136634219243954
        },
        "strongbase_future_only_trajectory": {
          "ccc": 0.3389660302008211,
          "pearson": 0.411302554046027,
          "mae": 0.05496704444934985,
          "rmse": 0.08496671320215697,
          "target_std": 0.09248474282285385,
          "prediction_std": 0.048659600748911284
        },
        "levelbase_past_future_relational": {
          "ccc": 0.4565065824868758,
          "pearson": 0.5372271956954523,
          "mae": 0.05105690683853305,
          "rmse": 0.07802799655172944,
          "target_std": 0.09248474282285385,
          "prediction_std": 0.0514630580545478
        },
        "strongbase_past_future_relational": {
          "ccc": 0.46472076134173185,
          "pearson": 0.5145237073445631,
          "mae": 0.05259690751481306,
          "rmse": 0.08004477548945439,
          "target_std": 0.09248474282285385,
          "prediction_std": 0.058448339624644935
        }
      },
      "effects": {
        "levelbase_future_only_trajectory_minus_state_level_ridge": {
          "ccc_gain": {
            "point": 0.2729871567227951,
            "lower": 0.2559034562949947,
            "ci": [
              0.25346834620546604,
              0.29506523685719693
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": 0.0015741641138749584,
            "lower": 0.0004425031025776731,
            "ci": [
              0.0002506666644487302,
              0.0029038459193641303
            ],
            "p_positive": 0.9962,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "levelbase_past_only_minus_state_level_ridge": {
          "ccc_gain": {
            "point": 0.0411778781351114,
            "lower": 0.031188666056785757,
            "ci": [
              0.029640050021790557,
              0.055079952654962794
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": -0.0007790290822710077,
            "lower": -0.0012406250431419808,
            "ci": [
              -0.001288231992673554,
              -0.0002592638802312435
            ],
            "p_positive": 0.0002,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "levelbase_future_only_trajectory_minus_levelbase_past_only": {
          "ccc_gain": {
            "point": 0.2318092785876837,
            "lower": 0.21610293790905755,
            "ci": [
              0.21362464465711267,
              0.24990403784326817
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": 0.002353193196145966,
            "lower": 0.001246506936104063,
            "ci": [
              0.0011257868617074137,
              0.0035740034975943543
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "levelbase_future_only_trajectory_minus_levelbase_future_mean": {
          "ccc_gain": {
            "point": -0.0014051474932384456,
            "lower": -0.010627658852455688,
            "ci": [
              -0.011858602956040807,
              0.00949997312856753
            ],
            "p_positive": 0.3932,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": 0.00029528924414590197,
            "lower": -0.0002010911570728278,
            "ci": [
              -0.00026987092706614723,
              0.0008559235968236159
            ],
            "p_positive": 0.8826,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "levelbase_past_future_relational_minus_levelbase_past_only": {
          "ccc_gain": {
            "point": 0.37387992785070395,
            "lower": 0.3520456351529234,
            "ci": [
              0.3482497849893323,
              0.39599628763985345
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": 0.004550572979319426,
            "lower": 0.003049687258353183,
            "ci": [
              0.002868508955329641,
              0.006294883345294608
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "strongbase_future_only_trajectory_minus_state_long_history_hgb_raw": {
          "ccc_gain": {
            "point": 0.2446590326824085,
            "lower": 0.22259478572264604,
            "ci": [
              0.2195513578946249,
              0.27026799936640045
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": 0.0006488573199728446,
            "lower": -0.0006519732184560585,
            "ci": [
              -0.0008115224668632295,
              0.002157287499979843
            ],
            "p_positive": 0.829,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "strongbase_future_only_trajectory_minus_state_long_history_hgb_calibrated": {
          "ccc_gain": {
            "point": 0.17794033022189484,
            "lower": 0.14656031622321122,
            "ci": [
              0.14209389639498987,
              0.21011638660642487
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": 0.010501036097530829,
            "lower": 0.006082970215825181,
            "ci": [
              0.005605272887777714,
              0.01681410735601643
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "strongbase_past_only_minus_state_long_history_hgb_raw": {
          "ccc_gain": {
            "point": 0.03334753809564392,
            "lower": 0.02425615251195363,
            "ci": [
              0.022827596534175827,
              0.04678168484588012
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": -0.0012072753819367022,
            "lower": -0.001637616257410198,
            "ci": [
              -0.0016937755033053286,
              -0.0007151759747073095
            ],
            "p_positive": 0.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "strongbase_future_only_trajectory_minus_strongbase_past_only": {
          "ccc_gain": {
            "point": 0.21131149458676457,
            "lower": 0.189870253089878,
            "ci": [
              0.18665171709017828,
              0.23486730474617687
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": 0.001856132701909547,
            "lower": 0.0006777053391613901,
            "ci": [
              0.0005199024867667963,
              0.0031630055159810404
            ],
            "p_positive": 0.9994,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "strongbase_future_only_trajectory_minus_strongbase_future_mean": {
          "ccc_gain": {
            "point": 0.0009590772978982365,
            "lower": -0.00914141101759996,
            "ci": [
              -0.01055504209135893,
              0.012791928199293324
            ],
            "p_positive": 0.5902,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": 0.0005008107886436071,
            "lower": -1.680340999694027e-05,
            "ci": [
              -9.599381380773718e-05,
              0.0011222638668395364
            ],
            "p_positive": 0.9698,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "strongbase_past_future_relational_minus_strongbase_past_only": {
          "ccc_gain": {
            "point": 0.33706622572767536,
            "lower": 0.3104818564881083,
            "ci": [
              0.3061895703275973,
              0.3659969602859797
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": 0.004226269636446285,
            "lower": 0.002699093303592349,
            "ci": [
              0.0025024683843784287,
              0.00594831644014179
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        }
      }
    },
    {
      "dataset": "DEAM engineering-unseen",
      "h_seconds": 15.0,
      "songs": 1494,
      "windows": 59241,
      "model_metrics": {
        "state_level_ridge": {
          "ccc": 0.05774161460178156,
          "pearson": 0.1690492312895811,
          "mae": 0.07578506358754647,
          "rmse": 0.12013754257097828,
          "target_std": 0.1218818525481688,
          "prediction_std": 0.02146318447808117
        },
        "state_direct_delta_ridge": {
          "ccc": 0.05766964690934064,
          "pearson": 0.16911201401503648,
          "mae": 0.07577884139248522,
          "rmse": 0.12013593098911404,
          "target_std": 0.1218818525481688,
          "prediction_std": 0.02142626365217548
        },
        "state_long_history_delta_ridge": {
          "ccc": 0.059529307593110516,
          "pearson": 0.1702627768212674,
          "mae": 0.07579038035127296,
          "rmse": 0.12011524772173958,
          "target_std": 0.1218818525481688,
          "prediction_std": 0.0220035671540376
        },
        "state_long_history_hgb_raw": {
          "ccc": 0.12946415927357113,
          "pearson": 0.18797046982217544,
          "mae": 0.0771297414147281,
          "rmse": 0.12249753659297209,
          "target_std": 0.1218818525481688,
          "prediction_std": 0.048703361865112774
        },
        "state_long_history_hgb_calibrated": {
          "ccc": 0.18000672560833886,
          "pearson": 0.18028627136913672,
          "mae": 0.09107298106971985,
          "rmse": 0.152695314929497,
          "target_std": 0.1218818525481688,
          "prediction_std": 0.11646573359437752
        },
        "levelbase_past_only": {
          "ccc": 0.11298938335323283,
          "pearson": 0.1946452210763395,
          "mae": 0.07785810183027897,
          "rmse": 0.12052571887591464,
          "target_std": 0.1218818525481688,
          "prediction_std": 0.038999181636314925
        },
        "strongbase_past_only": {
          "ccc": 0.16821401340255993,
          "pearson": 0.21425287527006687,
          "mae": 0.08022961758572815,
          "rmse": 0.12353616134167868,
          "target_std": 0.1218818525481688,
          "prediction_std": 0.059093957679724245
        },
        "levelbase_future_mean": {
          "ccc": 0.4019982413510171,
          "pearson": 0.49146378318948,
          "mae": 0.0714979563168959,
          "rmse": 0.10620166732964044,
          "target_std": 0.1218818525481688,
          "prediction_std": 0.06328835394784696
        },
        "strongbase_future_mean": {
          "ccc": 0.41974052622774954,
          "pearson": 0.46536279568741645,
          "mae": 0.07534367591842539,
          "rmse": 0.10972923283594219,
          "target_std": 0.1218818525481688,
          "prediction_std": 0.07677903448116265
        },
        "levelbase_future_only_trajectory": {
          "ccc": 0.40429853425041823,
          "pearson": 0.5044315704677546,
          "mae": 0.0703515366416485,
          "rmse": 0.10524019110992318,
          "target_std": 0.1218818525481688,
          "prediction_std": 0.061131556310755425
        },
        "strongbase_future_only_trajectory": {
          "ccc": 0.4290112828018459,
          "pearson": 0.48043350284728503,
          "mae": 0.07382740365444007,
          "rmse": 0.10815975184670527,
          "target_std": 0.1218818525481688,
          "prediction_std": 0.07505337465638474
        },
        "levelbase_past_future_relational": {
          "ccc": 0.5634389365693176,
          "pearson": 0.6227460539498441,
          "mae": 0.06582064239650588,
          "rmse": 0.09537442755784357,
          "target_std": 0.1218818525481688,
          "prediction_std": 0.07733671469217578
        },
        "strongbase_past_future_relational": {
          "ccc": 0.5615157643713469,
          "pearson": 0.5882075791898184,
          "mae": 0.06940613351228835,
          "rmse": 0.10018993059928857,
          "target_std": 0.1218818525481688,
          "prediction_std": 0.08965127332407555
        }
      },
      "effects": {
        "levelbase_future_only_trajectory_minus_state_level_ridge": {
          "ccc_gain": {
            "point": 0.3465569196486368,
            "lower": 0.3235406522842335,
            "ci": [
              0.32100669337458265,
              0.3745000090202743
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": 0.005433526945897914,
            "lower": 0.0028971387295758516,
            "ci": [
              0.002593013823922879,
              0.008293095218982003
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "levelbase_past_only_minus_state_level_ridge": {
          "ccc_gain": {
            "point": 0.055247768751451334,
            "lower": 0.0407995053114494,
            "ci": [
              0.03943390662903723,
              0.07489685929188622
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": -0.0020730382427325664,
            "lower": -0.0030047155008216934,
            "ci": [
              -0.0031154344358735905,
              -0.0009811102911176115
            ],
            "p_positive": 0.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "levelbase_future_only_trajectory_minus_levelbase_past_only": {
          "ccc_gain": {
            "point": 0.2913091508971854,
            "lower": 0.27131927609301987,
            "ci": [
              0.2680305048514587,
              0.312504270753632
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": 0.00750656518863048,
            "lower": 0.005166247585582534,
            "ci": [
              0.004833218254997906,
              0.010254207484091086
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "levelbase_future_only_trajectory_minus_levelbase_future_mean": {
          "ccc_gain": {
            "point": 0.002300292899400924,
            "lower": -0.009676755796905152,
            "ci": [
              -0.011288306991842861,
              0.01576686168352213
            ],
            "p_positive": 0.6388,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": 0.0011464196752473902,
            "lower": 0.00012887743358502921,
            "ci": [
              8.299145341741829e-06,
              0.0023741844951313752
            ],
            "p_positive": 0.9878,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "levelbase_past_future_relational_minus_levelbase_past_only": {
          "ccc_gain": {
            "point": 0.4504495532160847,
            "lower": 0.42089692229186065,
            "ci": [
              0.41589811733788085,
              0.47789349940047227
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": 0.012037459433773112,
            "lower": 0.008855017453373444,
            "ci": [
              0.008474306352651666,
              0.015749585571257385
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "strongbase_future_only_trajectory_minus_state_long_history_hgb_raw": {
          "ccc_gain": {
            "point": 0.2995471235282746,
            "lower": 0.2768933036865453,
            "ci": [
              0.2739269962358159,
              0.32722358615113867
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": 0.0033023377602880506,
            "lower": 0.00044612354216389026,
            "ci": [
              -5.253766328525263e-05,
              0.00662190125208535
            ],
            "p_positive": 0.9868,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "strongbase_future_only_trajectory_minus_state_long_history_hgb_calibrated": {
          "ccc_gain": {
            "point": 0.2490045571935069,
            "lower": 0.21328436011293744,
            "ci": [
              0.20812360685908765,
              0.2835128810151134
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": 0.017245577415279906,
            "lower": 0.010154545900936753,
            "ci": [
              0.009262711516148001,
              0.026630836578089505
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "strongbase_past_only_minus_state_long_history_hgb_raw": {
          "ccc_gain": {
            "point": 0.0387498541289889,
            "lower": 0.024836857404915542,
            "ci": [
              0.02298401118395366,
              0.05797885844578405
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": -0.003099876171000087,
            "lower": -0.004092400425066946,
            "ci": [
              -0.004242644691712965,
              -0.001998987557302085
            ],
            "p_positive": 0.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "strongbase_future_only_trajectory_minus_strongbase_past_only": {
          "ccc_gain": {
            "point": 0.2607972693992857,
            "lower": 0.2362066029657332,
            "ci": [
              0.232675896160518,
              0.29001312427022535
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": 0.006402213931288137,
            "lower": 0.003728905453254682,
            "ci": [
              0.0032841143759594705,
              0.009485565663120827
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "strongbase_future_only_trajectory_minus_strongbase_future_mean": {
          "ccc_gain": {
            "point": 0.009270756574095929,
            "lower": -0.0030305060870245634,
            "ci": [
              -0.004908188581415278,
              0.022717525751942684
            ],
            "p_positive": 0.9402,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": 0.0015162722639853923,
            "lower": 0.00033821662889133497,
            "ci": [
              0.00019181654452826233,
              0.002969505828983711
            ],
            "p_positive": 0.9944,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "strongbase_past_future_relational_minus_strongbase_past_only": {
          "ccc_gain": {
            "point": 0.39330175096878695,
            "lower": 0.3601991039671277,
            "ci": [
              0.3558545307677484,
              0.4275287130700027
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": 0.010823484073439806,
            "lower": 0.007710792843565151,
            "ci": [
              0.007313689513596995,
              0.014449464439339284
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        }
      }
    },
    {
      "dataset": "PMEmo",
      "h_seconds": 10.0,
      "songs": 611,
      "windows": 19336,
      "model_metrics": {
        "state_level_ridge": {
          "ccc": 0.028063391800856742,
          "pearson": 0.10413318602647584,
          "mae": 0.025223620604463447,
          "rmse": 0.03695047055419056,
          "target_std": 0.037131814876857794,
          "prediction_std": 0.005097730101625488
        },
        "state_direct_delta_ridge": {
          "ccc": 0.028552087516557002,
          "pearson": 0.10681980277142818,
          "mae": 0.025205273986396087,
          "rmse": 0.0369354052450354,
          "target_std": 0.037131814876857794,
          "prediction_std": 0.005054476011745275
        },
        "state_long_history_delta_ridge": {
          "ccc": 0.03718870479935667,
          "pearson": 0.12216117495689922,
          "mae": 0.025229223909339876,
          "rmse": 0.03687502879476432,
          "target_std": 0.037131814876857794,
          "prediction_std": 0.005789289129518364
        },
        "state_long_history_hgb_raw": {
          "ccc": 0.0753061730319222,
          "pearson": 0.1597220865130696,
          "mae": 0.02530964611443971,
          "rmse": 0.03681136540036249,
          "target_std": 0.037131814876857794,
          "prediction_std": 0.009303692022638449
        },
        "state_long_history_hgb_calibrated": {
          "ccc": 0.15931910893918944,
          "pearson": 0.16267535693645002,
          "mae": 0.0317623081681605,
          "rmse": 0.04391527338885563,
          "target_std": 0.037131814876857794,
          "prediction_std": 0.030253103559989662
        },
        "levelbase_past_only": {
          "ccc": 0.12448778536292546,
          "pearson": 0.18604561880896706,
          "mae": 0.026553196380505045,
          "rmse": 0.037218391149683054,
          "target_std": 0.037131814876857794,
          "prediction_std": 0.014255554142054604
        },
        "strongbase_past_only": {
          "ccc": 0.158210379185847,
          "pearson": 0.2141832306292164,
          "mae": 0.026699428529082966,
          "rmse": 0.03723831058601714,
          "target_std": 0.037131814876857794,
          "prediction_std": 0.016385123063704196
        },
        "levelbase_future_mean": {
          "ccc": 0.31451724034946665,
          "pearson": 0.35705709154142135,
          "mae": 0.02624711557489178,
          "rmse": 0.035823076541588596,
          "target_std": 0.037131814876857794,
          "prediction_std": 0.02220546371674668
        },
        "strongbase_future_mean": {
          "ccc": 0.32795257105481923,
          "pearson": 0.3638654156524805,
          "mae": 0.02650395189122418,
          "rmse": 0.035960652151878325,
          "target_std": 0.037131814876857794,
          "prediction_std": 0.023353355111891926
        },
        "levelbase_future_only_trajectory": {
          "ccc": 0.28986528953464136,
          "pearson": 0.36237780709345907,
          "mae": 0.025073868410666878,
          "rmse": 0.03498496612106209,
          "target_std": 0.037131814876857794,
          "prediction_std": 0.018564387416851437
        },
        "strongbase_future_only_trajectory": {
          "ccc": 0.3096399018424915,
          "pearson": 0.371529243699328,
          "mae": 0.02524776956036683,
          "rmse": 0.03501636782349073,
          "target_std": 0.037131814876857794,
          "prediction_std": 0.01993215497010528
        },
        "levelbase_past_future_relational": {
          "ccc": 0.4167248228241529,
          "pearson": 0.4756871145054148,
          "mae": 0.024230966672624525,
          "rmse": 0.03294230148671439,
          "target_std": 0.037131814876857794,
          "prediction_std": 0.021947557333455395
        },
        "strongbase_past_future_relational": {
          "ccc": 0.4268465177697931,
          "pearson": 0.4755921105463858,
          "mae": 0.024375939866361534,
          "rmse": 0.033118089714081186,
          "target_std": 0.037131814876857794,
          "prediction_std": 0.023127066571966032
        }
      },
      "effects": {
        "levelbase_future_only_trajectory_minus_state_level_ridge": {
          "ccc_gain": {
            "point": 0.26180189773378454,
            "lower": 0.2260881471909856,
            "ci": [
              0.22131371053141533,
              0.3016477820091154
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          },
          "mae_benefit": {
            "point": 0.0001497521937965561,
            "lower": -0.0005479189812842476,
            "ci": [
              -0.0006635512271954975,
              0.0010013341645116562
            ],
            "p_positive": 0.6508,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          }
        },
        "levelbase_past_only_minus_state_level_ridge": {
          "ccc_gain": {
            "point": 0.0964243935620687,
            "lower": 0.07036570263726001,
            "ci": [
              0.06537551988117178,
              0.12417733364395363
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          },
          "mae_benefit": {
            "point": -0.001329575776041626,
            "lower": -0.00182585012792202,
            "ci": [
              -0.0018964785290777751,
              -0.0007569084140234592
            ],
            "p_positive": 0.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          }
        },
        "levelbase_future_only_trajectory_minus_levelbase_past_only": {
          "ccc_gain": {
            "point": 0.16537750417171584,
            "lower": 0.12430718633459023,
            "ci": [
              0.11993196645913887,
              0.21257434659051364
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          },
          "mae_benefit": {
            "point": 0.001479327969838182,
            "lower": 0.0008110680383278855,
            "ci": [
              0.0007354526619713611,
              0.00222886929762255
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          }
        },
        "levelbase_future_only_trajectory_minus_levelbase_future_mean": {
          "ccc_gain": {
            "point": -0.024651950814825463,
            "lower": -0.051256009467622585,
            "ci": [
              -0.053925515799712345,
              0.006565650022069747
            ],
            "p_positive": 0.0398,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          },
          "mae_benefit": {
            "point": 0.0011732471642249185,
            "lower": 0.0005842422718769585,
            "ci": [
              0.0004844384074394416,
              0.0018608165268985378
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          }
        },
        "levelbase_past_future_relational_minus_levelbase_past_only": {
          "ccc_gain": {
            "point": 0.2922370374612274,
            "lower": 0.25008662384018643,
            "ci": [
              0.24371103610337086,
              0.33631114590174926
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          },
          "mae_benefit": {
            "point": 0.0023222297078805336,
            "lower": 0.001614646813860217,
            "ci": [
              0.0015333927513840183,
              0.003141354408237269
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          }
        },
        "strongbase_future_only_trajectory_minus_state_long_history_hgb_raw": {
          "ccc_gain": {
            "point": 0.23433372881056885,
            "lower": 0.1989359828686385,
            "ci": [
              0.1932160876685709,
              0.27466724835456063
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          },
          "mae_benefit": {
            "point": 6.187655407288133e-05,
            "lower": -0.0006466453211959684,
            "ci": [
              -0.0007412765801067477,
              0.0008994910830920415
            ],
            "p_positive": 0.5594,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          }
        },
        "strongbase_future_only_trajectory_minus_state_long_history_hgb_calibrated": {
          "ccc_gain": {
            "point": 0.1503207929033017,
            "lower": 0.09765173376551176,
            "ci": [
              0.09053161457843592,
              0.20948465603361466
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          },
          "mae_benefit": {
            "point": 0.006514538607793667,
            "lower": 0.005489059806617535,
            "ci": [
              0.0053433216477848985,
              0.007724906190447425
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          }
        },
        "strongbase_past_only_minus_state_long_history_hgb_raw": {
          "ccc_gain": {
            "point": 0.08290420615392466,
            "lower": 0.05776768028001543,
            "ci": [
              0.053413010074851344,
              0.11011863617076009
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          },
          "mae_benefit": {
            "point": -0.001389782414643254,
            "lower": -0.001894175225202228,
            "ci": [
              -0.0019590058532170654,
              -0.0008338290985213672
            ],
            "p_positive": 0.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          }
        },
        "strongbase_future_only_trajectory_minus_strongbase_past_only": {
          "ccc_gain": {
            "point": 0.1514295226566442,
            "lower": 0.11169177130983485,
            "ci": [
              0.10608142230080075,
              0.195307868993699
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          },
          "mae_benefit": {
            "point": 0.0014516589687161353,
            "lower": 0.0007820876710776015,
            "ci": [
              0.000696651098768111,
              0.0022306800742854594
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          }
        },
        "strongbase_future_only_trajectory_minus_strongbase_future_mean": {
          "ccc_gain": {
            "point": -0.01831266921232816,
            "lower": -0.04310551280153962,
            "ci": [
              -0.04715126631956951,
              0.01154017966841333
            ],
            "p_positive": 0.0832,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          },
          "mae_benefit": {
            "point": 0.0012561823308573834,
            "lower": 0.0006469615067714438,
            "ci": [
              0.0005576809877746785,
              0.001988209958162443
            ],
            "p_positive": 0.9998,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          }
        },
        "strongbase_past_future_relational_minus_strongbase_past_only": {
          "ccc_gain": {
            "point": 0.26863613858394597,
            "lower": 0.22749172990023622,
            "ci": [
              0.22084944991202052,
              0.31365706649327774
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          },
          "mae_benefit": {
            "point": 0.0023234886627214396,
            "lower": 0.0015947322333085463,
            "ci": [
              0.0015028275317447877,
              0.003178823392125271
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          }
        }
      }
    },
    {
      "dataset": "PMEmo",
      "h_seconds": 15.0,
      "songs": 481,
      "windows": 13677,
      "model_metrics": {
        "state_level_ridge": {
          "ccc": 0.006476245002005154,
          "pearson": 0.02735857549461651,
          "mae": 0.0311287340642212,
          "rmse": 0.04543929903803805,
          "target_std": 0.04526206512680145,
          "prediction_std": 0.005434385209198216
        },
        "state_direct_delta_ridge": {
          "ccc": 0.006795700926998339,
          "pearson": 0.028976296796162187,
          "mae": 0.031119281159448235,
          "rmse": 0.04542587389213913,
          "target_std": 0.04526206512680145,
          "prediction_std": 0.0053826359391754355
        },
        "state_long_history_delta_ridge": {
          "ccc": 0.005280352717764604,
          "pearson": 0.021330275200618618,
          "mae": 0.03118247928085693,
          "rmse": 0.045497902566628175,
          "target_std": 0.04526206512680145,
          "prediction_std": 0.005690942149431006
        },
        "state_long_history_hgb_raw": {
          "ccc": 0.08145801840943472,
          "pearson": 0.14299008175262762,
          "mae": 0.03173629327069614,
          "rmse": 0.045453386732167776,
          "target_std": 0.04526206512680145,
          "prediction_std": 0.014154582095739913
        },
        "state_long_history_hgb_calibrated": {
          "ccc": 0.12717139496156213,
          "pearson": 0.1316618433873688,
          "mae": 0.038403117522418054,
          "rmse": 0.05331747347748631,
          "target_std": 0.04526206512680145,
          "prediction_std": 0.034751639263250075
        },
        "levelbase_past_only": {
          "ccc": 0.09749662076774024,
          "pearson": 0.1353864186624263,
          "mae": 0.0337244364938972,
          "rmse": 0.04673040548944502,
          "target_std": 0.04526206512680145,
          "prediction_std": 0.0192486539481043
        },
        "strongbase_past_only": {
          "ccc": 0.16313366561235926,
          "pearson": 0.19745238321098812,
          "mae": 0.034051780840136395,
          "rmse": 0.046832457958603406,
          "target_std": 0.04526206512680145,
          "prediction_std": 0.02391964119760602
        },
        "levelbase_future_mean": {
          "ccc": 0.3346905205864926,
          "pearson": 0.35703172796285065,
          "mae": 0.033453866276998444,
          "rmse": 0.044972909586897564,
          "target_std": 0.04526206512680145,
          "prediction_std": 0.03148114355662968
        },
        "strongbase_future_mean": {
          "ccc": 0.3380769414454885,
          "pearson": 0.348873843705004,
          "mae": 0.034932317847058296,
          "rmse": 0.04663920000238213,
          "target_std": 0.04526206512680145,
          "prediction_std": 0.035178511107102246
        },
        "levelbase_future_only_trajectory": {
          "ccc": 0.2956453595253588,
          "pearson": 0.35550748594837117,
          "mae": 0.0309136366055074,
          "rmse": 0.04308229037431301,
          "target_std": 0.04526206512680145,
          "prediction_std": 0.024208291645361084
        },
        "strongbase_future_only_trajectory": {
          "ccc": 0.32347260357040747,
          "pearson": 0.36097020622095743,
          "mae": 0.03211907349640834,
          "rmse": 0.043816524582056586,
          "target_std": 0.04526206512680145,
          "prediction_std": 0.02809262050280009
        },
        "levelbase_past_future_relational": {
          "ccc": 0.45076374307888495,
          "pearson": 0.5035548253755331,
          "mae": 0.029141096767489345,
          "rmse": 0.03945906543045519,
          "target_std": 0.04526206512680145,
          "prediction_std": 0.02803317222611601
        },
        "strongbase_past_future_relational": {
          "ccc": 0.4624759968204768,
          "pearson": 0.49198325600717147,
          "mae": 0.03031724394474594,
          "rmse": 0.04052437479151275,
          "target_std": 0.04526206512680145,
          "prediction_std": 0.03172556011286673
        }
      },
      "effects": {
        "levelbase_future_only_trajectory_minus_state_level_ridge": {
          "ccc_gain": {
            "point": 0.28916911452335353,
            "lower": 0.23643375146176968,
            "ci": [
              0.22910335494227285,
              0.34988727077156345
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          },
          "mae_benefit": {
            "point": 0.0002150974587137969,
            "lower": -0.0010887099190809732,
            "ci": [
              -0.0013087511743163816,
              0.001753156843914372
            ],
            "p_positive": 0.6264,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          }
        },
        "levelbase_past_only_minus_state_level_ridge": {
          "ccc_gain": {
            "point": 0.09102037576573507,
            "lower": 0.04522114711970992,
            "ci": [
              0.03896699228781227,
              0.1414540836365906
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          },
          "mae_benefit": {
            "point": -0.002595702429676007,
            "lower": -0.0035506656505161914,
            "ci": [
              -0.0036827537972846432,
              -0.0015191807010893864
            ],
            "p_positive": 0.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          }
        },
        "levelbase_future_only_trajectory_minus_levelbase_past_only": {
          "ccc_gain": {
            "point": 0.19814873875761846,
            "lower": 0.12639096851154188,
            "ci": [
              0.11666835036185204,
              0.2757522778267756
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          },
          "mae_benefit": {
            "point": 0.002810799888389804,
            "lower": 0.0014675619980851755,
            "ci": [
              0.001236571170439711,
              0.004320758542218069
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          }
        },
        "levelbase_future_only_trajectory_minus_levelbase_future_mean": {
          "ccc_gain": {
            "point": -0.039045161061133815,
            "lower": -0.08857424783942869,
            "ci": [
              -0.0957106231278709,
              0.01631057701314781
            ],
            "p_positive": 0.0666,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          },
          "mae_benefit": {
            "point": 0.0025402296714910227,
            "lower": 0.0012715223271585455,
            "ci": [
              0.0010972703477189726,
              0.004063252753098917
            ],
            "p_positive": 0.9998,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          }
        },
        "levelbase_past_future_relational_minus_levelbase_past_only": {
          "ccc_gain": {
            "point": 0.3532671223111451,
            "lower": 0.2805926521953922,
            "ci": [
              0.2709486550562093,
              0.43343495779804325
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          },
          "mae_benefit": {
            "point": 0.004583339726407854,
            "lower": 0.003081123549892662,
            "ci": [
              0.0028796011982264876,
              0.006252728787169698
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          }
        },
        "strongbase_future_only_trajectory_minus_state_long_history_hgb_raw": {
          "ccc_gain": {
            "point": 0.24201458516097274,
            "lower": 0.18829150452661955,
            "ci": [
              0.17989048363238516,
              0.2993281885114623
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          },
          "mae_benefit": {
            "point": -0.00038278022571220987,
            "lower": -0.0017268243667535516,
            "ci": [
              -0.0019235524710914506,
              0.0011222897191233783
            ],
            "p_positive": 0.2756,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          }
        },
        "strongbase_future_only_trajectory_minus_state_long_history_hgb_calibrated": {
          "ccc_gain": {
            "point": 0.19630120860884517,
            "lower": 0.12584076316135656,
            "ci": [
              0.11273205201826697,
              0.2721978004154297
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          },
          "mae_benefit": {
            "point": 0.006284044026009707,
            "lower": 0.004329256275340844,
            "ci": [
              0.004091611634091193,
              0.00862959747385279
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          }
        },
        "strongbase_past_only_minus_state_long_history_hgb_raw": {
          "ccc_gain": {
            "point": 0.08167564720292457,
            "lower": 0.04011589173418197,
            "ci": [
              0.03327471906930663,
              0.12601310591837997
            ],
            "p_positive": 0.9998,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          },
          "mae_benefit": {
            "point": -0.002315487569440282,
            "lower": -0.0033190186971636657,
            "ci": [
              -0.0034642546146972787,
              -0.0011481660653011264
            ],
            "p_positive": 0.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          }
        },
        "strongbase_future_only_trajectory_minus_strongbase_past_only": {
          "ccc_gain": {
            "point": 0.16033893795804816,
            "lower": 0.09286419538479083,
            "ci": [
              0.08291520798747057,
              0.23540236183286084
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          },
          "mae_benefit": {
            "point": 0.001932707343728072,
            "lower": 0.0005448958222324863,
            "ci": [
              0.0003461215387657547,
              0.0035136588813339917
            ],
            "p_positive": 0.9968,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          }
        },
        "strongbase_future_only_trajectory_minus_strongbase_future_mean": {
          "ccc_gain": {
            "point": -0.01460433787508103,
            "lower": -0.059575486080932806,
            "ci": [
              -0.06656247468421753,
              0.035969096361632424
            ],
            "p_positive": 0.2558,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          },
          "mae_benefit": {
            "point": 0.0028132443506499534,
            "lower": 0.001371869520112804,
            "ci": [
              0.0011272842997063462,
              0.0044336392606399945
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          }
        },
        "strongbase_past_future_relational_minus_strongbase_past_only": {
          "ccc_gain": {
            "point": 0.29934233120811776,
            "lower": 0.23211897493395123,
            "ci": [
              0.22268414364987058,
              0.3702365725353139
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          },
          "mae_benefit": {
            "point": 0.003734536895390467,
            "lower": 0.0023116961876640525,
            "ci": [
              0.0020832832408975138,
              0.005438620238475853
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          }
        }
      }
    }
  ]
}


==> anc/results/future_information_identification_audit_fold_metrics.csv <==
dataset,h_seconds,repeat,fold,model,ccc,pearson,mae,rmse,target_std,prediction_std,n,songs
pmemo,10.0,0,1,state_level_ridge,0.022400825578937574,0.06731361802371803,0.02213616201608873,0.03142291183147117,0.03131534859951894,0.00536668212474383,3590,123
pmemo,10.0,0,1,state_direct_delta_ridge,0.02327473133821488,0.07007963830746644,0.022116364195570556,0.03140679115299544,0.03131534859951894,0.005355256645944155,3590,123
pmemo,10.0,0,1,state_long_history_delta_ridge,0.029075453652246532,0.07520022441733386,0.022215012757595336,0.03148440542431749,0.03131534859951894,0.006302685383727841,3590,123
pmemo,10.0,0,1,state_long_history_hgb_raw,0.029739791878025452,0.058154033287097645,0.02258884940117377,0.031999324647919325,0.03131534859951894,0.008617161707032877,3590,123
pmemo,10.0,0,1,state_long_history_hgb_calibrated,0.05720234512935489,0.05815403328709765,0.028081378628173795,0.03963236229258962,0.03131534859951894,0.02616544783296078,3590,123
pmemo,10.0,0,1,levelbase_past_only,0.1299741323291981,0.16543240720632085,0.02472572369093068,0.032954565556816647,0.03131534859951894,0.01565842613192004,3590,123
pmemo,10.0,0,1,strongbase_past_only,0.13781307538601664,0.16546734735740823,0.024792482174950524,0.03334449095825231,0.03131534859951894,0.01714895359341506,3590,123
pmemo,10.0,0,1,levelbase_future_mean,0.200447997673962,0.2132579348607224,0.026792550770027925,0.03449158194731221,0.03131534859951894,0.0223300033993095,3590,123
pmemo,10.0,0,1,strongbase_future_mean,0.18817225624033052,0.19933194795315387,0.026745262031581448,0.03476606944690485,0.03131534859951894,0.022440820566115745,3590,123
pmemo,10.0,0,1,levelbase_future_only_trajectory,0.2614473358314629,0.2936805171985376,0.0241891893112878,0.0315798211002205,0.03131534859951894,0.019193744097995652,3590,123
pmemo,10.0,0,1,strongbase_future_only_trajectory,0.257761498647423,0.28420148665634254,0.024176131340683634,0.03200692895422903,0.03131534859951894,0.019987063409800433,3590,123
pmemo,10.0,0,1,levelbase_past_future_relational,0.39208269968951587,0.4189373331974258,0.022973386614280614,0.029694261634762978,0.03131534859951894,0.021674142727567146,3590,123
pmemo,10.0,0,1,strongbase_past_future_relational,0.3905675077244004,0.4123339720366642,0.023016021111853368,0.030101860727526217,0.03131534859951894,0.022486446293824163,3590,123
pmemo,10.0,0,2,state_level_ridge,0.030863000272377678,0.12377956735110197,0.0258387731698108,0.037976568339727367,0.03818673168901953,0.004858396544651404,3844,122
pmemo,10.0,0,2,state_direct_delta_ridge,0.0317085167209689,0.127964631895025,0.025823649271685938,0.037956126346827636,0.03818673168901953,0.004827265050688709,3844,122
pmemo,10.0,0,2,state_long_history_delta_ridge,0.04319742679269218,0.14636948795576807,0.025759206373112502,0.037855159983710036,0.03818673168901953,0.005787522279966434,3844,122
pmemo,10.0,0,2,state_long_history_hgb_raw,0.07401961975555794,0.14275049484040553,0.026742293756247086,0.03836429017524342,0.03818673168901953,0.010791437299874992,3844,122
pmemo,10.0,0,2,state_long_history_hgb_calibrated,0.14035018683752493,0.14275049484040542,0.03470867632351744,0.047250695270298286,0.03818673168901953,0.0334339524931867,3844,122
pmemo,10.0,0,2,levelbase_past_only,0.10713006420679048,0.16739890189950982,0.026879332159935456,0.038401709319667195,0.03818673168901953,0.013839780022487298,3844,122
pmemo,10.0,0,2,strongbase_past_only,0.13737519806985887,0.1816836878380443,0.027953124505135003,0.03903080135551115,0.03818673168901953,0.017484084839593614,3844,122
pmemo,10.0,0,2,levelbase_future_mean,0.2696665371178962,0.3135741351316378,0.02695338871596098,0.03764318010354598,0.03818673168901953,0.021847198335214778,3844,122
pmemo,10.0,0,2,strongbase_future_mean,0.2691532212221196,0.29341630399396806,0.028518450433303175,0.03909976809823151,0.03818673168901953,0.025124352644520065,3844,122
pmemo,10.0,0,2,levelbase_future_only_trajectory,0.23675698056214672,0.28999050740676885,0.026484848388217096,0.0376122366932154,0.03818673168901953,0.019813993017696915,3844,122
pmemo,10.0,0,2,strongbase_future_only_trajectory,0.2454628199119927,0.28166538129587904,0.027690042080545114,0.03848182308337908,0.03818673168901953,0.022394449665710067,3844,122
pmemo,10.0,0,2,levelbase_past_future_relational,0.35178004167360366,0.4025244918424547,0.02635003614610658,0.03571694674330884,0.03818673168901953,0.022519702784726606,3844,122
pmemo,10.0,0,2,strongbase_past_future_relational,0.359474270090318,0.39488339173223325,0.027236304103408975,0.03643064307355379,0.03818673168901953,0.024697531733115088,3844,122
pmemo,10.0,0,3,state_level_ridge,0.03221187036737674,0.12193640794372325,0.02631728287564972,0.0376312907553343,0.037886119172492905,0.0051014116292924785,4135,122
pmemo,10.0,0,3,state_direct_delta_ridge,0.03176718380391923,0.12243797817329034,0.026315315916683377,0.037627822051476,0.037886119172492905,0.0050071524575455,4135,122
pmemo,10.0,0,3,state_long_history_delta_ridge,0.03931476890674699,0.13818840228764295,0.02632271051627112,0.037546781351899865,0.037886119172492905,0.005509831635111906,4135,122
pmemo,10.0,0,3,state_long_history_hgb_raw,0.08407034811864518,0.1699906678286404,0.02649966444109758,0.037506626640196467,0.037886119172492905,0.010024472782027732,4135,122
pmemo,10.0,0,3,state_long_history_hgb_calibrated,0.16860889616974878,0.16999066782864047,0.035338451176484945,0.04705630722879331,0.037886119172492905,0.03486387059111496,4135,122
pmemo,10.0,0,3,levelbase_past_only,0.17308890922230025,0.2480156284532189,0.0271428209088292,0.03719191153153917,0.037886119172492905,0.01540700628667569,4135,122
pmemo,10.0,0,3,strongbase_past_only,0.21700216106399556,0.27280147727114357,0.02747055002350634,0.03741883421989335,0.037886119172492905,0.018772718473364855,4135,122
pmemo,10.0,0,3,levelbase_future_mean,0.3927497743256448,0.44985908140900505,0.02588732904023063,0.03426390892926737,0.037886119172492905,0.022275910535430783,4135,122
pmemo,10.0,0,3,strongbase_future_mean,0.42657509810520916,0.4667960669224781,0.026085098755902,0.03421601102874533,0.037886119172492905,0.024622967982241374,4135,122
pmemo,10.0,0,3,levelbase_future_only_trajectory,0.3320321971931688,0.4391295947005448,0.024689485987697133,0.03410413205510039,0.037886119172492905,0.017375441532719235,4135,122
pmemo,10.0,0,3,strongbase_future_only_trajectory,0.36525157520542173,0.44417073643940946,0.025032966517803228,0.03409665174434594,0.037886119172492905,0.01987713900455452,4135,122
pmemo,10.0,0,3,levelbase_past_future_relational,0.4117422251218956,0.4737284267252097,0.024807303970449102,0.03365584150577196,0.037886119172492905,0.022087119286480827,4135,122
pmemo,10.0,0,3,strongbase_past_future_relational,0.43157829504053913,0.474966117587872,0.025078459359194085,0.033937922091197045,0.037886119172492905,0.024298904422228235,4135,122
pmemo,10.0,0,4,state_level_ridge,0.02382048597415776,0.08174073699138218,0.025213308734934284,0.03714574339414354,0.03701099644723804,0.005564673842320734,3590,122
pmemo,10.0,0,4,state_direct_delta_ridge,0.024269704285967968,0.08441884538396713,0.025189528266212277,0.037125915052144964,0.03701099644723804,0.005486417426309701,3590,122
pmemo,10.0,0,4,state_long_history_delta_ridge,0.03432523583254726,0.10626875287589733,0.02520203561232087,0.03703379065366225,0.03701099644723804,0.0061974441972434385,3590,122
pmemo,10.0,0,4,state_long_history_hgb_raw,0.07756978755706229,0.15412479763210488,0.025221320016138343,0.03697035470980749,0.03701099644723804,0.010074720937842424,3590,122
pmemo,10.0,0,4,state_long_history_hgb_calibrated,0.15040038211808826,0.15412479763210493,0.03268596161278986,0.04456365641041167,0.03701099644723804,0.030815056823627684,3590,122
pmemo,10.0,0,4,levelbase_past_only,0.12336622831636683,0.1856541157393109,0.026491387139018843,0.03720351089229393,0.03701099644723804,0.014173613551857237,3590,122
pmemo,10.0,0,4,strongbase_past_only,0.15857661001620155,0.2231482365687177,0.026376567918751082,0.036907561375968075,0.03701099644723804,0.015541789339405527,3590,122
pmemo,10.0,0,4,levelbase_future_mean,0.2874092196527956,0.31552011120670836,0.02749405998878431,0.03721310321426832,0.03701099644723804,0.023914673284701402,3590,122
pmemo,10.0,0,4,strongbase_future_mean,0.30222211597607307,0.330553590592352,0.027487133083878883,0.03693696990933665,0.03701099644723804,0.024150655372281876,3590,122
pmemo,10.0,0,4,levelbase_future_only_trajectory,0.3183184862154387,0.382176945577663,0.025191548209631966,0.03475634964376377,0.03701099644723804,0.019939919510636617,3590,122
pmemo,10.0,0,4,strongbase_future_only_trajectory,0.32767216267231425,0.38860826973952645,0.025331133114124743,0.034686528183920526,0.03701099644723804,0.020384840080458284,3590,122
pmemo,10.0,0,4,levelbase_past_future_relational,0.45471016862352864,0.5129852165012052,0.02381502637195065,0.03201245073423866,0.03701099644723804,0.022505024552085258,3590,122
pmemo,10.0,0,4,strongbase_past_future_relational,0.46460262894155063,0.525724198250736,0.02366623554846083,0.031675567300604314,0.03701099644723804,0.022373580538403073,3590,122
pmemo,10.0,0,5,state_level_ridge,0.03581514938131564,0.15688987255618522,0.026186449527011272,0.039398001114995536,0.039819935043123526,0.004614550327026763,4177,122
pmemo,10.0,0,5,state_direct_delta_ridge,0.036707450448193256,0.16093300009591321,0.026159803099238568,0.039379788093892476,0.039819935043123526,0.00461070269855155,4177,122
pmemo,10.0,0,5,state_long_history_delta_ridge,0.0468751546393104,0.18195024446878477,0.026161461083028182,0.0392461400796511,0.039819935043123526,0.005227615489132913,4177,122
pmemo,10.0,0,5,state_long_history_hgb_raw,0.05184742123242763,0.12074122170658007,0.02646892550110366,0.039771083107638786,0.039819935043123526,0.00899492731765473,4177,122
pmemo,10.0,0,5,state_long_history_hgb_calibrated,0.1118350449470314,0.12074122170657996,0.03146635859546697,0.04539217768334305,0.039819935043123526,0.026981134819838135,4177,122
pmemo,10.0,0,5,levelbase_past_only,0.11124139209197258,0.16976093378648358,0.027856622526308605,0.04007123911180843,0.039819935043123526,0.014865510956894248,4177,122
pmemo,10.0,0,5,strongbase_past_only,0.1251359605638929,0.17089965552751735,0.02831052250440713,0.040625951972198114,0.039819935043123526,0.017345105176187463,4177,122
pmemo,10.0,0,5,levelbase_future_mean,0.31395827622806705,0.3590341193506921,0.027469631102040034,0.03831776982987775,0.039819935043123526,0.023499335979001938,4177,122
pmemo,10.0,0,5,strongbase_future_mean,0.2922838442443154,0.3334133022810358,0.02779174547925208,0.038947276498800074,0.039819935043123526,0.023593176836642905,4177,122
pmemo,10.0,0,5,levelbase_future_only_trajectory,0.2646252539753455,0.3444499029606957,0.026138182266850767,0.037743619034778915,0.039819935043123526,0.018687579237241913,4177,122
pmemo,10.0,0,5,strongbase_future_only_trajectory,0.2713956544193109,0.33816223583745275,0.026639053782349226,0.03807590261005376,0.039819935043123526,0.020051916989940594,4177,122
pmemo,10.0,0,5,levelbase_past_future_relational,0.41579575806914765,0.4850789088576236,0.024968119242360125,0.0349815623836661,0.039819935043123526,0.022545030061765673,4177,122
pmemo,10.0,0,5,strongbase_past_future_relational,0.4034819617345944,0.46221254857119265,0.025473358406965105,0.03567073273300579,0.039819935043123526,0.023380421122719507,4177,122
pmemo,10.0,1,1,state_level_ridge,0.028595270285935635,0.10642059930966996,0.024319442748631237,0.03619178427342007,0.03628913693808807,0.004992081260949015,4059,123
pmemo,10.0,1,1,state_direct_delta_ridge,0.029676548696086043,0.11127261059085873,0.024295210551703424,0.03616681559631543,0.03628913693808807,0.004953617809051773,4059,123
pmemo,10.0,1,1,state_long_history_delta_ridge,0.0409158089934427,0.14243544566581504,0.02423501099429266,0.03600725898848416,0.03628913693808807,0.0053504439816788605,4059,123
pmemo,10.0,1,1,state_long_history_hgb_raw,0.07101289222082786,0.12634714145858125,0.025223010440354507,0.036718929083564826,0.03628913693808807,0.01123920185732864,4059,123
pmemo,10.0,1,1,state_long_history_hgb_calibrated,0.12631054199048752,0.1263471414585813,0.03516483518972225,0.048147271410081106,0.03628913693808807,0.03654717454259449,4059,123
pmemo,10.0,1,1,levelbase_past_only,0.14376474769222408,0.21317733286020807,0.02529617473881955,0.03602864643976225,0.03628913693808807,0.014086643892222412,4059,123
pmemo,10.0,1,1,strongbase_past_only,0.1758333935474391,0.22489668009368802,0.025917765936135526,0.03656588461992623,0.03628913693808807,0.017476273549182422,4059,123
pmemo,10.0,1,1,levelbase_future_mean,0.27878575410798756,0.31319091691771517,0.02640106515639316,0.03616516061797602,0.03628913693808807,0.022241869300628683,4059,123
pmemo,10.0,1,1,strongbase_future_mean,0.2860422331377889,0.3131571067483817,0.02701791706720156,0.036558684474597904,0.03628913693808807,0.023559705101078677,4059,123
pmemo,10.0,1,1,levelbase_future_only_trajectory,0.2532168714263712,0.3145676096896292,0.025141534799793617,0.0351729572494209,0.03628913693808807,0.018373642931072347,4059,123
pmemo,10.0,1,1,strongbase_future_only_trajectory,0.2722334725286831,0.3268804434337811,0.025186637126704697,0.03512930875671661,0.03628913693808807,0.019457770697692577,4059,123
pmemo,10.0,1,1,levelbase_past_future_relational,0.4149576398271,0.47558203241518215,0.023710383284611343,0.03217398858869911,0.03628913693808807,0.021271307507219662,4059,123
pmemo,10.0,1,1,strongbase_past_future_relational,0.4139870388403051,0.4599338080136436,0.024302765678028693,0.032796395266979854,0.03628913693808807,0.02276301464209562,4059,123
pmemo,10.0,1,2,state_level_ridge,0.04103669071633194,0.16600863584016115,0.02451614443719164,0.03530962056209295,0.035587939558624805,0.00451536560969757,3543,122
pmemo,10.0,1,2,state_direct_delta_ridge,0.04040292301679723,0.16587534082692318,0.024510239792747877,0.035313826878690384,0.035587939558624805,0.004447323987882021,3543,122
pmemo,10.0,1,2,state_long_history_delta_ridge,0.043148404623673295,0.15354307586387847,0.024639701615645174,0.03533531011533096,0.035587939558624805,0.005151988627860877,3543,122
pmemo,10.0,1,2,state_long_history_hgb_raw,0.0921260451840377,0.208611792369008,0.02416067557194815,0.03495495887139979,0.035587939558624805,0.00835031324876494,3543,122
pmemo,10.0,1,2,state_long_history_hgb_calibrated,0.19637215425876242,0.20861179236900806,0.0289459416314592,0.03974082914391756,0.035587939558624805,0.025991244903236836,3543,122
pmemo,10.0,1,2,levelbase_past_only,0.1985594292237237,0.26255277822968043,0.02594257874514195,0.03524975375725108,0.035587939558624805,0.016473349376677087,3543,122
pmemo,10.0,1,2,strongbase_past_only,0.2120396257156367,0.2625458712496421,0.026118578151593314,0.03563019326162631,0.035587939558624805,0.01828146412301535,3543,122
pmemo,10.0,1,2,levelbase_future_mean,0.3618603140165529,0.39239813119211364,0.026036973433318122,0.03425973281986464,0.035587939558624805,0.023830512089481087,3543,122
pmemo,10.0,1,2,strongbase_future_mean,0.3557386612527095,0.3803670747213074,0.026312686158756437,0.0347616159435731,0.035587939558624805,0.024645245778521837,3543,122
pmemo,10.0,1,2,levelbase_future_only_trajectory,0.33706705933201364,0.40465469721114894,0.024453708383469257,0.03307681566899415,0.035587939558624805,0.019314197732413815,3543,122
pmemo,10.0,1,2,strongbase_future_only_trajectory,0.3380608806797381,0.39026953859139046,0.024707404245065675,0.03358758181653012,0.035587939558624805,0.020741341919202946,3543,122
pmemo,10.0,1,2,levelbase_past_future_relational,0.4510487909376075,0.5015301199216547,0.02317219197163134,0.031234537635539947,0.035587939558624805,0.022455880076601407,3543,122
pmemo,10.0,1,2,strongbase_past_future_relational,0.4628673142039005,0.5062651849154748,0.023107555980003133,0.03125031434219819,0.035587939558624805,0.02335462030365396,3543,122
pmemo,10.0,1,3,state_level_ridge,0.0227149216834729,0.07787645395335517,0.02672264954810914,0.03921566844668722,0.03923220594411979,0.005849656016856548,3924,122
pmemo,10.0,1,3,state_direct_delta_ridge,0.0231419263120539,0.07951469070735989,0.026699715166155658,0.03920540030164154,0.03923220594411979,0.005836328434970751,3924,122
pmemo,10.0,1,3,state_long_history_delta_ridge,0.03403929640466088,0.1008262913034223,0.026732354367510265,0.03914087642713626,0.03923220594411979,0.0068239477198064,3924,122
pmemo,10.0,1,3,state_long_history_hgb_raw,0.1129733893755436,0.20477418818305704,0.02630557823688151,0.038611664181060525,0.03923220594411979,0.011817581709791337,3924,122
pmemo,10.0,1,3,state_long_history_hgb_calibrated,0.20375265963821626,0.20477418818305698,0.03526324974599782,0.050947469691468225,0.03923220594411979,0.0413382982495161,3924,122
pmemo,10.0,1,3,levelbase_past_only,0.07212640825860202,0.10673111589558795,0.02937870340200459,0.040611425029342,0.03923220594411979,0.015308695169406868,3924,122
pmemo,10.0,1,3,strongbase_past_only,0.14940699443814556,0.19005289656251304,0.029019199780254246,0.040249249485581465,0.03923220594411979,0.01908171823731439,3924,122
pmemo,10.0,1,3,levelbase_future_mean,0.31569491984585557,0.35692214332588956,0.027718640851532413,0.037957570086034176,0.03923220594411979,0.02373386230621957,3924,122
pmemo,10.0,1,3,strongbase_future_mean,0.34873153818142644,0.3756080676523023,0.028445639193490496,0.038300225105750776,0.03923220594411979,0.02665177849926913,3924,122
pmemo,10.0,1,3,levelbase_future_only_trajectory,0.253945325607785,0.3252175636230366,0.027162991970962762,0.03760598955743625,0.03923220594411979,0.018864134923238893,3924,122
pmemo,10.0,1,3,strongbase_future_only_trajectory,0.30927842463417177,0.36922346832626174,0.02687677338544458,0.037083890539047815,0.03923220594411979,0.02125470895715255,3924,122
pmemo,10.0,1,3,levelbase_past_future_relational,0.38136650853482457,0.4472000593945877,0.026313455664476997,0.03540211428513068,0.03923220594411979,0.022018764476860304,3924,122
pmemo,10.0,1,3,strongbase_past_future_relational,0.4193872228863138,0.4627699598479508,0.026329413766822202,0.03544740955329279,0.03923220594411979,0.02499537917290778,3924,122
pmemo,10.0,1,4,state_level_ridge,0.027835904197240965,0.09741250187256863,0.025071205152863547,0.037470940219045505,0.03759816019371848,0.005488373386148679,4011,122
pmemo,10.0,1,4,state_direct_delta_ridge,0.028636896554919692,0.10118389037127,0.025064513448480277,0.03744754937455694,0.03759816019371848,0.005433544010501017,4011,122
pmemo,10.0,1,4,state_long_history_delta_ridge,0.0342301394462374,0.09954395069273911,0.02519683087195885,0.037531635158179755,0.03759816019371848,0.006669887825564207,4011,122
pmemo,10.0,1,4,state_long_history_hgb_raw,0.09193736733208507,0.1856560753876224,0.02534426136381065,0.03706479139168632,0.03759816019371848,0.00996308015372511,4011,122
pmemo,10.0,1,4,state_long_history_hgb_calibrated,0.18352008246547824,0.18565607538762252,0.03262305247308504,0.04480352325191502,0.03759816019371848,0.032318907251985024,4011,122
pmemo,10.0,1,4,levelbase_past_only,0.1277891227724444,0.18121139361778363,0.0264733718631322,0.037993911306987635,0.03759816019371848,0.015520950361388954,4011,122
pmemo,10.0,1,4,strongbase_past_only,0.16976375990020884,0.21635672410053763,0.027450847984712912,0.03809697578212475,0.03759816019371848,0.018241364271003088,4011,122
pmemo,10.0,1,4,levelbase_future_mean,0.31656057493061546,0.35859008712070034,0.025911735613969436,0.036508846831228306,0.03759816019371848,0.022895923221274393,4011,122
pmemo,10.0,1,4,strongbase_future_mean,0.340992099317492,0.3669918253985885,0.027214610010719866,0.03724077202068198,0.03759816019371848,0.026003874810733612,4011,122
pmemo,10.0,1,4,levelbase_future_only_trajectory,0.2811222393397944,0.32780105818276195,0.025819222644627566,0.03681004353388853,0.03759816019371848,0.021496407035887975,4011,122
pmemo,10.0,1,4,strongbase_future_only_trajectory,0.3099747818497323,0.344986293608239,0.026589363053557833,0.03708727491536073,0.03759816019371848,0.023818412758753522,4011,122
pmemo,10.0,1,4,levelbase_past_future_relational,0.4526284767475104,0.48974520458732396,0.02449673561208563,0.033571418353693774,0.03759816019371848,0.02530651097190592,4011,122
pmemo,10.0,1,4,strongbase_past_future_relational,0.4569963891112323,0.48453298816896406,0.025311271361250266,0.03411866293159826,0.03759816019371848,0.026888967007982933,4011,122
pmemo,10.0,1,5,state_level_ridge,0.03795970533561953,0.1463327394628624,0.025471254479003513,0.036156780700449045,0.036480239551587364,0.004831476820596201,3799,122
pmemo,10.0,1,5,state_direct_delta_ridge,0.038512869265361016,0.14944586557752165,0.025443560695322304,0.036142674967140374,0.036480239551587364,0.004798786211854437,3799,122
pmemo,10.0,1,5,state_long_history_delta_ridge,0.047332925481089305,0.16240553099550184,0.025422374076654344,0.03605539081312146,0.036480239551587364,0.0054509740422293,3799,122
pmemo,10.0,1,5,state_long_history_hgb_raw,0.08139885111086018,0.1540338072835286,0.02586188457353229,0.036471668061199315,0.036480239551587364,0.01048814824148263,3799,122
pmemo,10.0,1,5,state_long_history_hgb_calibrated,0.1536403311968493,0.15403380728352858,0.03602160129604247,0.04781329966782147,0.036480239551587364,0.03692699603378201,3799,122
pmemo,10.0,1,5,levelbase_past_only,0.12640324520780186,0.18870259460149313,0.026952230844528562,0.036586910350463894,0.036480239551587364,0.014068025143876279,3799,122
pmemo,10.0,1,5,strongbase_past_only,0.1438948391956834,0.19054478120146504,0.027442556960311604,0.037178945957398686,0.036480239551587364,0.016711964870596924,3799,122
pmemo,10.0,1,5,levelbase_future_mean,0.30509213267488333,0.33683808533836473,0.02739131309641944,0.03605180333979272,0.036480239551587364,0.023219288091105676,3799,122
pmemo,10.0,1,5,strongbase_future_mean,0.2954383698183296,0.31468606217467043,0.028493356664134873,0.037389461806344,0.036480239551587364,0.02553178349439753,3799,122
pmemo,10.0,1,5,levelbase_future_only_trajectory,0.2983140036752439,0.36825024821794783,0.02522178172391439,0.034325780878689385,0.036480239551587364,0.018644080011382163,3799,122
pmemo,10.0,1,5,strongbase_future_only_trajectory,0.29735593314401193,0.3436712114549114,0.026065649601253578,0.03531681990669828,0.036480239551587364,0.021051040938027173,3799,122
pmemo,10.0,1,5,levelbase_past_future_relational,0.3925257343954419,0.4451673358661575,0.024717061288734632,0.03318804152523971,0.036480239551587364,0.021912530444648463,3799,122
pmemo,10.0,1,5,strongbase_past_future_relational,0.3837745974511133,0.41560591027499616,0.025465064475635565,0.034492962238358814,0.036480239551587364,0.024435893393942223,3799,122
pmemo,10.0,2,1,state_level_ridge,0.03961808629972925,0.16394708822492737,0.02563470479161419,0.03836612339143539,0.03867294247948263,0.0047885545495689776,4404,123
pmemo,10.0,2,1,state_direct_delta_ridge,0.040489013156686404,0.16721945181516337,0.025613978021019,0.038348831795206886,0.03867294247948263,0.004798080271433268,4404,123
pmemo,10.0,2,1,state_long_history_delta_ridge,0.05332396269308077,0.18346857402811267,0.025556147412612147,0.0382061263840339,0.03867294247948263,0.005794128860470775,4404,123
pmemo,10.0,2,1,state_long_history_hgb_raw,0.10064855941960345,0.2254469952450021,0.025792730963468076,0.03801834440937365,0.03867294247948263,0.009276472595781364,4404,123
pmemo,10.0,2,1,state_long_history_hgb_calibrated,0.21472012399705528,0.22544699524500217,0.03161327130250401,0.04379905409347216,0.03867294247948263,0.030081263910758223,4404,123
pmemo,10.0,2,1,levelbase_past_only,0.11177119404436048,0.16732800821024668,0.027591036562063624,0.03947777339026253,0.03867294247948263,0.015153204436433717,4404,123
pmemo,10.0,2,1,strongbase_past_only,0.1571218931775937,0.21325773398137307,0.027981721291333,0.039382399183642766,0.03867294247948263,0.017528076779231686,4404,123
pmemo,10.0,2,1,levelbase_future_mean,0.19026548955294262,0.21965396800094317,0.028631038690484573,0.04021237333115307,0.03867294247948263,0.022364568323151732,4404,123
pmemo,10.0,2,1,strongbase_future_mean,0.2171341727047274,0.24569258184189002,0.02882139351659461,0.04000423344684139,0.03867294247948263,0.023357345854988693,4404,123
pmemo,10.0,2,1,levelbase_future_only_trajectory,0.21643690245648992,0.27383912062487265,0.026526895710988818,0.038241073536734026,0.03867294247948263,0.019071496949754987,4404,123
pmemo,10.0,2,1,strongbase_future_only_trajectory,0.2508355887643368,0.30687198051465425,0.026659466909604603,0.03785514856397516,0.03867294247948263,0.02021470823900902,4404,123
pmemo,10.0,2,1,levelbase_past_future_relational,0.34092360265758226,0.4010398558382806,0.0256906674935824,0.036119448103727594,0.03867294247948263,0.02175598614724231,4404,123
pmemo,10.0,2,1,strongbase_past_future_relational,0.36750203042366164,0.4229310509569617,0.025636184273235385,0.035800587667241826,0.03867294247948263,0.022765339662265394,4404,123
pmemo,10.0,2,2,state_level_ridge,0.031241835040387578,0.11528137625056274,0.02431474302860352,0.034113791547989256,0.034071661781805825,0.004777477804038384,3458,122
pmemo,10.0,2,2,state_direct_delta_ridge,0.03097787223556728,0.11505036879107527,0.024314542251071162,0.03411285375629635,0.034071661781805825,0.0047450704886584085,3458,122
pmemo,10.0,2,2,state_long_history_delta_ridge,0.03800371056710423,0.11835472835079645,0.02449741582356304,0.03413015316465237,0.034071661781805825,0.00570584743608911,3458,122
pmemo,10.0,2,2,state_long_history_hgb_raw,0.03727683570107733,0.06444856952199222,0.025259582892635787,0.03541749121176414,0.034071661781805825,0.01105952854522734,3458,122
pmemo,10.0,2,2,state_long_history_hgb_calibrated,0.06280458519321523,0.06444856952199221,0.03477473380608939,0.04801698242704708,0.034071661781805825,0.035181498229259506,3458,122
pmemo,10.0,2,2,levelbase_past_only,0.0944075161206907,0.13360729170488578,0.0262718752013252,0.03548287674388015,0.034071661781805825,0.014416436897164485,3458,122
pmemo,10.0,2,2,strongbase_past_only,0.0973026182138317,0.12508481869584243,0.026847382141362442,0.0366224967904455,0.034071661781805825,0.016960956022127247,3458,122
pmemo,10.0,2,2,levelbase_future_mean,0.32827542487549183,0.3537469008697352,0.025347586616616468,0.0337251967176844,0.034071661781805825,0.023058983731829134,3458,122
pmemo,10.0,2,2,strongbase_future_mean,0.31172509728452175,0.3313859310690919,0.026062556672681952,0.034735287128559625,0.034071661781805825,0.02419882305436896,3458,122
pmemo,10.0,2,2,levelbase_future_only_trajectory,0.3038852933814372,0.37420675929656594,0.023711480911430403,0.03196146651922531,0.034071661781805825,0.01748828938518284,3458,122
pmemo,10.0,2,2,strongbase_future_only_trajectory,0.28291151754483623,0.3301992525929625,0.024415141177285733,0.033257386925125906,0.034071661781805825,0.019393434616173565,3458,122
pmemo,10.0,2,2,levelbase_past_future_relational,0.42820006739424327,0.4788553172307005,0.022896890114107567,0.030394300266391176,0.034071661781805825,0.021201144459198854,3458,122
pmemo,10.0,2,2,strongbase_past_future_relational,0.4013456389378077,0.4381103032216782,0.023592234757299296,0.03180891273276814,0.034071661781805825,0.02272130486713561,3458,122
pmemo,10.0,2,3,state_level_ridge,0.01114016753749166,0.035316301278661436,0.02597163240691674,0.03775726906789705,0.037364206693376846,0.006085512536585977,3601,122
pmemo,10.0,2,3,state_direct_delta_ridge,0.012248817965378765,0.03937925194352848,0.025919785017674446,0.037722201167990944,0.037364206693376846,0.005996356608288784,3601,122
pmemo,10.0,2,3,state_long_history_delta_ridge,0.022013796888638627,0.06668988936717495,0.025796041510248283,0.0376007566682146,0.037364206693376846,0.006385716565781395,3601,122
pmemo,10.0,2,3,state_long_history_hgb_raw,0.03602830824048991,0.07211491880388668,0.026775823192678388,0.03821961345956166,0.037364206693376846,0.010130742808776965,3601,122
pmemo,10.0,2,3,state_long_history_hgb_calibrated,0.06903116411960666,0.07211491880388667,0.03551238009872238,0.048134633807815824,0.037364206693376846,0.03187972145813474,3601,122
pmemo,10.0,2,3,levelbase_past_only,0.1298061788217142,0.1847623645462779,0.027308563923404614,0.037820793952068624,0.037364206693376846,0.01545401681605524,3601,122
pmemo,10.0,2,3,strongbase_past_only,0.14812842199745146,0.1917506922664548,0.028148977217286254,0.03852487234309695,0.037364206693376846,0.01801042588748573,3601,122
pmemo,10.0,2,3,levelbase_future_mean,0.3321679174659933,0.38102277859543043,0.026481099759938787,0.03578476699960259,0.037364206693376846,0.022369181414165756,3601,122
pmemo,10.0,2,3,strongbase_future_mean,0.338860007413688,0.38195441427231797,0.027218766795601305,0.03645614675135802,0.037364206693376846,0.023865532018643235,3601,122
pmemo,10.0,2,3,levelbase_future_only_trajectory,0.2717667388983689,0.3310838338542653,0.026634648028617636,0.036298634541473244,0.037364206693376846,0.01987387857540362,3601,122
pmemo,10.0,2,3,strongbase_future_only_trajectory,0.2823769872641789,0.33450073808695674,0.027159076139631404,0.03672373038594742,0.037364206693376846,0.02122969144312056,3601,122
pmemo,10.0,2,3,levelbase_past_future_relational,0.4133032141908073,0.457187455739037,0.02603082520480913,0.03417497254154782,0.037364206693376846,0.024081933646970963,3601,122
pmemo,10.0,2,3,strongbase_past_future_relational,0.40952062826400015,0.445631570751263,0.026839132917540445,0.03501045552275879,0.037364206693376846,0.025527298891302796,3601,122
pmemo,10.0,2,4,state_level_ridge,0.023575580650560597,0.09152024308993233,0.026009706061561572,0.03936932556987441,0.03946083912256128,0.005181150877149294,4168,122
pmemo,10.0,2,4,state_direct_delta_ridge,0.024193601909355517,0.09539705810060704,0.025987751731952075,0.03934604609833205,0.03946083912256128,0.005098093173174789,4168,122
pmemo,10.0,2,4,state_long_history_delta_ridge,0.028168523763341495,0.09954824961413004,0.026112923662440325,0.03934788802884437,0.03946083912256128,0.005711971611365133,4168,122
pmemo,10.0,2,4,state_long_history_hgb_raw,0.07336314864777772,0.15354353360522477,0.026048434750190287,0.03925817942007695,0.03946083912256128,0.010069336701478101,4168,122
pmemo,10.0,2,4,state_long_history_hgb_calibrated,0.15071495689341602,0.15354353360522474,0.03440914106338721,0.04764377972850392,0.03946083912256128,0.03324202344148876,4168,122
pmemo,10.0,2,4,levelbase_past_only,0.12599772287261304,0.20442162943625358,0.026983272895771133,0.03904167749858198,0.03946083912256128,0.013620213466742671,4168,122
pmemo,10.0,2,4,strongbase_past_only,0.14311811210797148,0.2034529102129435,0.02735155095870637,0.03951400662190165,0.03946083912256128,0.016241104256475042,4168,122
pmemo,10.0,2,4,levelbase_future_mean,0.3692369864953276,0.448810570070093,0.025428865441222262,0.03560598907259367,0.03946083912256128,0.020952010297841068,4168,122
pmemo,10.0,2,4,strongbase_future_mean,0.37307855757289576,0.4253642130752847,0.026212117176287134,0.03653602424977777,0.03946083912256128,0.02366314572162501,4168,122
pmemo,10.0,2,4,levelbase_future_only_trajectory,0.350072932054771,0.4462346094697388,0.0250050705905182,0.03541529368000747,0.03946083912256128,0.019182978509013907,4168,122
pmemo,10.0,2,4,strongbase_future_only_trajectory,0.3580660165210401,0.42674546148433584,0.025529617208562123,0.03607413398349308,0.03946083912256128,0.02155258381628488,4168,122
pmemo,10.0,2,4,levelbase_past_future_relational,0.46900034545134844,0.5409184680059298,0.024174449347396574,0.03329404458547029,0.03946083912256128,0.02293421696970013,4168,122
pmemo,10.0,2,4,strongbase_past_future_relational,0.45923241278299787,0.5104583623939756,0.02489598116883489,0.0343360867489117,0.03946083912256128,0.0248523145115843,4168,122
pmemo,10.0,2,5,state_level_ridge,0.03195327719924856,0.11809137915661629,0.024206619822141836,0.03444879053587643,0.03468426836315884,0.004781743958809531,3705,122
pmemo,10.0,2,5,state_direct_delta_ridge,0.0316096169247924,0.11723742668751565,0.024206614671806133,0.03445259268960553,0.03468426836315884,0.004764131868067321,3705,122
pmemo,10.0,2,5,state_long_history_delta_ridge,0.03701530246974879,0.12147216546232409,0.024239136867621847,0.034450465887898886,0.03468426836315884,0.005413932150015884,3705,122
pmemo,10.0,2,5,state_long_history_hgb_raw,0.10578893303434443,0.18992942630600246,0.024396232700054664,0.034285021455012624,0.03468426836315884,0.01055490328106983,3705,122
pmemo,10.0,2,5,state_long_history_hgb_calibrated,0.1898158431953042,0.18992942630600249,0.03199228579264687,0.044934265864663175,0.03468426836315884,0.035904528148195274,3705,122
pmemo,10.0,2,5,levelbase_past_only,0.08076918263094185,0.10455829548880455,0.027554173635364613,0.0367999003772474,0.03468426836315884,0.016405647287523226,3705,122
pmemo,10.0,2,5,strongbase_past_only,0.1371199899173229,0.16111906892157923,0.02767096443112925,0.036924747967046825,0.03468426836315884,0.019385453590360917,3705,122
pmemo,10.0,2,5,levelbase_future_mean,0.3334605336567676,0.34835338860638876,0.027134935531573392,0.03546722458369866,0.03468426836315884,0.026042963885816707,3705,122
pmemo,10.0,2,5,strongbase_future_mean,0.3547437847912759,0.3636056176167344,0.02775758992104987,0.03592154883116209,0.03468426836315884,0.02812545707932978,3705,122
pmemo,10.0,2,5,levelbase_future_only_trajectory,0.3295837332698316,0.3889632689660058,0.023977833100672086,0.03250268460688367,0.03468426836315884,0.019248131109692746,3705,122
pmemo,10.0,2,5,strongbase_future_only_trajectory,0.356811637241438,0.39375083535082794,0.02475473481290823,0.03302754663947188,0.03468426836315884,0.0221548819311921,3705,122
pmemo,10.0,2,5,levelbase_past_future_relational,0.4016766428783225,0.4434141465711684,0.023743576215573988,0.031823289110073545,0.03468426836315884,0.022103379109245522,3705,122
pmemo,10.0,2,5,strongbase_past_future_relational,0.42682554209226803,0.4540395382323194,0.024239243663636896,0.03209718721854745,0.03468426836315884,0.024357982612995144,3705,122
pmemo,15.0,0,1,state_level_ridge,0.03070828573709702,0.14135306618142668,0.02968218067883899,0.04288704784906039,0.04299679559378876,0.004793823701496813,2687,97
pmemo,15.0,0,1,state_direct_delta_ridge,0.031079465643844253,0.14497434542535464,0.029659132891304854,0.04287158828743739,0.04299679559378876,0.004728977935863306,2687,97
pmemo,15.0,0,1,state_long_history_delta_ridge,0.02985697542331534,0.13178319070153258,0.02968382073830806,0.04292459107866572,0.04299679559378876,0.005003757732476816,2687,97
pmemo,15.0,0,1,state_long_history_hgb_raw,0.12718431201233005,0.20604096589230914,0.03073602626559795,0.04326653823590307,0.04299679559378876,0.015395565145993806,2687,97
pmemo,15.0,0,1,state_long_history_hgb_calibrated,0.20173707193832147,0.20604096589230908,0.04044531492731676,0.05450966692436408,0.04299679559378876,0.04238060440318896,2687,97
pmemo,15.0,0,1,levelbase_past_only,0.12010044436322573,0.1574215012826409,0.032408939675186633,0.04509464382491027,0.04299679559378876,0.020503655790929214,2687,97
pmemo,15.0,0,1,strongbase_past_only,0.21767824371231473,0.24516430624732283,0.03347957851396513,0.04538403550859884,0.04299679559378876,0.02718394673946502,2687,97
pmemo,15.0,0,1,levelbase_future_mean,0.45188698181392095,0.4725757141151011,0.029894550919208947,0.039879315073597585,0.04299679559378876,0.0322639554639171,2687,97
pmemo,15.0,0,1,strongbase_future_mean,0.465177692017412,0.4744800452193454,0.030959148322268818,0.040963054424371814,0.04299679559378876,0.03576926306108162,2687,97
pmemo,15.0,0,1,levelbase_future_only_trajectory,0.39036948674881655,0.467706174125365,0.028533496563998572,0.03867790373017836,0.04299679559378876,0.023817481415283875,2687,97
pmemo,15.0,0,1,strongbase_future_only_trajectory,0.4011348536214607,0.4398879682662882,0.03026372052628074,0.040331254103032795,0.04299679559378876,0.028802928376959448,2687,97
pmemo,15.0,0,1,levelbase_past_future_relational,0.5373097265520285,0.5717422969128222,0.02732760093633344,0.03618211182099661,0.04299679559378876,0.030921157841868635,2687,97
pmemo,15.0,0,1,strongbase_past_future_relational,0.5233118557529791,0.5364525069166832,0.029979950441075497,0.038897435986427996,0.04299679559378876,0.036005662633471956,2687,97
pmemo,15.0,0,2,state_level_ridge,-0.004984520592202664,-0.012569369666431523,0.027068411639058217,0.036391642781287,0.035533544496969285,0.007353351365712281,2738,96
pmemo,15.0,0,2,state_direct_delta_ridge,-0.0041309661041814575,-0.010464279743244553,0.02704892414463473,0.03636982323071982,0.035533544496969285,0.007317551442701676,2738,96
pmemo,15.0,0,2,state_long_history_delta_ridge,-0.007512909285157392,-0.018480333144922246,0.02715658718642116,0.03648415737449196,0.035533544496969285,0.007557668595008783,2738,96
pmemo,15.0,0,2,state_long_history_hgb_raw,0.037270471356063706,0.04307727554581463,0.030885512010054208,0.04025748763377107,0.035533544496969285,0.02049449278957076,2738,96
pmemo,15.0,0,2,state_long_history_hgb_calibrated,0.04008572706251725,0.04307727554581461,0.046589715541387376,0.06183907194163512,0.035533544496969285,0.05216347168629896,2738,96
pmemo,15.0,0,2,levelbase_past_only,0.08489406205861522,0.09972160118732117,0.029714534136597703,0.03903584944900837,0.035533544496969285,0.019946901376368006,2738,96
pmemo,15.0,0,2,strongbase_past_only,0.1277606984852413,0.13047471938109584,0.03362998536946778,0.04346295051569352,0.035533544496969285,0.029840434275214673,2738,96
pmemo,15.0,0,2,levelbase_future_mean,0.28540344985559574,0.2908347450090143,0.03315394417753329,0.04136751100879425,0.035533544496969285,0.033067569141678785,2738,96
pmemo,15.0,0,2,strongbase_future_mean,0.26902349580068813,0.27457187763600466,0.03820479377221205,0.046948517161594844,0.035533544496969285,0.041572483924592354,2738,96
pmemo,15.0,0,2,levelbase_future_only_trajectory,0.2829889100652733,0.2949779980864552,0.02991537853897713,0.03798242390197891,0.035533544496969285,0.027161312124868858,2738,96
pmemo,15.0,0,2,strongbase_future_only_trajectory,0.2622242046199031,0.26255726634515286,0.03450217361610655,0.04312844071861606,0.035533544496969285,0.03543099258527659,2738,96
pmemo,15.0,0,2,levelbase_past_future_relational,0.3345301784096606,0.342443781966304,0.029343265056540686,0.037686040649480404,0.035533544496969285,0.029336625052101876,2738,96
pmemo,15.0,0,2,strongbase_past_future_relational,0.3177963806908497,0.3182644807483954,0.032699787453689934,0.04196915916759335,0.035533544496969285,0.036277618170702054,2738,96
pmemo,15.0,0,3,state_level_ridge,-0.014764335952434648,-0.04810755090774784,0.028477350284302486,0.03941313871639999,0.03807387181526711,0.006169649325571663,2940,96
pmemo,15.0,0,3,state_direct_delta_ridge,-0.01479736420868796,-0.04867702733534313,0.028474078445146978,0.0394046823471648,0.03807387181526711,0.006108289432831211,2940,96
pmemo,15.0,0,3,state_long_history_delta_ridge,-0.026578727181891373,-0.07929623559901572,0.028635273450308696,0.039718248757113564,0.03807387181526711,0.006764138512461319,2940,96
pmemo,15.0,0,3,state_long_history_hgb_raw,0.087789589917335,0.14086557398491534,0.02890220576083271,0.038907797632010764,0.03807387181526711,0.013581864236162755,2940,96
pmemo,15.0,0,3,state_long_history_hgb_calibrated,0.13671090527178917,0.1408655739849153,0.036691258636895895,0.04767427144560837,0.03807387181526711,0.03355468189714593,2940,96
pmemo,15.0,0,3,levelbase_past_only,0.05026564458139971,0.0608365322900086,0.03156709908129297,0.04201374546245344,0.03807387181526711,0.02016649475547601,2940,96
pmemo,15.0,0,3,strongbase_past_only,0.13200417014248847,0.1533746775816787,0.030493672463484195,0.0410966430608951,0.03807387181526711,0.021992368696732798,2940,96
pmemo,15.0,0,3,levelbase_future_mean,0.1987313540512339,0.20707162718691186,0.03522490111784662,0.04509737234113943,0.03807387181526711,0.03198991479351404,2940,96
pmemo,15.0,0,3,strongbase_future_mean,0.1839786331630156,0.1917898897729755,0.03902109518581962,0.04888848405621053,0.03807387181526711,0.036897441308093984,2940,96
pmemo,15.0,0,3,levelbase_future_only_trajectory,0.23223293148959331,0.2512536344496254,0.029695717104192637,0.04035946929711037,0.03807387181526711,0.02575228834613025,2940,96
pmemo,15.0,0,3,strongbase_future_only_trajectory,0.27315439351507503,0.2848249287399206,0.03129267953912277,0.04127623236873597,0.03807387181526711,0.029521001156794745,2940,96
pmemo,15.0,0,3,levelbase_past_future_relational,0.3703337803090064,0.3998809783992037,0.027353965749385065,0.036416720938876615,0.03807387181526711,0.025615145375694322,2940,96
pmemo,15.0,0,3,strongbase_past_future_relational,0.40443008178054995,0.4213277961908937,0.02799641418800742,0.03691384339205026,0.03807387181526711,0.028841117094469987,2940,96
pmemo,15.0,0,4,state_level_ridge,-0.007645732158742445,-0.046215822552049486,0.037146865084821575,0.05990326073558032,0.059436235349609796,0.004956101135978127,2644,96
pmemo,15.0,0,4,state_direct_delta_ridge,-0.006906195759586907,-0.04191733828160842,0.03713751677770534,0.05987943156790637,0.059436235349609796,0.004935489388144029,2644,96
pmemo,15.0,0,4,state_long_history_delta_ridge,-0.009503380639949719,-0.05480207798319131,0.03728760738353501,0.059984245460168964,0.059436235349609796,0.005199558055709919,2644,96
pmemo,15.0,0,4,state_long_history_hgb_raw,0.07824876820208983,0.1965664767075559,0.03658801693819769,0.05833239104498688,0.059436235349609796,0.012362109819970763,2644,96
pmemo,15.0,0,4,state_long_history_hgb_calibrated,0.17463847503009744,0.19656647670755603,0.042943941553162036,0.06356976793430923,0.059436235349609796,0.03659369127762435,2644,96
pmemo,15.0,0,4,levelbase_past_only,0.1232211491987649,0.19895009563052024,0.039924985278237776,0.05898699735679062,0.059436235349609796,0.020676752399383498,2644,96
pmemo,15.0,0,4,strongbase_past_only,0.20721810773347926,0.28112831414300016,0.039898576358178145,0.057979779938753966,0.059436235349609796,0.026293065866717178,2644,96
pmemo,15.0,0,4,levelbase_future_mean,0.27239862610721605,0.3306192801526028,0.03941219816813974,0.05779916938382395,0.059436235349609796,0.03182329405494923,2644,96
pmemo,15.0,0,4,strongbase_future_mean,0.30643525620335477,0.3552159173322756,0.040280872659509304,0.05838686195414953,0.059436235349609796,0.03567042495876755,2644,96
pmemo,15.0,0,4,levelbase_future_only_trajectory,0.2268076662957368,0.323343538854383,0.036948408519965434,0.056707874649688544,0.059436235349609796,0.02454208498690702,2644,96
pmemo,15.0,0,4,strongbase_future_only_trajectory,0.29318239539139035,0.38155898699585705,0.03705937155380053,0.055716967745967044,0.059436235349609796,0.02838981095884694,2644,96
pmemo,15.0,0,4,levelbase_past_future_relational,0.45572501588694314,0.564897771763376,0.0334370598395871,0.049188714161359844,0.059436235349609796,0.03016923401750228,2644,96
pmemo,15.0,0,4,strongbase_past_future_relational,0.5050550063216115,0.595377779828314,0.03348823413029744,0.04795308558000198,0.059436235349609796,0.03315438284007854,2644,96
pmemo,15.0,0,5,state_level_ridge,-0.003200709857368632,-0.013219981288492607,0.0347979267133065,0.0473630717442174,0.046921628416531386,0.005769049781960399,2668,96
pmemo,15.0,0,5,state_direct_delta_ridge,-0.0036030803822509985,-0.015041486058261073,0.03480327440074566,0.047365460363561124,0.046921628416531386,0.005706130161042242,2668,96
pmemo,15.0,0,5,state_long_history_delta_ridge,-0.00396773740436113,-0.01594372948850008,0.03475857255681719,0.047397727506405474,0.046921628416531386,0.005933968215703315,2668,96
pmemo,15.0,0,5,state_long_history_hgb_raw,-0.004175954469081791,-0.009140645340686497,0.0350720710370808,0.04841143551387698,0.046921628416531386,0.011362186893004859,2668,96
pmemo,15.0,0,5,state_long_history_hgb_calibrated,-0.007994079421456194,-0.009140645340686501,0.040979795071612285,0.055881838557186335,0.046921628416531386,0.028871670994384886,2668,96
pmemo,15.0,0,5,levelbase_past_only,0.08085234358446923,0.11762047950171746,0.03698013054991347,0.048431940332319366,0.046921628416531386,0.01869326010150044,2668,96
pmemo,15.0,0,5,strongbase_past_only,0.06535566559949241,0.08450138883232851,0.03795823214261286,0.05047412433026327,0.046921628416531386,0.022465057383345106,2668,96
pmemo,15.0,0,5,levelbase_future_mean,0.29449199750521093,0.32079950412477987,0.036738318773000975,0.04792316693313762,0.046921628416531386,0.031843867923479124,2668,96
pmemo,15.0,0,5,strongbase_future_mean,0.251590095050694,0.26900045436860776,0.039461282609292436,0.05143955131157976,0.046921628416531386,0.03523646001460687,2668,96
pmemo,15.0,0,5,levelbase_future_only_trajectory,0.2777843962251773,0.36575289331140753,0.03373873148894733,0.04418154872327077,0.046921628416531386,0.021874191435729176,2668,96
pmemo,15.0,0,5,strongbase_future_only_trajectory,0.24776539926012803,0.30215459627481267,0.03566560091819611,0.04686717515696563,0.046921628416531386,0.025514827122628665,2668,96
pmemo,15.0,0,5,levelbase_past_future_relational,0.3988574090418467,0.47160182198912215,0.03204785280595763,0.04166552097529276,0.046921628416531386,0.026026469047580516,2668,96
pmemo,15.0,0,5,strongbase_past_future_relational,0.3574361259048435,0.4067223155672847,0.033827360537997515,0.04448483865476131,0.046921628416531386,0.028840654096073937,2668,96
pmemo,15.0,1,1,state_level_ridge,0.02147264059647652,0.09065614820061728,0.032397099618245134,0.04775263537209947,0.04777662560085208,0.005776495506188517,2698,97
pmemo,15.0,1,1,state_direct_delta_ridge,0.021160035107882304,0.09036996804486375,0.03240499963072768,0.047751695204685626,0.04777662560085208,0.0057083774485827835,2698,97
pmemo,15.0,1,1,state_long_history_delta_ridge,0.018772610794917734,0.07057035154216239,0.03258372686780855,0.04790749423389873,0.04777662560085208,0.006511696892565203,2698,97
pmemo,15.0,1,1,state_long_history_hgb_raw,0.05071391239339052,0.09929256905789763,0.03358620732160247,0.04830653683656797,0.04777662560085208,0.013139522741675368,2698,97
pmemo,15.0,1,1,state_long_history_hgb_calibrated,0.09364414457502215,0.09929256905789764,0.0416166061554021,0.05616743602450738,0.04777662560085208,0.03435491391211332,2698,97
pmemo,15.0,1,1,levelbase_past_only,0.14623248666974262,0.1991644873096306,0.035528721058987495,0.0488053089040233,0.04777662560085208,0.02143783877921689,2698,97
pmemo,15.0,1,1,strongbase_past_only,0.1713609758487525,0.20731941010021487,0.03621209111646763,0.049450001943981504,0.04777662560085208,0.02552664494122892,2698,97
pmemo,15.0,1,1,levelbase_future_mean,0.3096583684910762,0.3305850960471778,0.03521643666149125,0.04853686229059222,0.04777662560085208,0.033452872345656345,2698,97
pmemo,15.0,1,1,strongbase_future_mean,0.312458389188533,0.32849748265674555,0.036216056404429826,0.04899360478306283,0.04777662560085208,0.034753174191178585,2698,97
pmemo,15.0,1,1,levelbase_future_only_trajectory,0.32422628829945527,0.4146192328621217,0.031017721200776255,0.04383059473874662,0.04777662560085208,0.023265197656364395,2698,97
pmemo,15.0,1,1,strongbase_future_only_trajectory,0.32512142093613644,0.3811790841348794,0.033502228999250414,0.04502896551041238,0.04777662560085208,0.026818182968172226,2698,97
pmemo,15.0,1,1,levelbase_past_future_relational,0.5081705568676761,0.5638018701155858,0.028780768817440485,0.03962351849703188,0.04777662560085208,0.030111269735452112,2698,97
pmemo,15.0,1,1,strongbase_past_future_relational,0.4844092043920152,0.5194862311196494,0.0315205548794567,0.04158572746897312,0.04777662560085208,0.03273228529252059,2698,97
pmemo,15.0,1,2,state_level_ridge,0.031673795540342616,0.21297092264621,0.03024998402840321,0.04611133037215973,0.04659957322726912,0.0035039788960643573,2854,96
pmemo,15.0,1,2,state_direct_delta_ridge,0.03259077419457954,0.22092168759886735,0.030241677959092047,0.04608528780208207,0.04659957322726912,0.0034750317236022232,2854,96
pmemo,15.0,1,2,state_long_history_delta_ridge,0.03475022064876738,0.19663004299074835,0.030261997963973074,0.04607493148918597,0.04659957322726912,0.00417047423797798,2854,96
pmemo,15.0,1,2,state_long_history_hgb_raw,0.1267076019484902,0.19327136282387739,0.03130295909206215,0.046824488336921606,0.04659957322726912,0.01766076976881833,2854,96
pmemo,15.0,1,2,state_long_history_hgb_calibrated,0.1911070949831824,0.1932713628238773,0.04316595560858668,0.06256746312631527,0.04659957322726912,0.05134562368174691,2854,96
pmemo,15.0,1,2,levelbase_past_only,0.1680042091228893,0.22854748358646146,0.03225065197955628,0.04654370485010123,0.04659957322726912,0.020536789635377837,2854,96
pmemo,15.0,1,2,strongbase_past_only,0.231692931490186,0.26329531618343677,0.033617393048244605,0.047779479574522804,0.04659957322726912,0.02805470572013866,2854,96
pmemo,15.0,1,2,levelbase_future_mean,0.3474265224703421,0.36575906241017764,0.033159489778454634,0.04647516462180649,0.04659957322726912,0.03373404297414489,2854,96
pmemo,15.0,1,2,strongbase_future_mean,0.3418621588460587,0.34355271655859587,0.036900938780117264,0.05106544700923586,0.04659957322726912,0.04230416454035033,2854,96
pmemo,15.0,1,2,levelbase_future_only_trajectory,0.3143506682618857,0.3609436723149851,0.030648181128939935,0.0446973861328935,0.04659957322726912,0.027228594034741562,2854,96
pmemo,15.0,1,2,strongbase_future_only_trajectory,0.3372648070943817,0.3497638594471808,0.03402258048157569,0.047721733246005975,0.04659957322726912,0.035553023735004685,2854,96
pmemo,15.0,1,2,levelbase_past_future_relational,0.5099007127054405,0.5652282651463314,0.027153563612677744,0.03862154782622705,0.04659957322726912,0.02945948102879844,2854,96
pmemo,15.0,1,2,strongbase_past_future_relational,0.4966708567151717,0.5107094897223768,0.030701800036999637,0.04220946952965686,0.04659957322726912,0.03693605652349591,2854,96
pmemo,15.0,1,3,state_level_ridge,0.004037241221762887,0.016518969861807117,0.0330272455032895,0.04571158851545394,0.044419730759992455,0.005771721253299844,2495,96
pmemo,15.0,1,3,state_direct_delta_ridge,0.0039124747055296364,0.016178148407410452,0.03299613124564058,0.045699931340324476,0.044419730759992455,0.005707558933554461,2495,96
pmemo,15.0,1,3,state_long_history_delta_ridge,0.006102896855665254,0.02467810783718293,0.032923319558822,0.04565091200542505,0.044419730759992455,0.005836812558422816,2495,96
pmemo,15.0,1,3,state_long_history_hgb_raw,0.002438438164873313,0.003963043141331585,0.03504747224284437,0.047594502275649125,0.044419730759992455,0.015727181620897618,2495,96
pmemo,15.0,1,3,state_long_history_hgb_calibrated,0.003950708968624025,0.00396304314133158,0.04657456968623569,0.061987137504063455,0.044419730759992455,0.043287514829032765,2495,96
pmemo,15.0,1,3,levelbase_past_only,0.016774056232682653,0.02347967155611517,0.03643164332576928,0.049699603506540665,0.044419730759992455,0.020201921459002063,2495,96
pmemo,15.0,1,3,strongbase_past_only,0.00896207840664655,0.010483100454011067,0.038338697417278036,0.05180579091277022,0.044419730759992455,0.026060300442920813,2495,96
pmemo,15.0,1,3,levelbase_future_mean,0.4182888204753089,0.4230040781954045,0.034951495424860375,0.04470454191806719,0.044419730759992455,0.03824033370976547,2495,96
pmemo,15.0,1,3,strongbase_future_mean,0.3628599199276559,0.3676257633787628,0.03752845303443547,0.04799905335962273,0.044419730759992455,0.04017515514261123,2495,96
pmemo,15.0,1,3,levelbase_future_only_trajectory,0.3599343426467709,0.4090194132500466,0.03227018320259274,0.04206968971878963,0.044419730759992455,0.02738971666384912,2495,96
pmemo,15.0,1,3,strongbase_future_only_trajectory,0.31769970892816524,0.3404395525041418,0.034189930910041105,0.04473570975576069,0.044419730759992455,0.030810872457008854,2495,96
pmemo,15.0,1,3,levelbase_past_future_relational,0.4974763734731173,0.5156284991385893,0.03135246508540701,0.039836468892258364,0.044419730759992455,0.03429531650718501,2495,96
pmemo,15.0,1,3,strongbase_past_future_relational,0.4422260783555052,0.44930133415266754,0.03388135835670893,0.04324895509936389,0.044419730759992455,0.03715298887622831,2495,96
pmemo,15.0,1,4,state_level_ridge,0.03818369585162115,0.15573626179670916,0.025876729378470083,0.03662751455645547,0.036710425099923255,0.004657915136006328,2897,96
pmemo,15.0,1,4,state_direct_delta_ridge,0.039997026554258144,0.1668768785048319,0.02584510856263571,0.036578480873768436,0.036710425099923255,0.0045497850750416055,2897,96
pmemo,15.0,1,4,state_long_history_delta_ridge,0.03298910712389929,0.12073408271436943,0.026015238284351216,0.03680685556299998,0.036710425099923255,0.0052137155475805545,2897,96
pmemo,15.0,1,4,state_long_history_hgb_raw,0.15937974202901584,0.23737408851567948,0.02639262620507491,0.03631881524917143,0.036710425099923255,0.014349735457411437,2897,96
pmemo,15.0,1,4,state_long_history_hgb_calibrated,-0.23575883328037223,-0.23737408851567954,0.04278659774153666,0.05855101673482407,0.036710425099923255,0.037527567329852275,2897,96
pmemo,15.0,1,4,levelbase_past_only,0.10640346675182177,0.119790696082633,0.030790294285049768,0.040637915512732666,0.036710425099923255,0.022358087498143966,2897,96
pmemo,15.0,1,4,strongbase_past_only,0.16608183603825513,0.1744761493963686,0.0320554697769915,0.041490107235250845,0.036710425099923255,0.026762848857537956,2897,96
pmemo,15.0,1,4,levelbase_future_mean,0.31504637539165997,0.32057388827698574,0.031733630694458226,0.040630760275206936,0.036710425099923255,0.03226083939246401,2897,96
pmemo,15.0,1,4,strongbase_future_mean,0.3036526163283261,0.3078773306414879,0.03459401194777524,0.04388733109335311,0.036710425099923255,0.03715628623320302,2897,96
pmemo,15.0,1,4,levelbase_future_only_trajectory,0.2878458316889261,0.32642176693547126,0.027678761270290904,0.03647165424431792,0.036710425099923255,0.022433566739089052,2897,96
pmemo,15.0,1,4,strongbase_future_only_trajectory,0.31998801690988427,0.3336393537659263,0.02959832668097322,0.03838005008347282,0.036710425099923255,0.02829642325803639,2897,96
pmemo,15.0,1,4,levelbase_past_future_relational,0.3384236711147561,0.3810010556551551,0.026528787360828438,0.03532948153941782,0.036710425099923255,0.022824943698129475,2897,96
pmemo,15.0,1,4,strongbase_past_future_relational,0.3700195615313554,0.3864176772179862,0.027937951649346916,0.03700458819901394,0.036710425099923255,0.028348649632727995,2897,96
pmemo,15.0,1,5,state_level_ridge,-0.005760663007814782,-0.02141351339933906,0.03441769525860052,0.04995371042273443,0.04885400226127065,0.006831172548270881,2733,96
pmemo,15.0,1,5,state_direct_delta_ridge,-0.006224371838194574,-0.023136733429905274,0.03442853841036824,0.04996457086699997,0.04885400226127065,0.006831134459759139,2733,96
pmemo,15.0,1,5,state_long_history_delta_ridge,-0.009997741603588496,-0.03585285615250019,0.0345514070389175,0.050107359674875895,0.04885400226127065,0.007094644536083088,2733,96
pmemo,15.0,1,5,state_long_history_hgb_raw,0.0714872908080021,0.13085939250242645,0.03528276795006971,0.049755209409624516,0.04885400226127065,0.014906753139923607,2733,96
pmemo,15.0,1,5,state_long_history_hgb_calibrated,0.12724650239718155,0.13085939250242648,0.04528781850795554,0.06186807225914371,0.04885400226127065,0.04364679717985855,2733,96
pmemo,15.0,1,5,levelbase_past_only,0.09481114422144189,0.13669286852199533,0.03722232933254823,0.05030253233002913,0.04885400226127065,0.01984375635526214,2733,96
pmemo,15.0,1,5,strongbase_past_only,0.15019513718327168,0.18965692210497273,0.03748643260492281,0.050344979008495126,0.04885400226127065,0.024174090649207534,2733,96
pmemo,15.0,1,5,levelbase_future_mean,0.2502244876187641,0.2685371467360274,0.038410735706120545,0.0516700433636558,0.04885400226127065,0.033957967987008904,2733,96
pmemo,15.0,1,5,strongbase_future_mean,0.2638943965894453,0.27727405079762674,0.03913711160380657,0.052234167876423,0.04885400226127065,0.03610439193968326,2733,96
pmemo,15.0,1,5,levelbase_future_only_trajectory,0.17432647150221844,0.21381023506460858,0.03528073560723187,0.050725801283667715,0.04885400226127065,0.026004839405255522,2733,96
pmemo,15.0,1,5,strongbase_future_only_trajectory,0.22004320253225457,0.2586900218742447,0.03528562794592864,0.0500651448631375,0.04885400226127065,0.027976832504752275,2733,96
pmemo,15.0,1,5,levelbase_past_future_relational,0.30218922424585526,0.3699898724574872,0.034630021032625656,0.04630791621622993,0.04885400226127065,0.02568808914741459,2733,96
pmemo,15.0,1,5,strongbase_past_future_relational,0.3444661520538386,0.39038042729965766,0.03495547375766374,0.046502603326996184,0.04885400226127065,0.029791185569396143,2733,96
pmemo,15.0,2,1,state_level_ridge,0.021177536582483343,0.10840270193336704,0.03437190356631594,0.05107149263906729,0.05133786862260634,0.0050701484815350575,2667,97
pmemo,15.0,2,1,state_direct_delta_ridge,0.020974276018720508,0.10892939252047258,0.034379288477017024,0.051069112475990115,0.05133786862260634,0.004995702701318975,2667,97
pmemo,15.0,2,1,state_long_history_delta_ridge,0.022885835444865183,0.10677416539850272,0.03434678373004007,0.05107388648109294,0.05133786862260634,0.005572951460905396,2667,97
pmemo,15.0,2,1,state_long_history_hgb_raw,0.05564424494261135,0.11976854219210477,0.034736245619180754,0.05138129753420149,0.05133786862260634,0.012649814701004859,2667,97
pmemo,15.0,2,1,state_long_history_hgb_calibrated,0.10994085377407016,0.11976854219210474,0.04210442117334414,0.058573876530305366,0.05133786862260634,0.03446176999620444,2667,97
pmemo,15.0,2,1,levelbase_past_only,0.140289361743645,0.21130761191738753,0.03604182871962088,0.051099997673866526,0.05133786862260634,0.019639536209124765,2667,97
pmemo,15.0,2,1,strongbase_past_only,0.1709402271624601,0.24759677087181634,0.03477361541293772,0.05036989151125373,0.05133786862260634,0.020577265374797548,2667,97
pmemo,15.0,2,1,levelbase_future_mean,0.28681354495391653,0.32287194569377836,0.037896962094670916,0.050768664610979855,0.05133786862260634,0.03126726616213761,2667,97
pmemo,15.0,2,1,strongbase_future_mean,0.2877225360270516,0.30852661262150044,0.03994159255610884,0.052819790924600866,0.05133786862260634,0.03557603721338079,2667,97
pmemo,15.0,2,1,levelbase_future_only_trajectory,0.30715414183577777,0.39864351009076066,0.033892832769514006,0.04726289265061286,0.05133786862260634,0.024194007993572814,2667,97
pmemo,15.0,2,1,strongbase_future_only_trajectory,0.3146990170899948,0.38703405442407407,0.03431962409685106,0.048000129664959715,0.05133786862260634,0.02662452348320882,2667,97
pmemo,15.0,2,1,levelbase_past_future_relational,0.525857196568079,0.5879269853382227,0.03048860547790839,0.04159088537159467,0.05133786862260634,0.031780722462201746,2667,97
pmemo,15.0,2,1,strongbase_past_future_relational,0.5116422265452364,0.5626104445027268,0.031642435336984125,0.04284175135079309,0.05133786862260634,0.03328795286099218,2667,97
pmemo,15.0,2,2,state_level_ridge,0.00198983743591887,0.007239298028971215,0.030596825331523064,0.045143468755584226,0.04401676691320409,0.006375700315119802,2786,96
pmemo,15.0,2,2,state_direct_delta_ridge,0.0016444862219416408,0.0060116393154993645,0.03059184547039498,0.04514256663109799,0.04401676691320409,0.0063427334740737305,2786,96
pmemo,15.0,2,2,state_long_history_delta_ridge,-0.0030601981204672174,-0.01093948845428135,0.03061219483486495,0.04522349609890467,0.04401676691320409,0.006478965441408964,2786,96
pmemo,15.0,2,2,state_long_history_hgb_raw,0.10503395394754292,0.18717168343898796,0.030478022452008136,0.04411186742105446,0.04401676691320409,0.01385944249107011,2786,96
pmemo,15.0,2,2,state_long_history_hgb_calibrated,0.18239265420812598,0.187171683438988,0.038925913549000775,0.0520499501411291,0.04401676691320409,0.03667878257854569,2786,96
pmemo,15.0,2,2,levelbase_past_only,-0.009177295694934653,-0.011965575825554641,0.035988973565084105,0.04899184363973298,0.04401676691320409,0.020721113090939554,2786,96
pmemo,15.0,2,2,strongbase_past_only,0.10393303450329629,0.12621902681485223,0.034691260267356354,0.04718236466265692,0.04401676691320409,0.023238044743611675,2786,96
pmemo,15.0,2,2,levelbase_future_mean,0.27475592919389674,0.29282323157461904,0.03628022285896837,0.04723576044037985,0.04401676691320409,0.03279072692522149,2786,96
pmemo,15.0,2,2,strongbase_future_mean,0.23659442141467124,0.244535845978139,0.039053397201971,0.05051097956424929,0.04401676691320409,0.036730774599192606,2786,96
pmemo,15.0,2,2,levelbase_future_only_trajectory,0.25946695661421204,0.3061431013161946,0.032262693254218024,0.04362962303980184,0.04401676691320409,0.02474730577803798,2786,96
pmemo,15.0,2,2,strongbase_future_only_trajectory,0.3180320701260049,0.35491131136629034,0.03223108153097779,0.04296437059095615,0.04401676691320409,0.027552175471983974,2786,96
pmemo,15.0,2,2,levelbase_past_future_relational,0.39444172686466583,0.44065219145212636,0.030873552683078165,0.04035569953097089,0.04401676691320409,0.027345923824472172,2786,96
pmemo,15.0,2,2,strongbase_past_future_relational,0.464361861052058,0.5008520610008803,0.029842451170898093,0.0388647339916058,0.04401676691320409,0.029698796408767197,2786,96
pmemo,15.0,2,3,state_level_ridge,0.016675037761058175,0.08587756397025685,0.031880329955697506,0.04675402929554205,0.046704666939277516,0.004621020123334859,2651,96
pmemo,15.0,2,3,state_direct_delta_ridge,0.01693894582840116,0.08755099253620972,0.03187232437636344,0.04674517246097283,0.046704666939277516,0.004603923218757357,2651,96
pmemo,15.0,2,3,state_long_history_delta_ridge,0.01874473285083619,0.09031476237491526,0.03187852176601697,0.046725152175092356,0.046704666939277516,0.004943672410760563,2651,96
pmemo,15.0,2,3,state_long_history_hgb_raw,0.10651260295450046,0.18014376707420657,0.03220017898332478,0.046588259401783176,0.046704666939277516,0.015376447929313024,2651,96
pmemo,15.0,2,3,state_long_history_hgb_calibrated,0.17743326381135693,0.18014376707420657,0.039704069746822,0.05650326110287437,0.046704666939277516,0.04092619894149677,2651,96
pmemo,15.0,2,3,levelbase_past_only,0.05534075653431553,0.07215780143114466,0.0365119328667385,0.050212504147527884,0.046704666939277516,0.02191392179630456,2651,96
pmemo,15.0,2,3,strongbase_past_only,0.14573310110129126,0.16438083675711201,0.037618667337371736,0.0505057384949518,0.046704666939277516,0.028340311380189737,2651,96
pmemo,15.0,2,3,levelbase_future_mean,0.44948437553634213,0.4810807161668628,0.03216907669827584,0.042905175611245606,0.046704666939277516,0.03344691716518435,2651,96
pmemo,15.0,2,3,strongbase_future_mean,0.479078077459264,0.49272213828852673,0.03320830915270862,0.04393983841090867,0.046704666939277516,0.03857964469636467,2651,96
pmemo,15.0,2,3,levelbase_future_only_trajectory,0.3654020947728529,0.4498469113501517,0.030592902561658405,0.04183002099755652,0.046704666939277516,0.023976928377025822,2651,96
pmemo,15.0,2,3,strongbase_future_only_trajectory,0.40168377479880374,0.44592710855520296,0.031445229896650086,0.04267734380626608,0.046704666939277516,0.029355813718226556,2651,96
pmemo,15.0,2,3,levelbase_past_future_relational,0.47379883383088106,0.5452918674671725,0.02923889109561328,0.03918954048453487,0.046704666939277516,0.02714958704715623,2651,96
pmemo,15.0,2,3,strongbase_past_future_relational,0.4917820788160514,0.5237987328651967,0.03042192151338256,0.04061250650771805,0.046704666939277516,0.03262027309722898,2651,96
pmemo,15.0,2,4,state_level_ridge,0.034890996901216685,0.12290942199906396,0.02787113240278798,0.039400838289628516,0.039517746508012035,0.0057775084900175,2858,96
pmemo,15.0,2,4,state_direct_delta_ridge,0.03648820053100925,0.12999858383637025,0.02784389480889033,0.039357082202425675,0.039517746508012035,0.005709267720228802,2858,96
pmemo,15.0,2,4,state_long_history_delta_ridge,0.03182568983125713,0.10106292376254844,0.028068315228274566,0.03955546488044558,0.039517746508012035,0.0064390712747017164,2858,96
pmemo,15.0,2,4,state_long_history_hgb_raw,0.09921459786082248,0.12212653147332957,0.030746288214834775,0.04224607801520043,0.039517746508012035,0.020365488930833068,2858,96
pmemo,15.0,2,4,state_long_history_hgb_calibrated,0.11822365718981638,0.12212653147332958,0.04289334861577861,0.06056475361898005,0.039517746508012035,0.0509511120354042,2858,96
pmemo,15.0,2,4,levelbase_past_only,0.06601158789027733,0.07859651998512873,0.031716672179635315,0.04350435740301053,0.039517746508012035,0.021533703268309466,2858,96
pmemo,15.0,2,4,strongbase_past_only,0.10591578553291045,0.10984802781689225,0.03429624322727457,0.047086358684341766,0.039517746508012035,0.0302522755027956,2858,96
pmemo,15.0,2,4,levelbase_future_mean,0.29406380008065114,0.29777372896809484,0.03284762765463145,0.04415208140318887,0.039517746508012035,0.03450403850972848,2858,96
pmemo,15.0,2,4,strongbase_future_mean,0.2803545172335812,0.2803791125089467,0.03569431676931161,0.047694899643473974,0.039517746508012035,0.0399912528339062,2858,96
pmemo,15.0,2,4,levelbase_future_only_trajectory,0.30344527798288856,0.3240976853316969,0.029392630457782617,0.04024867121643577,0.039517746508012035,0.027550541620704954,2858,96
pmemo,15.0,2,4,strongbase_future_only_trajectory,0.28644901795587446,0.29210608521707204,0.03228025341888242,0.043172415035625925,0.039517746508012035,0.03240949362650396,2858,96
pmemo,15.0,2,4,levelbase_past_future_relational,0.4623846773380409,0.4765135771298759,0.027541897866215408,0.036775658417955166,0.039517746508012035,0.030885544616350822,2858,96
pmemo,15.0,2,4,strongbase_past_future_relational,0.43200843366286196,0.4350420603436186,0.030658858796661213,0.040495649623450355,0.039517746508012035,0.036275521521842845,2858,96
pmemo,15.0,2,5,state_level_ridge,0.010225932186234287,0.04293887879662398,0.030927540378326037,0.043897655362288825,0.043146778122547746,0.005373044277299396,2715,96
pmemo,15.0,2,5,state_direct_delta_ridge,0.01056708102474086,0.04482893909136499,0.030916074490026164,0.0438830830142387,0.043146778122547746,0.005316503655861131,2715,96
pmemo,15.0,2,5,state_long_history_delta_ridge,0.013260290336414703,0.0544848193142323,0.030962995548541268,0.04384254280391435,0.043146778122547746,0.005493991897528029,2715,96
pmemo,15.0,2,5,state_long_history_hgb_raw,0.1357975240515192,0.20306286880509028,0.032760642227573515,0.04365252251858798,0.043146778122547746,0.017087799958468635,2715,96
pmemo,15.0,2,5,state_long_history_hgb_calibrated,0.20174921890687253,0.2030628688050902,0.04228192768352047,0.05393282795732785,0.043146778122547746,0.04195367518634749,2715,96
pmemo,15.0,2,5,levelbase_past_only,0.10792478251862725,0.1331556336815228,0.034761307549617114,0.04606180240469662,0.043146778122547746,0.022338996032458567,2715,96
pmemo,15.0,2,5,strongbase_past_only,0.2222641094959691,0.23824653484399927,0.03673872450545804,0.046552792816488824,0.043146778122547746,0.030124768640086414,2715,96
pmemo,15.0,2,5,levelbase_future_mean,0.33160184375526036,0.34122375645507347,0.03439980979792793,0.04538981474126192,0.043146778122547746,0.03471209991230173,2715,96
pmemo,15.0,2,5,strongbase_future_mean,0.3542171598756798,0.3601383934779209,0.03718430010205267,0.04738598167482301,0.043146778122547746,0.03963100359888755,2715,96
pmemo,15.0,2,5,levelbase_future_only_trajectory,0.2646685962455626,0.29833526831210366,0.0315751953091571,0.043658490359087754,0.043146778122547746,0.026648561143823836,2715,96
pmemo,15.0,2,5,strongbase_future_only_trajectory,0.3207548461038431,0.3405822104247667,0.03420463634281073,0.04397167155493908,0.043146778122547746,0.0310664981659348,2715,96
pmemo,15.0,2,5,levelbase_past_future_relational,0.38420754147750646,0.4179885169773639,0.030405940830467864,0.041182638638284835,0.043146778122547746,0.02933709720329835,2715,96
pmemo,15.0,2,5,strongbase_past_future_relational,0.403392527062794,0.4133232379133986,0.033767862991892696,0.04351885988862756,0.043146778122547746,0.03590260724513895,2715,96
deam,10.0,0,1,state_level_ridge,0.01569160640306098,0.04811681506261209,0.04462028853747152,0.06892335951589575,0.06844444598735973,0.011497515734253689,15405,360
deam,10.0,0,1,state_direct_delta_ridge,0.015837473133249493,0.04877372472063987,0.04459917995094357,0.06890954131761695,0.06844444598735973,0.011445207052556769,15405,360
deam,10.0,0,1,state_long_history_delta_ridge,0.018783797413521867,0.056356749285442216,0.04459651744606639,0.06885867680005721,0.06844444598735973,0.011765811544058796,15405,360
deam,10.0,0,1,state_long_history_hgb_raw,0.0395859263363001,0.06896211029755596,0.04504462731026593,0.0704917362936492,0.06844444598735973,0.021696014456697933,15405,360
deam,10.0,0,1,state_long_history_hgb_calibrated,0.05355678320988111,0.06896211029755601,0.04856190958797155,0.07561349715852045,0.06844444598735973,0.03427202925329554,15405,360
deam,10.0,0,1,levelbase_past_only,0.08961830717286212,0.1409463699390561,0.04609353525216604,0.06941444704871594,0.06844444598735973,0.02458390415297919,15405,360
deam,10.0,0,1,strongbase_past_only,0.10009176170945683,0.12601461998420296,0.04991398116814686,0.07309275804115942,0.06844444598735973,0.03444765498268346,15405,360
deam,10.0,0,1,levelbase_future_mean,0.32466930534788724,0.3587380599431598,0.046546853100601374,0.06663033309390237,0.06844444598735973,0.04346333506491398,15405,360
deam,10.0,0,1,strongbase_future_mean,0.2986659185060658,0.31022227561105276,0.05230241394650323,0.07227107874260294,0.06844444598735973,0.052377963661454086,15405,360
deam,10.0,0,1,levelbase_future_only_trajectory,0.30826520484635594,0.34149177860951274,0.04748051686142745,0.06731918533696099,0.06844444598735973,0.04320302216547113,15405,360
deam,10.0,0,1,strongbase_future_only_trajectory,0.2903632493576591,0.3078780518699208,0.051634126467536914,0.07132360550375512,0.06844444598735973,0.04938842647496904,15405,360
deam,10.0,0,1,levelbase_past_future_relational,0.3987531450429391,0.4176821269226472,0.04694732794236919,0.06596332767295755,0.06844444598735973,0.050471047342171386,15405,360
deam,10.0,0,1,strongbase_past_future_relational,0.37949625819240507,0.3919570005739976,0.050479705965462314,0.06956997002032538,0.06844444598735973,0.05516963263926579,15405,360
deam,10.0,0,2,state_level_ridge,0.03410838943152993,0.13160341028519593,0.05116259941043636,0.0821337745714104,0.08282965468098538,0.010926810036617078,15907,360
deam,10.0,0,2,state_direct_delta_ridge,0.03409486872392616,0.13200818835768954,0.05116181201005226,0.08212925413251505,0.08282965468098538,0.010887635915090284,15907,360
deam,10.0,0,2,state_long_history_delta_ridge,0.03934206344951523,0.14760101751012625,0.05103053233761918,0.0819550257755322,0.08282965468098538,0.01124952911602943,15907,360
deam,10.0,0,2,state_long_history_hgb_raw,0.04835524055629054,0.1533795990856951,0.05090888443932426,0.08187167655474464,0.08282965468098538,0.0134045614804711,15907,360
deam,10.0,0,2,state_long_history_hgb_calibrated,0.1103209001165557,0.15337959908569515,0.05543347248560781,0.08542908760931735,0.08282965468098538,0.03561660335692343,15907,360
deam,10.0,0,2,levelbase_past_only,0.08651827040886674,0.16662142114714062,0.051886364067918044,0.08221930634494051,0.08282965468098538,0.02319577564860983,15907,360
deam,10.0,0,2,strongbase_past_only,0.09323442978324846,0.16893131830730004,0.05222676284882791,0.0824291929280742,0.08282965468098538,0.024964184009600154,15907,360
deam,10.0,0,2,levelbase_future_mean,0.34087591770208603,0.4181322232642254,0.05064310570895239,0.07571543506248271,0.08282965468098538,0.04280243740170506,15907,360
deam,10.0,0,2,strongbase_future_mean,0.33159287855287695,0.39569068348107067,0.05233298346235026,0.07703277181729133,0.08282965468098538,0.04491004655886863,15907,360
deam,10.0,0,2,levelbase_future_only_trajectory,0.34464914222877446,0.4326265969576549,0.0500926454339556,0.07486513718638776,0.08282965468098538,0.04112761424718312,15907,360
deam,10.0,0,2,strongbase_future_only_trajectory,0.34266406036778735,0.41922886223999556,0.05118751060956996,0.07568854751980873,0.08282965468098538,0.04300059849604963,15907,360
deam,10.0,0,2,levelbase_past_future_relational,0.48986161238433185,0.542433551903312,0.048034634024047056,0.06997736915317256,0.08282965468098538,0.05232849364889007,15907,360
deam,10.0,0,2,strongbase_past_future_relational,0.4859222254847406,0.5351373250838013,0.048768016586325506,0.07053294034870351,0.08282965468098538,0.053044556602047065,15907,360
deam,10.0,0,3,state_level_ridge,0.0441320480840967,0.1762733792627113,0.06325616376767389,0.10939546207482839,0.11097347708751296,0.014122737147780564,19820,360
deam,10.0,0,3,state_direct_delta_ridge,0.04408578976503217,0.17656169998456442,0.06325383746827831,0.10939319683800856,0.11097347708751296,0.014083631220919053,19820,360
deam,10.0,0,3,state_long_history_delta_ridge,0.048169033908171656,0.17448595882838494,0.06318225557127626,0.10936044777896219,0.11097347708751296,0.01562856100099179,19820,360
deam,10.0,0,3,state_long_history_hgb_raw,0.10980954178661102,0.2039089473798523,0.06394875222209442,0.10910071808145998,0.11097347708751296,0.032443439541853324,19820,360
deam,10.0,0,3,state_long_history_hgb_calibrated,0.2033433298398959,0.2039089473798525,0.07809625032684575,0.13643383697801525,0.11097347708751296,0.10498262999746341,19820,360
deam,10.0,0,3,levelbase_past_only,0.07500031280690087,0.17501889379556096,0.0639526547143444,0.109414615886628,0.11097347708751296,0.024988376735770694,19820,360
deam,10.0,0,3,strongbase_past_only,0.13295243900244066,0.20987127846410802,0.0651288916711926,0.10972794943377029,0.11097347708751296,0.03963562556229371,19820,360
deam,10.0,0,3,levelbase_future_mean,0.2971507718074293,0.47183357403138027,0.05996265099113704,0.09870824473332197,0.11097347708751296,0.039335395281994534,19820,360
deam,10.0,0,3,strongbase_future_mean,0.3371948159366852,0.4588750409877157,0.06122466413069477,0.09864090417759391,0.11097347708751296,0.04860326625130496,19820,360
deam,10.0,0,3,levelbase_future_only_trajectory,0.2907897915302166,0.47038448094909596,0.05995156796780726,0.09892378011332469,0.11097347708751296,0.03843292251424406,19820,360
deam,10.0,0,3,strongbase_future_only_trajectory,0.3321999511361597,0.4512789269211421,0.061280355932999866,0.0990465969407923,0.11097347708751296,0.04872344542947038,19820,360
deam,10.0,0,3,levelbase_past_future_relational,0.4399409942922174,0.5888583801508759,0.05609052965281706,0.09106692615207415,0.11097347708751296,0.049845040487551034,19820,360
deam,10.0,0,3,strongbase_past_future_relational,0.46902591648775993,0.565968837345036,0.05759359244640874,0.09158391860219937,0.11097347708751296,0.05898210277591636,19820,360
deam,10.0,0,4,state_level_ridge,0.04744722669876406,0.15340108172976566,0.05724570362649653,0.09317417250135515,0.09427218461174487,0.01495102221738238,17545,360
deam,10.0,0,4,state_direct_delta_ridge,0.04741893333420107,0.15363733943273827,0.05724238704555066,0.09317042128044042,0.09427218461174487,0.014917484968638121,17545,360
deam,10.0,0,4,state_long_history_delta_ridge,0.05235705202929745,0.1623174267170116,0.05718396129702364,0.09303971020144838,0.09427218461174487,0.015627461315025477,17545,360
deam,10.0,0,4,state_long_history_hgb_raw,0.11097485414398561,0.18422773197754144,0.05825198235515803,0.0938296522545871,0.09427218461174487,0.03163895850687509,17545,360
deam,10.0,0,4,state_long_history_hgb_calibrated,0.17787907793123167,0.18422773197754128,0.06681673363387074,0.10790241860639582,0.09427218461174487,0.07252420138811155,17545,360
deam,10.0,0,4,levelbase_past_only,0.08680354210753252,0.1647724915017764,0.05883975637315004,0.09370491643469651,0.09427218461174487,0.026865795766284117,17545,360
deam,10.0,0,4,strongbase_past_only,0.1432647480679216,0.20342614058347527,0.059917250521431126,0.09441228086140763,0.09427218461174487,0.038862376599716815,17545,360
deam,10.0,0,4,levelbase_future_mean,0.3324232017559217,0.43663907874778685,0.05607411231870566,0.08485823837950028,0.09427218461174487,0.04355539417290512,17545,360
deam,10.0,0,4,strongbase_future_mean,0.36767003574745977,0.4241869385801433,0.05824846289816783,0.08661114714058302,0.09427218461174487,0.05453699417007374,17545,360
deam,10.0,0,4,levelbase_future_only_trajectory,0.33165983233686336,0.44995957455220836,0.05500342424038769,0.08419975183119797,0.09427218461174487,0.04146960246336964,17545,360
deam,10.0,0,4,strongbase_future_only_trajectory,0.3637864742326147,0.4256742431947309,0.05772344849688956,0.08628184332141232,0.09427218461174487,0.05303853746762257,17545,360
deam,10.0,0,4,levelbase_past_future_relational,0.47245213701860256,0.5611170313781185,0.05237956182621077,0.07804592456363534,0.09427218461174487,0.05156195689668657,17545,360
deam,10.0,0,4,strongbase_past_future_relational,0.4761347045779633,0.522970645805187,0.055046105585529054,0.08116189803877821,0.09427218461174487,0.06071887536127329,17545,360
deam,10.0,0,5,state_level_ridge,0.026502795497024702,0.08646423927078077,0.050683047566652144,0.07979755891286448,0.0798964443520558,0.01254706697279103,15939,359
deam,10.0,0,5,state_direct_delta_ridge,0.026530478023749693,0.08670203896903489,0.05067587001073392,0.07979298755260998,0.0798964443520558,0.012524644548372814,15939,359
deam,10.0,0,5,state_long_history_delta_ridge,0.025559014100070592,0.0797961698262688,0.05074646244533162,0.07992951802161413,0.0798964443520558,0.013142060120048198,15939,359
deam,10.0,0,5,state_long_history_hgb_raw,0.04863028972613414,0.0662451873702636,0.05190905376770074,0.08515826920328312,0.0798964443520558,0.035018650690889025,15939,359
deam,10.0,0,5,state_long_history_hgb_calibrated,0.06460212092039898,0.06624518737026354,0.06099104952195445,0.12359486210747996,0.0798964443520558,0.09966426067143971,15939,359
deam,10.0,0,5,levelbase_past_only,0.08843066537727837,0.15357807610328336,0.05143582709171166,0.08001881673036335,0.0798964443520558,0.02531108516666612,15939,359
deam,10.0,0,5,strongbase_past_only,0.09355500659753158,0.11434385686636236,0.05372667125069821,0.0857548585638242,0.0798964443520558,0.04154059992053755,15939,359
deam,10.0,0,5,levelbase_future_mean,0.335057424898087,0.40539855001894864,0.049489560383255,0.07370078296373378,0.0798964443520558,0.04225126048605822,15939,359
deam,10.0,0,5,strongbase_future_mean,0.31284841778248934,0.3432088729025179,0.05240995276125764,0.07886827996762069,0.0798964443520558,0.05163809308316907,15939,359
deam,10.0,0,5,levelbase_future_only_trajectory,0.35121133340695443,0.4276362281040335,0.04894084118910325,0.07262426016297546,0.0798964443520558,0.041782726046928946,15939,359
deam,10.0,0,5,strongbase_future_only_trajectory,0.33309484301082753,0.3671175185617091,0.05114867682666547,0.07746446778313347,0.0798964443520558,0.05109123009508036,15939,359
deam,10.0,0,5,levelbase_past_future_relational,0.4700309497707497,0.5085337751165878,0.04850023300547795,0.06997850887476476,0.0798964443520558,0.05344758240306411,15939,359
deam,10.0,0,5,strongbase_past_future_relational,0.43915852052992294,0.45575402152596955,0.05007777476675602,0.0752614094889626,0.0798964443520558,0.060902893246861926,15939,359
deam,10.0,1,1,state_level_ridge,0.037972450047663954,0.12168113224909675,0.04878920949248568,0.0770736090192188,0.07759127920424135,0.012417276495054318,18436,360
deam,10.0,1,1,state_direct_delta_ridge,0.03808777763642454,0.12238917717353266,0.048785708056632404,0.07706336480800942,0.07759127920424135,0.012381127692073054,18436,360
deam,10.0,1,1,state_long_history_delta_ridge,0.03932617901366871,0.1210459308950114,0.04883906217356928,0.07710546635676302,0.07759127920424135,0.012956360699615012,18436,360
deam,10.0,1,1,state_long_history_hgb_raw,0.07197036607637676,0.13006045303016978,0.04955476458279343,0.07814052442704474,0.07759127920424135,0.02346153055220077,18436,360
deam,10.0,1,1,state_long_history_hgb_calibrated,0.12746940480676758,0.13006045303016978,0.059158613829443055,0.09518510551294172,0.07759127920424135,0.06558055911092361,18436,360
deam,10.0,1,1,levelbase_past_only,0.07089852428983086,0.1214509757114003,0.05103920900352521,0.07860410764077157,0.07759127920424135,0.025016158134714892,18436,360
deam,10.0,1,1,strongbase_past_only,0.10677484066617951,0.1567698652410182,0.05128573185693313,0.07880050034065834,0.07759127920424135,0.030511281045854374,18436,360
deam,10.0,1,1,levelbase_future_mean,0.30324382842166464,0.3618788335753463,0.049980110190610876,0.07368030265533727,0.07759127920424135,0.04207342426102658,18436,360
deam,10.0,1,1,strongbase_future_mean,0.3080133596333337,0.3491393752531961,0.0519630744805424,0.07530790923349871,0.07759127920424135,0.046591992875029534,18436,360
deam,10.0,1,1,levelbase_future_only_trajectory,0.33233822155998594,0.3989778462323976,0.04873740956622625,0.07195413860780074,0.07759127920424135,0.04162398384887171,18436,360
deam,10.0,1,1,strongbase_future_only_trajectory,0.3390710731556719,0.39367613250699846,0.04989538526193023,0.07273957875165804,0.07759127920424135,0.044431968148093505,18436,360
deam,10.0,1,1,levelbase_past_future_relational,0.4596900355369964,0.4960560145849754,0.04774908353117462,0.0687650566311053,0.07759127920424135,0.05226176776209125,18436,360
deam,10.0,1,1,strongbase_past_future_relational,0.46146668922806655,0.4923304677066372,0.048478405983724805,0.06939548084244501,0.07759127920424135,0.05401203544561616,18436,360
deam,10.0,1,2,state_level_ridge,0.04212628521146323,0.165208073871259,0.051521207466620145,0.08895579947756571,0.08995557594576256,0.01170857629758816,16029,360
deam,10.0,1,2,state_direct_delta_ridge,0.04212089681920237,0.16566218429817062,0.05151139108879089,0.08895178293849956,0.08995557594576256,0.011673867452968195,16029,360
deam,10.0,1,2,state_long_history_delta_ridge,0.045465063144508516,0.16830740585986856,0.05138161771389124,0.08888852019104408,0.08995557594576256,0.01242842259931447,16029,360
deam,10.0,1,2,state_long_history_hgb_raw,0.041144145034122864,0.09737596374312917,0.051321798463739604,0.09065209828831179,0.08995557594576256,0.02012799827897499,16029,360
deam,10.0,1,2,state_long_history_hgb_calibrated,0.08245094833794797,0.09737596374312914,0.05766243583153497,0.10164055111824076,0.08995557594576256,0.05298958690616435,16029,360
deam,10.0,1,2,levelbase_past_only,0.08538864892330901,0.17406411747086062,0.05283317505258534,0.08914243906288005,0.08995557594576256,0.02369000999286642,16029,360
deam,10.0,1,2,strongbase_past_only,0.08339542417425189,0.1426679504962715,0.05315774972401223,0.09120278459324466,0.08995557594576256,0.029484372625488354,16029,360
deam,10.0,1,2,levelbase_future_mean,0.32478927923546425,0.4150645120005228,0.05194958287427885,0.08209968796762829,0.08995557594576256,0.043418186754597694,16029,360
deam,10.0,1,2,strongbase_future_mean,0.30062191934993665,0.3704466345187116,0.053612469860601315,0.08488161305360264,0.08995557594576256,0.04646780272440808,16029,360
deam,10.0,1,2,levelbase_future_only_trajectory,0.3198945613256723,0.421281580406263,0.051747367423850714,0.08170694183720245,0.08995557594576256,0.04143028923961146,16029,360
deam,10.0,1,2,strongbase_future_only_trajectory,0.30504170329070474,0.3815319297913653,0.05335589325308899,0.08420565517971373,0.08995557594576256,0.045341305295320496,16029,360
deam,10.0,1,2,levelbase_past_future_relational,0.4343553330385987,0.5014638823886587,0.05100103045104135,0.07821739261781324,0.08995557594576256,0.05207273490259175,16029,360
deam,10.0,1,2,strongbase_past_future_relational,0.4211515811264189,0.480267163119682,0.05181775256199035,0.08009588990565454,0.08995557594576256,0.05401981194575722,16029,360
deam,10.0,1,3,state_level_ridge,0.03786673597901898,0.12450806837337575,0.05092010217404063,0.08310325502382221,0.0836692388945633,0.013045640358396697,14629,360
deam,10.0,1,3,state_direct_delta_ridge,0.03782191755667299,0.12468702195590545,0.050911781711914045,0.08309972588748091,0.0836692388945633,0.013009787410586041,14629,360
deam,10.0,1,3,state_long_history_delta_ridge,0.043210868583838706,0.13781218389290745,0.05089627755304665,0.08293969630485987,0.0836692388945633,0.013471570104155966,14629,360
deam,10.0,1,3,state_long_history_hgb_raw,0.0828808618943782,0.1993177168210089,0.05010673839720071,0.08205706126625324,0.0836692388945633,0.01824394286956854,14629,360
deam,10.0,1,3,state_long_history_hgb_calibrated,0.16489649873654244,0.19931771682100902,0.054475528967629354,0.08652942329158302,0.0836692388945633,0.044325845718911926,14629,360
deam,10.0,1,3,levelbase_past_only,0.08862260354960691,0.15036527195317473,0.052645892242156045,0.08410152195613209,0.0836692388945633,0.027334466598326196,14629,360
deam,10.0,1,3,strongbase_past_only,0.13414077647123035,0.19896217244898812,0.05343754952988529,0.08352730688808453,0.0836692388945633,0.0324641590907621,14629,360
deam,10.0,1,3,levelbase_future_mean,0.3624827803800162,0.4476189367133704,0.0500063539633701,0.07521495530778924,0.0836692388945633,0.04294371371804348,14629,360
deam,10.0,1,3,strongbase_future_mean,0.39023888872300055,0.4546134346535775,0.05122187834164723,0.0751840897703004,0.0836692388945633,0.04755373529908001,14629,360
deam,10.0,1,3,levelbase_future_only_trajectory,0.3465254570950104,0.43796974979707537,0.049855977312657375,0.0754360963957324,0.0836692388945633,0.041174179722119605,14629,360
deam,10.0,1,3,strongbase_future_only_trajectory,0.36836045579892585,0.43665141560528026,0.0512150868743588,0.07587775874909454,0.0836692388945633,0.04595174333750923,14629,360
deam,10.0,1,3,levelbase_past_future_relational,0.47540197243321314,0.5379246555146007,0.04757639524572954,0.07081291440427327,0.0836692388945633,0.050482633104238686,14629,360
deam,10.0,1,3,strongbase_past_future_relational,0.4909918621369491,0.5406040391659762,0.048440709212840875,0.07090978959596464,0.0836692388945633,0.05361506804857609,14629,360
deam,10.0,1,4,state_level_ridge,0.05298491448092799,0.19747376820597656,0.05367403159585514,0.08871741612036377,0.09028249682136891,0.012350090478876481,15922,360
deam,10.0,1,4,state_direct_delta_ridge,0.05287931034156571,0.19749501762406135,0.05367186426357859,0.08871879715721417,0.09028249682136891,0.012323158887174668,15922,360
deam,10.0,1,4,state_long_history_delta_ridge,0.05842553560272305,0.20416109578084182,0.05353802211448478,0.08858124462562421,0.09028249682136891,0.013207634494749628,15922,360
deam,10.0,1,4,state_long_history_hgb_raw,0.11881004999116046,0.23133083938374974,0.0532277552483643,0.08802681413882697,0.09028249682136891,0.02501189063485821,15922,360
deam,10.0,1,4,state_long_history_hgb_calibrated,0.23018737214393561,0.23133083938374968,0.0638458557544543,0.10988644567357207,0.09028249682136891,0.08644057075674179,15922,360
deam,10.0,1,4,levelbase_past_only,0.12002691916833026,0.23616739981891433,0.05424043132340136,0.08785196412251411,0.09028249682136891,0.024686454362939453,15922,360
deam,10.0,1,4,strongbase_past_only,0.17223727955253226,0.25805086600681837,0.05483479596645952,0.08807202957337708,0.09028249682136891,0.03463844802537644,15922,360
deam,10.0,1,4,levelbase_future_mean,0.34674160971036183,0.44656420812107805,0.05241546812537761,0.08093000853093077,0.09028249682136891,0.04311443194580842,15922,360
deam,10.0,1,4,strongbase_future_mean,0.3770751967454475,0.4477660510143599,0.053505012067142796,0.08137670414304245,0.09028249682136891,0.04958014763934024,15922,360
deam,10.0,1,4,levelbase_future_only_trajectory,0.3471934022423606,0.45780799294561353,0.05218008416893473,0.08036886620557095,0.09028249682136891,0.04155714313061744,15922,360
deam,10.0,1,4,strongbase_future_only_trajectory,0.3796989492800813,0.458508623450735,0.05298137555054931,0.0806760425221772,0.09028249682136891,0.04812214595100537,15922,360
deam,10.0,1,4,levelbase_past_future_relational,0.5087956097337458,0.5768376013139128,0.04929842525863132,0.07388636868710166,0.09028249682136891,0.0542903500368103,15922,360
deam,10.0,1,4,strongbase_past_future_relational,0.5236972225707415,0.5684320395662024,0.05024263911203433,0.07497790684047309,0.09028249682136891,0.060221514735371275,15922,360
deam,10.0,1,5,state_level_ridge,0.036655993895644466,0.11372779133363355,0.06321807433988119,0.1029167583945906,0.10344212232756789,0.017129385140363124,19600,359
deam,10.0,1,5,state_direct_delta_ridge,0.03667693709912231,0.11396693021800963,0.06321048484279326,0.1029112176384094,0.10344212232756789,0.017101738748791555,19600,359
deam,10.0,1,5,state_long_history_delta_ridge,0.03534965016954722,0.10339462631768283,0.06335930788835328,0.10316725830959297,0.10344212232756789,0.018233648843600517,19600,359
deam,10.0,1,5,state_long_history_hgb_raw,0.10156431022418325,0.14138903369901662,0.06521692951170109,0.10663810948022766,0.10344212232756789,0.04394767028228443,19600,359
deam,10.0,1,5,state_long_history_hgb_calibrated,0.14068057611943366,0.14138903369901673,0.07544563472058147,0.13670525459593036,0.10344212232756789,0.10459400220547369,19600,359
deam,10.0,1,5,levelbase_past_only,0.07044645726672878,0.1515262879107649,0.06329438369265611,0.10272031334811017,0.10344212232756789,0.025508329370124514,19600,359
deam,10.0,1,5,strongbase_past_only,0.11998111024340849,0.15807123123156108,0.06634077382746867,0.10688547109631547,0.10344212232756789,0.047629714606208934,19600,359
deam,10.0,1,5,levelbase_future_mean,0.3047947184454482,0.4387176661395157,0.05988865577496561,0.09302768098532625,0.10344212232756789,0.04180288191650511,19600,359
deam,10.0,1,5,strongbase_future_mean,0.3272791899037592,0.38768864423716715,0.06362676020019438,0.0968648503698488,0.10344212232756789,0.05691221055697054,19600,359
deam,10.0,1,5,levelbase_future_only_trajectory,0.30027843516135067,0.4419376943310051,0.05970697715381197,0.09293790792748112,0.10344212232756789,0.04054116325849097,19600,359
deam,10.0,1,5,strongbase_future_only_trajectory,0.33080183636174415,0.3923495068867564,0.06317262795210077,0.09661929214209164,0.10344212232756789,0.05685129278691371,19600,359
deam,10.0,1,5,levelbase_past_future_relational,0.4225879746345265,0.5354317480669821,0.05754689014475045,0.08749731415812713,0.10344212232756789,0.05058121033666875,19600,359
deam,10.0,1,5,strongbase_past_future_relational,0.4276055445258943,0.4766105852187089,0.060785668712379115,0.09228130938170791,0.10344212232756789,0.06451850629162793,19600,359
deam,10.0,2,1,state_level_ridge,0.038715629732174524,0.17484740389490822,0.06427131091399467,0.11403275951169134,0.1155647102004318,0.012959232937227297,17115,360
deam,10.0,2,1,state_direct_delta_ridge,0.0387192905370114,0.1754504847163695,0.06426614011467682,0.11402772515055484,0.1155647102004318,0.012914817745722541,17115,360
deam,10.0,2,1,state_long_history_delta_ridge,0.040913499216611145,0.16340566534262696,0.0640666351673021,0.11410343940834934,0.1155647102004318,0.014705641622161229,17115,360
deam,10.0,2,1,state_long_history_hgb_raw,0.10359234531763223,0.20873048546033582,0.06490078107238154,0.11321160056381954,0.1155647102004318,0.03070173060058692,17115,360
deam,10.0,2,1,state_long_history_hgb_calibrated,0.20461619865578815,0.20873048546033562,0.07769634121427749,0.13319236369687312,0.1155647102004318,0.0945977504962918,17115,360
deam,10.0,2,1,levelbase_past_only,0.08062884719859646,0.20639028853793523,0.06460715554961502,0.1131149629932073,0.1155647102004318,0.02352313520864759,17115,360
deam,10.0,2,1,strongbase_past_only,0.13930293039675845,0.23731499062474196,0.06529764797730825,0.1127417808568761,0.1155647102004318,0.03750587541346264,17115,360
deam,10.0,2,1,levelbase_future_mean,0.30574959932219475,0.48000354849577503,0.061097687413447205,0.10244646168557882,0.1155647102004318,0.04166237329318401,17115,360
deam,10.0,2,1,strongbase_future_mean,0.3442864800641084,0.47465946283039384,0.06212089905976426,0.10193901112833938,0.1155647102004318,0.049733530402633105,17115,360
deam,10.0,2,1,levelbase_future_only_trajectory,0.2989964758626058,0.4858257425978976,0.061355060539019256,0.10239917404216077,0.1155647102004318,0.039829331946506924,17115,360
deam,10.0,2,1,strongbase_future_only_trajectory,0.3430962105342419,0.4793108381827211,0.06217624411739636,0.10171300962746836,0.1155647102004318,0.04877470873675005,17115,360
deam,10.0,2,1,levelbase_past_future_relational,0.45421235523328807,0.5987676428607308,0.057965635452182813,0.0940200186067401,0.1155647102004318,0.05315723166325308,17115,360
deam,10.0,2,1,strongbase_past_future_relational,0.4789825290823438,0.5788759741422176,0.058887915944065325,0.0944635777464305,0.1155647102004318,0.06131340169879047,17115,360
deam,10.0,2,2,state_level_ridge,0.03363072676850711,0.11288814793848789,0.0483251244198176,0.07831826396548769,0.07875749564717587,0.012004636187259584,16032,360
deam,10.0,2,2,state_direct_delta_ridge,0.03361718399114447,0.11321039249233582,0.04831400131169613,0.07831278815091743,0.07875749564717587,0.011963804713987386,16032,360
deam,10.0,2,2,state_long_history_delta_ridge,0.038088783240004205,0.1233255870766934,0.04831440807631403,0.07820653310454122,0.07875749564717587,0.012467319613241427,16032,360
deam,10.0,2,2,state_long_history_hgb_raw,0.06364119975767295,0.18006755358402982,0.04734046613831327,0.07747043283052375,0.07875749564717587,0.014381714693770087,16032,360
deam,10.0,2,2,state_long_history_hgb_calibrated,0.15200030962760233,0.18006755358402968,0.053406716448931316,0.08282770582885048,0.07875749564717587,0.043355348945566384,16032,360
deam,10.0,2,2,levelbase_past_only,0.0975775646644094,0.18220812839098133,0.048542648697087326,0.07790856827751239,0.07875749564717587,0.02286761633457204,16032,360
deam,10.0,2,2,strongbase_past_only,0.12164748329078029,0.20776264955966325,0.0485222583405909,0.07760095587075472,0.07875749564717587,0.0254846721831924,16032,360
deam,10.0,2,2,levelbase_future_mean,0.33006626664011646,0.39062437207938405,0.049534933436134194,0.07359324129438397,0.07875749564717587,0.04336745401929209,16032,360
deam,10.0,2,2,strongbase_future_mean,0.34006266070987407,0.3954350922691605,0.05033449867433764,0.07362697480806105,0.07875749564717587,0.04484696515024388,16032,360
deam,10.0,2,2,levelbase_future_only_trajectory,0.31986502891510593,0.387975853834656,0.04892148480488134,0.0734128074953693,0.07875749564717587,0.04147522300831506,16032,360
deam,10.0,2,2,strongbase_future_only_trajectory,0.32813518326754465,0.3890154442911706,0.0498613696499025,0.07367655694774711,0.07875749564717587,0.043265408343091456,16032,360
deam,10.0,2,2,levelbase_past_future_relational,0.47763035365094497,0.5190031503658253,0.04662240840349375,0.06828241623465896,0.07875749564717587,0.0521482644477019,16032,360
deam,10.0,2,2,strongbase_past_future_relational,0.4861416599302448,0.5235344145495108,0.04691341525727279,0.068190403861901,0.07875749564717587,0.05334562728726562,16032,360
deam,10.0,2,3,state_level_ridge,0.039106739816842866,0.1266638871262936,0.05219496959728709,0.08029061639883604,0.08086875140988317,0.012806855332538187,18737,360
deam,10.0,2,3,state_direct_delta_ridge,0.03915805777200261,0.127244052805882,0.052182990185013385,0.08028155206034522,0.08086875140988317,0.012762991609803468,18737,360
deam,10.0,2,3,state_long_history_delta_ridge,0.04155935512261835,0.1291763753460683,0.052217059342416584,0.08028490249409499,0.08086875140988317,0.013377578812004765,18737,360
deam,10.0,2,3,state_long_history_hgb_raw,0.09672812132904487,0.1432586230768647,0.053855251424271236,0.08250355402103511,0.08086875140988317,0.03145922876299646,18737,360
deam,10.0,2,3,state_long_history_hgb_calibrated,0.13957738394708388,0.14325862307686485,0.0719225383989196,0.12021123430367907,0.08086875140988317,0.10117235140308489,18737,360
deam,10.0,2,3,levelbase_past_only,0.0795835355207001,0.14079915670358056,0.05371621949298099,0.081226116946046,0.08086875140988317,0.025050675844306956,18737,360
deam,10.0,2,3,strongbase_past_only,0.13673093254368718,0.1788612620908157,0.055456775557031955,0.08285714881076137,0.08086875140988317,0.037588374176225986,18737,360
deam,10.0,2,3,levelbase_future_mean,0.27212176840405494,0.3255855961209355,0.054155424871990335,0.07842628392698615,0.08086875140988317,0.04366685470387531,18737,360
deam,10.0,2,3,strongbase_future_mean,0.2949142768694979,0.32703910998200253,0.056100204650389535,0.08026821176375276,0.08086875140988317,0.050948408969945444,18737,360
deam,10.0,2,3,levelbase_future_only_trajectory,0.29944884774191355,0.36230925741474496,0.05286472110726538,0.07658949247401871,0.08086875140988317,0.042788889322907885,18737,360
deam,10.0,2,3,strongbase_future_only_trajectory,0.3238239265932164,0.36360642635017987,0.05425916251206605,0.07797851311118455,0.08086875140988317,0.04951727666395899,18737,360
deam,10.0,2,3,levelbase_past_future_relational,0.3996037976287783,0.44446212349054437,0.051779011335279235,0.07390366306061934,0.08086875140988317,0.050568271595254115,18737,360
deam,10.0,2,3,strongbase_past_future_relational,0.40974057762044946,0.4344621433562772,0.05350571299471763,0.07611931077240802,0.08086875140988317,0.057239135734492116,18737,360
deam,10.0,2,4,state_level_ridge,0.044343230086384175,0.1268795281967263,0.05247330081361453,0.08492161401516977,0.08532941955883348,0.015454021847968994,16201,360
deam,10.0,2,4,state_direct_delta_ridge,0.044288609542194164,0.12691602405687682,0.052471202414281604,0.08491952289201335,0.08532941955883348,0.015428905859095227,16201,360
deam,10.0,2,4,state_long_history_delta_ridge,0.05020093099485117,0.13966491232392442,0.05240705262408462,0.08474043098218205,0.08532941955883348,0.01592374699398969,16201,360
deam,10.0,2,4,state_long_history_hgb_raw,0.088377037149552,0.09205894999832084,0.059321918785985556,0.10478703811989001,0.08532941955883348,0.06775549262509103,16201,360
deam,10.0,2,4,state_long_history_hgb_calibrated,0.07043380817596145,0.0920589499983209,0.07872022802794318,0.1925995319228055,0.08532941955883348,0.17890253751281424,16201,360
deam,10.0,2,4,levelbase_past_only,0.10717674732291023,0.1837720145189203,0.0531651818315228,0.08483528129320582,0.08532941955883348,0.027547356244129195,16201,360
deam,10.0,2,4,strongbase_past_only,0.12214770527537787,0.1251593474339438,0.06075143760631974,0.10478529855705018,0.08532941955883348,0.07152740956060569,16201,360
deam,10.0,2,4,levelbase_future_mean,0.3562555247043791,0.44493070638653,0.050799090386942095,0.07672681578051621,0.08532941955883348,0.04290632094584889,16201,360
deam,10.0,2,4,strongbase_future_mean,0.30035456421720624,0.3056626172929382,0.05894793520565542,0.09515799518755173,0.08532941955883348,0.07452048681661332,16201,360
deam,10.0,2,4,levelbase_future_only_trajectory,0.35012709743900094,0.44507658999223054,0.04999407932997362,0.07670149778637887,0.08532941955883348,0.04172933320185389,16201,360
deam,10.0,2,4,strongbase_future_only_trajectory,0.2921203702709248,0.2974425374615629,0.05768652585105263,0.09621937011840746,0.08532941955883348,0.07526543605522136,16201,360
deam,10.0,2,4,levelbase_past_future_relational,0.4949410366716065,0.5518677626631039,0.04845658392677769,0.07161298248018395,0.08532941955883348,0.053361876164956364,16201,360
deam,10.0,2,4,strongbase_past_future_relational,0.3964077989350657,0.40007714803941363,0.056032792303210247,0.09264799915994848,0.08532941955883348,0.08256540721073775,16201,360
deam,10.0,2,5,state_level_ridge,0.031302000842925184,0.10089455274570704,0.05214025125734049,0.08286092927334492,0.08314327837903215,0.013223865858104264,16531,359
deam,10.0,2,5,state_direct_delta_ridge,0.031275471386230026,0.10096109922193675,0.05213848731927151,0.08285882787334896,0.08314327837903215,0.013202918051695628,16531,359
deam,10.0,2,5,state_long_history_delta_ridge,0.03359390072435434,0.10435235809412724,0.05212243748883663,0.08284523674102591,0.08314327837903215,0.013749169022165367,16531,359
deam,10.0,2,5,state_long_history_hgb_raw,0.11150556104040923,0.18707122268434223,0.05156857597016645,0.08254953561143694,0.08314327837903215,0.027492039350067388,16531,359
deam,10.0,2,5,state_long_history_hgb_calibrated,0.18655173815846698,0.18707122268434237,0.05995008951170861,0.10348111628515166,0.08314327837903215,0.0789455125835856,16531,359
deam,10.0,2,5,levelbase_past_only,0.06949820460269632,0.12398243039332499,0.053588722351035095,0.08389114779726849,0.08314327837903215,0.025495959274156627,16531,359
deam,10.0,2,5,strongbase_past_only,0.13503223976629672,0.18948931879522707,0.05334121895236078,0.08384665450960677,0.08314327837903215,0.03483109707415146,16531,359
deam,10.0,2,5,levelbase_future_mean,0.3126307967227967,0.3930472219291381,0.052306192837222855,0.07692270755218097,0.08314327837903215,0.04117645367003465,16531,359
deam,10.0,2,5,strongbase_future_mean,0.35599047882502877,0.40863200108048847,0.052811703034853885,0.07733191695472436,0.08314327837903215,0.0486490239491776,16531,359
deam,10.0,2,5,levelbase_future_only_trajectory,0.32785192849825057,0.4134912218003374,0.051167979429420515,0.0759924315249035,0.08314327837903215,0.040966610495475814,16531,359
deam,10.0,2,5,strongbase_future_only_trajectory,0.3701063899830156,0.4250283458157956,0.051656785200202365,0.07645576356145677,0.08314327837903215,0.04859647913032594,16531,359
deam,10.0,2,5,levelbase_past_future_relational,0.444749263084675,0.5092681652227066,0.04873419301958905,0.0718494743476702,0.08314327837903215,0.04882807629147571,16531,359
deam,10.0,2,5,strongbase_past_future_relational,0.4664977343875253,0.506464691264537,0.04930572799251347,0.07292919248260253,0.08314327837903215,0.0552216992612423,16531,359
deam,15.0,0,1,state_level_ridge,0.06418874978514169,0.18463223039956655,0.06845205917119952,0.10113145713145076,0.10289809497828267,0.018462832866961633,12215,360
deam,15.0,0,1,state_direct_delta_ridge,0.06422918597747097,0.18516589854155807,0.0684472993963005,0.10112168247227563,0.10289809497828267,0.01841845336442264,12215,360
deam,15.0,0,1,state_long_history_delta_ridge,0.06450332239960066,0.1812732030249347,0.06847347003151215,0.10119466932740712,0.10289809497828267,0.018927103963905276,12215,360
deam,15.0,0,1,state_long_history_hgb_raw,0.12796898688128444,0.23179353566129543,0.06811776976694925,0.10047361759031391,0.10289809497828267,0.03105547884116073,12215,360
deam,15.0,0,1,state_long_history_hgb_calibrated,0.2180747567150851,0.2317935356612956,0.07634421244375775,0.11162841227057764,0.10289809497828267,0.07285359849314449,12215,360
deam,15.0,0,1,levelbase_past_only,0.10877034171246328,0.16888421398622272,0.07201507718350343,0.1034303866706964,0.10289809497828267,0.03756563824752414,12215,360
deam,15.0,0,1,strongbase_past_only,0.17185778619544037,0.22878708041527998,0.07246894399421445,0.10281833486106866,0.10289809497828267,0.04659470818863645,12215,360
deam,15.0,0,1,levelbase_future_mean,0.39634353490890045,0.44307368404680836,0.0668297119187233,0.09399228813159452,0.10289809497828267,0.06361405501085837,12215,360
deam,15.0,0,1,strongbase_future_mean,0.408938316514879,0.43599460160053627,0.07011812644131683,0.09646614780428349,0.10289809497828267,0.0717557038194521,12215,360
deam,15.0,0,1,levelbase_future_only_trajectory,0.4003862916025025,0.4562889918471786,0.06641438230678684,0.09264267258899454,0.10289809497828267,0.06103127960343581,12215,360
deam,15.0,0,1,strongbase_future_only_trajectory,0.42094256082259607,0.4535629689211672,0.0691259291251003,0.09461223152515363,0.10289809497828267,0.0697141354121383,12215,360
deam,15.0,0,1,levelbase_past_future_relational,0.5187344215170875,0.5481973062636316,0.06404595178490215,0.0878678752741222,0.10289809497828267,0.07376431080707227,12215,360
deam,15.0,0,1,strongbase_past_future_relational,0.5384008312276668,0.5542098339332368,0.06578640852047654,0.08889820373956787,0.10289809497828267,0.08081930612376495,12215,360
deam,15.0,0,2,state_level_ridge,0.04550981167336703,0.11840581538409473,0.08561259327596793,0.13155685218397323,0.13192914447404083,0.026412939830568066,13923,360
deam,15.0,0,2,state_direct_delta_ridge,0.045430318741035945,0.11830622283882487,0.08560502650544656,0.13155713920342704,0.13192914447404083,0.02638691746497755,13923,360
deam,15.0,0,2,state_long_history_delta_ridge,0.047875163461949005,0.12180180471301556,0.08560360524154424,0.1315176487037038,0.13192914447404083,0.027062005782609894,13923,360
deam,15.0,0,2,state_long_history_hgb_raw,0.1154879652423571,0.16625395540253135,0.0862318589789503,0.1340376735679955,0.13192914447404083,0.05347416573354628,13923,360
deam,15.0,0,2,state_long_history_hgb_calibrated,0.1633938554460502,0.16625395540253127,0.10674235969153262,0.18412987608836223,0.13192914447404083,0.15094560206189603,13923,360
deam,15.0,0,2,levelbase_past_only,0.11713899625700896,0.207408558240174,0.08463565115819567,0.12986417343251938,0.13192914447404083,0.04088749093928143,13923,360
deam,15.0,0,2,strongbase_past_only,0.16865155428138723,0.2172058573662413,0.0873939170784574,0.13360620452504277,0.13192914447404083,0.06318561804849068,13923,360
deam,15.0,0,2,levelbase_future_mean,0.3777995274728472,0.4734640486934332,0.07886814022307839,0.11630297988355212,0.13192914447404083,0.06574383121910282,13923,360
deam,15.0,0,2,strongbase_future_mean,0.40032083349499153,0.4489884121922001,0.08177250501386603,0.11987796685732073,0.13192914447404083,0.08097707658992571,13923,360
deam,15.0,0,2,levelbase_future_only_trajectory,0.39025473888157836,0.5005998069350778,0.07706506668861185,0.1142457912565523,0.13192914447404083,0.06324391582185396,13923,360
deam,15.0,0,2,strongbase_future_only_trajectory,0.4102517965570099,0.4649577071735173,0.08006968634907749,0.11816618009117709,0.13192914447404083,0.07917463414044316,13923,360
deam,15.0,0,2,levelbase_past_future_relational,0.5501136271380621,0.622517528534622,0.07098870040257335,0.10330339342774549,0.13192914447404083,0.07944314235414417,13923,360
deam,15.0,0,2,strongbase_past_future_relational,0.5585009691896682,0.5906259075260373,0.07414944903294426,0.10780630864660788,0.13192914447404083,0.09434074319141848,13923,360
deam,15.0,0,3,state_level_ridge,0.05742557085909279,0.17916374788785164,0.07162444426359428,0.11690199563884573,0.11879505783050859,0.01955937665089715,13957,360
deam,15.0,0,3,state_direct_delta_ridge,0.05733163893453812,0.17919562670101463,0.07161813351369598,0.11690190115983781,0.11879505783050859,0.019521932144617216,13957,360
deam,15.0,0,3,state_long_history_delta_ridge,0.0599566729067218,0.1823623157603922,0.07159563449925808,0.11683122473569142,0.11879505783050859,0.02009296582459202,13957,360
deam,15.0,0,3,state_long_history_hgb_raw,0.11705745350167278,0.2108226858655261,0.07184396604162581,0.11664197445002988,0.11879505783050859,0.036010623553951855,13957,360
deam,15.0,0,3,state_long_history_hgb_calibrated,0.2032697122884725,0.21082268586552608,0.08450075958839699,0.13374287066723564,0.11879505783050859,0.09110808447855842,13957,360
deam,15.0,0,3,levelbase_past_only,0.12127147890774694,0.20328058963111448,0.07447879865206958,0.11730504187516165,0.11879505783050859,0.039319956463457324,13957,360
deam,15.0,0,3,strongbase_past_only,0.18599566642677987,0.2499508188747371,0.07604605558954906,0.11737232562588876,0.11879505783050859,0.0530059466842114,13957,360
deam,15.0,0,3,levelbase_future_mean,0.40897205504163076,0.4828854603356058,0.0707143155558045,0.10440584540145427,0.11879505783050859,0.06574500289776013,13957,360
deam,15.0,0,3,strongbase_future_mean,0.43128639342665903,0.47732062124386115,0.07458238360982464,0.1060226639860217,0.11879505783050859,0.07516765408942767,13957,360
deam,15.0,0,3,levelbase_future_only_trajectory,0.41132769678630715,0.4981500865686743,0.0688364677419908,0.10307420742360833,0.11879505783050859,0.06272284946051286,13957,360
deam,15.0,0,3,strongbase_future_only_trajectory,0.44216485266542505,0.5063382442220591,0.07099198578386297,0.102905397024177,0.11879505783050859,0.06977270310502404,13957,360
deam,15.0,0,3,levelbase_past_future_relational,0.5701789312768182,0.61505759543361,0.06492723686027181,0.0939316144232596,0.11879505783050859,0.08009453501278474,13957,360
deam,15.0,0,3,strongbase_past_future_relational,0.5882166822118575,0.617438118943583,0.06685980140338246,0.09441590749909465,0.11879505783050859,0.08680347774532417,13957,360
deam,15.0,0,4,state_level_ridge,0.064540435226914,0.21238744622265013,0.08100652744617211,0.1320567013852432,0.13479186439174165,0.021013831270680756,14746,360
deam,15.0,0,4,state_direct_delta_ridge,0.06447390212126584,0.21257466054012522,0.0810031572901681,0.13205490620048305,0.13479186439174165,0.020971619053653207,14746,360
deam,15.0,0,4,state_long_history_delta_ridge,0.06771672660565524,0.2172767208510098,0.08098761212187706,0.13191654093252453,0.13479186439174165,0.021579416606367804,14746,360
deam,15.0,0,4,state_long_history_hgb_raw,0.16402892755216045,0.2120628792741467,0.08471312594886897,0.1368159492253148,0.13479186439174165,0.06424573795068123,14746,360
deam,15.0,0,4,state_long_history_hgb_calibrated,0.20957363054197162,0.2120628792741467,0.0956939839008693,0.15949603463837944,0.13479186439174165,0.11798224810609934,14746,360
deam,15.0,0,4,levelbase_past_only,0.13501671787866648,0.22626302251809793,0.08487936757024721,0.13215584961986107,0.13479186439174165,0.04469360172896047,14746,360
deam,15.0,0,4,strongbase_past_only,0.2030279418790897,0.24042295951233686,0.08839530543735175,0.13738271376154293,0.13479186439174165,0.07418349387628924,14746,360
deam,15.0,0,4,levelbase_future_mean,0.42915978090952567,0.5373611292184367,0.07501793376616119,0.1138057184240143,0.13479186439174165,0.0672160049634102,14746,360
deam,15.0,0,4,strongbase_future_mean,0.4413708972789982,0.4735620676530318,0.08412635677169888,0.12208742122224436,0.13479186439174165,0.09224681777477417,14746,360
deam,15.0,0,4,levelbase_future_only_trajectory,0.4393937459657298,0.5621788699556065,0.07271452550893934,0.1120682777855861,0.13479186439174165,0.06495209064891588,14746,360
deam,15.0,0,4,strongbase_future_only_trajectory,0.4777445727609222,0.5184530730939886,0.07859749019567228,0.11693543128936902,0.13479186439174165,0.08949564756028724,14746,360
deam,15.0,0,4,levelbase_past_future_relational,0.5804304339873261,0.6661292070562078,0.06790969159429508,0.10114183961688104,0.13479186439174165,0.07880535727348559,14746,360
deam,15.0,0,4,strongbase_past_future_relational,0.5726704052921084,0.5949836166426923,0.07431833695178378,0.1105193141099803,0.13479186439174165,0.10205151299830124,14746,360
deam,15.0,0,5,state_level_ridge,0.0507727681713945,0.14357411576537638,0.061835973793470826,0.09003840286120364,0.09028324052231941,0.01672641754489241,11785,359
deam,15.0,0,5,state_direct_delta_ridge,0.050672933066595066,0.14355905233344135,0.06182297973936652,0.09003624026971763,0.09028324052231941,0.016692722172868664,11785,359
deam,15.0,0,5,state_long_history_delta_ridge,0.053309168667242814,0.14950101868803892,0.06180393002910708,0.08992982476518194,0.09028324052231941,0.016870188956373097,11785,359
deam,15.0,0,5,state_long_history_hgb_raw,0.049754220905492176,0.10272320995347684,0.059951866849510184,0.09167535203734929,0.09028324052231941,0.023724301640716282,11785,359
deam,15.0,0,5,state_long_history_hgb_calibrated,0.06069759752107305,0.10272320995347685,0.06377088334869438,0.0964098210207475,0.09028324052231941,0.03238194309503469,11785,359
deam,15.0,0,5,levelbase_past_only,0.14957216656483266,0.20622739339338153,0.0640895591351186,0.0912668756536457,0.09028324052231941,0.0393419787078336,11785,359
deam,15.0,0,5,strongbase_past_only,0.11250426915051034,0.13137736799859823,0.06985924589529145,0.10010753831782652,0.09028324052231941,0.05355235855680507,11785,359
deam,15.0,0,5,levelbase_future_mean,0.3962360369703753,0.41531973665660227,0.0639504037464356,0.087024938927059,0.09028324052231941,0.06627573208909791,11785,359
deam,15.0,0,5,strongbase_future_mean,0.36236780435365945,0.3696608602677974,0.07061706971375904,0.09463641968028651,0.09028324052231941,0.07625272454443323,11785,359
deam,15.0,0,5,levelbase_future_only_trajectory,0.4239660781818129,0.4523609177526372,0.061075307093825436,0.08344278153914667,0.09028324052231941,0.06273911456688339,11785,359
deam,15.0,0,5,strongbase_future_only_trajectory,0.4074851440454739,0.41814698139825646,0.06719217566178048,0.08981847585297882,0.09028324052231941,0.07348146364627772,11785,359
deam,15.0,0,5,levelbase_past_future_relational,0.56842611354097,0.5761760109886708,0.05806223020892223,0.07777329933595448,0.09028324052231941,0.07657510519761132,11785,359
deam,15.0,0,5,strongbase_past_future_relational,0.5345237585210143,0.538627786520429,0.06325167999632361,0.08405478536161982,0.09028324052231941,0.0834196749693241,11785,359
deam,15.0,1,1,state_level_ridge,0.048517902496096305,0.11455224426392513,0.06996602338071024,0.1095050115463445,0.10947691659841612,0.024378850936021036,11915,360
deam,15.0,1,1,state_direct_delta_ridge,0.04851321949679943,0.11467334971708015,0.06995492175463165,0.10949861093426973,0.10947691659841612,0.024347787697503433,11915,360
deam,15.0,1,1,state_long_history_delta_ridge,0.05129547833587415,0.11955698817379487,0.06993552675364993,0.10942344724416483,0.10947691659841612,0.02473098305907572,11915,360
deam,15.0,1,1,state_long_history_hgb_raw,0.09608019418279934,0.12569278110435256,0.07130172844419455,0.11510684410055394,0.10947691659841612,0.05117329426015312,11915,360
deam,15.0,1,1,state_long_history_hgb_calibrated,0.12478747944255028,0.1256927811043526,0.08531760252986742,0.15318581054887184,0.10947691659841612,0.12157147336110151,11915,360
deam,15.0,1,1,levelbase_past_only,0.10551784513702848,0.16358503959840995,0.07179580081386731,0.11034684947904708,0.10947691659841612,0.040103102556363186,11915,360
deam,15.0,1,1,strongbase_past_only,0.13943227417735235,0.16338197075530594,0.07548031636994239,0.11654392039037012,0.10947691659841612,0.061517803358821815,11915,360
deam,15.0,1,1,levelbase_future_mean,0.3817155732169895,0.42932178108689256,0.0698303677687348,0.10084478022516476,0.10947691659841612,0.06679176860924554,11915,360
deam,15.0,1,1,strongbase_future_mean,0.36935903640465995,0.38793542343300197,0.07448525149775798,0.10760575389963448,0.10947691659841612,0.07984092315783413,11915,360
deam,15.0,1,1,levelbase_future_only_trajectory,0.3778863275140277,0.4352103038439206,0.06835819290858271,0.0998393414474209,0.10947691659841612,0.06353940246827594,11915,360
deam,15.0,1,1,strongbase_future_only_trajectory,0.368788705866288,0.3904716742733017,0.07349808125119889,0.10671723429359267,0.10947691659841612,0.0778269277644448,11915,360
deam,15.0,1,1,levelbase_past_future_relational,0.5314726903674506,0.5659176053516942,0.0640926093589323,0.0914503157557542,0.10947691659841612,0.07656154771572612,11915,360
deam,15.0,1,1,strongbase_past_future_relational,0.505305008084436,0.516691302998169,0.06850102634557417,0.09908214117517748,0.10947691659841612,0.08863865366167548,11915,360
deam,15.0,1,2,state_level_ridge,0.05728789624235304,0.20150426275250383,0.08664475908735837,0.1375089862366634,0.14014559032342852,0.020344746405776718,16568,360
deam,15.0,1,2,state_direct_delta_ridge,0.05719658474811566,0.20152886929465313,0.08663427677989706,0.1375106285126635,0.14014559032342852,0.020308356730850786,16568,360
deam,15.0,1,2,state_long_history_delta_ridge,0.058065043256727296,0.1949790710880835,0.08674856629231976,0.1375970754060034,0.14014559032342852,0.021355749390549624,16568,360
deam,15.0,1,2,state_long_history_hgb_raw,0.12365552356660328,0.2680713904724039,0.0855485308889781,0.13505682664889232,0.14014559032342852,0.03425404384935115,16568,360
deam,15.0,1,2,state_long_history_hgb_calibrated,0.2173326917857098,0.26807139047240347,0.0925947831585768,0.13947138069552945,0.14014559032342852,0.07188829206746163,16568,360
deam,15.0,1,2,levelbase_past_only,0.10615638222742249,0.20571987598479013,0.08835934496905852,0.1375212389838852,0.14014559032342852,0.03895277767230309,16568,360
deam,15.0,1,2,strongbase_past_only,0.16896524212901998,0.26668991509681933,0.08841413762913371,0.1356789925970922,0.14014559032342852,0.05007112868475593,16568,360
deam,15.0,1,2,levelbase_future_mean,0.41383411862192243,0.5517867767424123,0.07821193272020462,0.11773032922342681,0.14014559032342852,0.06327057081948875,16568,360
deam,15.0,1,2,strongbase_future_mean,0.44207047672738287,0.5391095795095723,0.08073602572339643,0.11806382355512533,0.14014559032342852,0.0730902378152766,16568,360
deam,15.0,1,2,levelbase_future_only_trajectory,0.4193358562170115,0.5548464933101757,0.07659791073892812,0.11740361649948952,0.14014559032342852,0.06400555415528325,16568,360
deam,15.0,1,2,strongbase_future_only_trajectory,0.4548123652064401,0.5575970150165124,0.07781289475891123,0.11648908541838433,0.14014559032342852,0.07243139745841884,16568,360
deam,15.0,1,2,levelbase_past_future_relational,0.5719646202093209,0.6537181519289756,0.07223934808957323,0.10645058875211016,0.14014559032342852,0.08263911476714968,16568,360
deam,15.0,1,2,strongbase_past_future_relational,0.5866944133216081,0.6474181495494092,0.07396036117590901,0.10695365411118567,0.14014559032342852,0.08948240087905728,16568,360
deam,15.0,1,3,state_level_ridge,0.05796758252678991,0.2201420766076253,0.07334372081261063,0.12156129503480254,0.12411853222962875,0.016639500743188464,11978,360
deam,15.0,1,3,state_direct_delta_ridge,0.057945214492425325,0.2208075345306176,0.07333451387152634,0.12155515101745962,0.12411853222962875,0.01658088219856259,11978,360
deam,15.0,1,3,state_long_history_delta_ridge,0.05887449600907246,0.21563961817094465,0.07336289298355977,0.12158698263031048,0.12411853222962875,0.01727661441069077,11978,360
deam,15.0,1,3,state_long_history_hgb_raw,0.08338632115285384,0.23305116153321878,0.07205942547522491,0.12102098479349939,0.12411853222962875,0.023030954992038416,11978,360
deam,15.0,1,3,state_long_history_hgb_calibrated,0.16397952188901857,0.23305116153321875,0.07632309318263565,0.12413561119896412,0.12411853222962875,0.052245341884548845,11978,360
deam,15.0,1,3,levelbase_past_only,0.10279969843061859,0.17860501311943608,0.07722392795644877,0.12337097248654723,0.12411853222962875,0.039334001916437863,11978,360
deam,15.0,1,3,strongbase_past_only,0.12117606602481293,0.1948798758745575,0.07706436418950427,0.12361363946310894,0.12411853222962875,0.04355260518560572,11978,360
deam,15.0,1,3,levelbase_future_mean,0.4004076124164614,0.48820469557466734,0.07167307611517909,0.10840533733523708,0.12411853222962875,0.0647558437669265,11978,360
deam,15.0,1,3,strongbase_future_mean,0.39544450692325916,0.4671267514138558,0.07317444752553226,0.11038764919899682,0.12411853222962875,0.06873674764261467,11978,360
deam,15.0,1,3,levelbase_future_only_trajectory,0.3840107341493534,0.4696063600011693,0.07234291768365204,0.10976608625165378,0.12411853222962875,0.06443264833722895,11978,360
deam,15.0,1,3,strongbase_future_only_trajectory,0.3930266640197177,0.4634852178495934,0.07355991189955904,0.11081450046824687,0.12411853222962875,0.06911034703379294,11978,360
deam,15.0,1,3,levelbase_past_future_relational,0.5646349356471795,0.6218929583384669,0.06648061386789046,0.09729004897538861,0.12411853222962875,0.07951860402339508,11978,360
deam,15.0,1,3,strongbase_past_future_relational,0.5691193308551182,0.6237338354431792,0.06662576923439693,0.09759149276199688,0.12411853222962875,0.08124643585320082,11978,360
deam,15.0,1,4,state_level_ridge,0.02888412054454655,0.07165965459139599,0.06606903423463553,0.09743781316296021,0.09648151353566872,0.020421814922503865,14187,360
deam,15.0,1,4,state_direct_delta_ridge,0.028752032976977256,0.07144194088791511,0.06607399811483279,0.09743654123325285,0.09648151353566872,0.02038706958890525,14187,360
deam,15.0,1,4,state_long_history_delta_ridge,0.030785984182979932,0.07527692185017021,0.0660775246223792,0.09741883329869527,0.09648151353566872,0.020753112906103342,14187,360
deam,15.0,1,4,state_long_history_hgb_raw,0.1574194846314193,0.18380545219568903,0.06846735817819657,0.10219392560890968,0.09648151353566872,0.05501292613543917,14187,360
deam,15.0,1,4,state_long_history_hgb_calibrated,0.17432874630708664,0.18380545219568892,0.07646947592556536,0.11496380018906563,0.09648151353566872,0.0786776847898491,14187,360
deam,15.0,1,4,levelbase_past_only,0.11120184299335731,0.1547773128331678,0.06947179528756382,0.09889740428836008,0.09648151353566872,0.04097294870066154,14187,360
deam,15.0,1,4,strongbase_past_only,0.17753662968124456,0.1936181751354685,0.07518640161876856,0.10711953021255277,0.09648151353566872,0.06629617904819622,14187,360
deam,15.0,1,4,levelbase_future_mean,0.3862294810853085,0.4216748469364912,0.06450163910950295,0.09039249973565558,0.09648151353566872,0.0631905870920011,14187,360
deam,15.0,1,4,strongbase_future_mean,0.3722338184988481,0.3790380237894317,0.07555901203557876,0.10325757272845243,0.09648151353566872,0.0864380284828606,14187,360
deam,15.0,1,4,levelbase_future_only_trajectory,0.39087120689971766,0.436403566191686,0.06302985862742204,0.08864571968522826,0.09648151353566872,0.05987943546906699,14187,360
deam,15.0,1,4,strongbase_future_only_trajectory,0.4050764097887499,0.41453397184748586,0.07257452101387062,0.09847465063689133,0.09648151353566872,0.0825449347315943,14187,360
deam,15.0,1,4,levelbase_past_future_relational,0.5182857326533645,0.5443384691358033,0.060031303733376146,0.08287886325582504,0.09648151353566872,0.0703597333660152,14187,360
deam,15.0,1,4,strongbase_past_future_relational,0.48772955203153795,0.49330123939157455,0.07030922722879805,0.0952874737867289,0.09648151353566872,0.09081656775001258,14187,360
deam,15.0,1,5,state_level_ridge,0.060579009680485144,0.17164999003657694,0.0724596210826571,0.10935237298226241,0.11076577317037813,0.020278646832515408,11978,359
deam,15.0,1,5,state_direct_delta_ridge,0.060515592417910706,0.17176951601410467,0.07244764187903767,0.10934919177917994,0.11076577317037813,0.02024077776423788,11978,359
deam,15.0,1,5,state_long_history_delta_ridge,0.06067802400129397,0.1686872034738168,0.07242749067824678,0.1094148099842068,0.11076577317037813,0.0206943337955881,11978,359
deam,15.0,1,5,state_long_history_hgb_raw,0.0958893686995366,0.1087779401445237,0.08056478059267845,0.12503480095879232,0.11076577317037813,0.0688072637962721,11978,359
deam,15.0,1,5,state_long_history_hgb_calibrated,0.09711766062441887,0.10877794014452374,0.10415189980376988,0.1951295424285302,0.11076577317037813,0.169956076651747,11978,359
deam,15.0,1,5,levelbase_past_only,0.1479210511828421,0.2318607533726342,0.07372804440546177,0.10882025311934801,0.11076577317037813,0.040022737496392215,11978,359
deam,15.0,1,5,strongbase_past_only,0.15132270152653987,0.16287951417135824,0.08179528005725058,0.12555232030787808,0.11076577317037813,0.07789488545696467,11978,359
deam,15.0,1,5,levelbase_future_mean,0.442731835421007,0.5006780869362326,0.06814437474263584,0.09665587727872205,0.11076577317037813,0.06691737388986486,11978,359
deam,15.0,1,5,strongbase_future_mean,0.3964948616969936,0.4086730250747085,0.07814289200878693,0.11129545191370441,0.11076577317037813,0.08988761853579653,11978,359
deam,15.0,1,5,levelbase_future_only_trajectory,0.433680675621954,0.5125989599473434,0.06724269382777809,0.09528242590752439,0.11076577317037813,0.06122390151232654,11978,359
deam,15.0,1,5,strongbase_future_only_trajectory,0.3852650556121505,0.40231999170789534,0.0763676219403523,0.10994896421444322,0.11076577317037813,0.0850054577560764,11978,359
deam,15.0,1,5,levelbase_past_future_relational,0.5605163582085136,0.6075262064168309,0.06358158617230915,0.08823303487551165,0.11076577317037813,0.07377469396452789,11978,359
deam,15.0,1,5,strongbase_past_future_relational,0.4753561182157671,0.4818860499139183,0.07344350564734954,0.10705878869651561,0.11076577317037813,0.09727902136328052,11978,359
deam,15.0,2,1,state_level_ridge,0.054595832140820685,0.1729424482115242,0.08756032703547494,0.13608642758648712,0.13805965371504236,0.02239614271434973,13392,360
deam,15.0,2,1,state_direct_delta_ridge,0.05455055968488391,0.17317371054429923,0.08755059664912303,0.13608154382896012,0.13805965371504236,0.022345013380305725,13392,360
deam,15.0,2,1,state_long_history_delta_ridge,0.05669158258981899,0.17622741883972043,0.08761114925677065,0.13600454498172657,0.13805965371504236,0.022845541634679525,13392,360
deam,15.0,2,1,state_long_history_hgb_raw,0.12529942513392722,0.21909261815543654,0.08804615275321644,0.1357832430462116,0.13805965371504236,0.04365736304083756,13392,360
deam,15.0,2,1,state_long_history_hgb_calibrated,0.16974759779595536,0.21909261815543657,0.09115671242520236,0.13954536667533687,0.13805965371504236,0.0658112012389656,13392,360
deam,15.0,2,1,levelbase_past_only,0.09079500389009874,0.16301614809844797,0.08998601243414019,0.137704464134092,0.13805965371504236,0.042069637973707635,13392,360
deam,15.0,2,1,strongbase_past_only,0.11343092596881138,0.163280051157658,0.09365865523665988,0.14032748582601412,0.13805965371504236,0.05588232732946295,13392,360
deam,15.0,2,1,levelbase_future_mean,0.4047496174357433,0.534665260796168,0.07888355557854079,0.11715707989703965,0.13805965371504236,0.06321863261803042,13392,360
deam,15.0,2,1,strongbase_future_mean,0.4259480741419618,0.508301312798973,0.08298981538090743,0.11899645356626361,0.13805965371504236,0.07486098044458475,13392,360
deam,15.0,2,1,levelbase_future_only_trajectory,0.39491018402511496,0.5415986177163222,0.07888072167518059,0.11707930925937328,0.13805965371504236,0.059822487886562976,13392,360
deam,15.0,2,1,strongbase_future_only_trajectory,0.41581015395915744,0.505533972469629,0.08309938118678029,0.11927818034885927,0.13805965371504236,0.07254641821604083,13392,360
deam,15.0,2,1,levelbase_past_future_relational,0.5633361472385294,0.664496752466207,0.07250054796062931,0.10440564679904972,0.13805965371504236,0.07664409758491103,13392,360
deam,15.0,2,1,strongbase_past_future_relational,0.5529469991154577,0.6179563244575909,0.07742485579688967,0.10871933125775131,0.13805965371504236,0.08568079331187907,13392,360
deam,15.0,2,2,state_level_ridge,0.06962155444337648,0.2188852377829718,0.07914332461753872,0.12316835672682967,0.12591882601985294,0.02059421467476096,15456,360
deam,15.0,2,2,state_direct_delta_ridge,0.06951344210759308,0.21888305336591152,0.0791380146237924,0.12317034757693367,0.12591882601985294,0.020560715533067687,15456,360
deam,15.0,2,2,state_long_history_delta_ridge,0.07028087950607871,0.21305185153257394,0.07916934017724636,0.12325280339122686,0.12591882601985294,0.021402921706279932,15456,360
deam,15.0,2,2,state_long_history_hgb_raw,0.15502248036431684,0.19905004433658874,0.08219466609354761,0.12910147755004914,0.12591882601985294,0.060999884361821306,15456,360
deam,15.0,2,2,state_long_history_hgb_calibrated,0.18321497408161241,0.19905004433658857,0.11309162131742041,0.19956065391318573,0.12591882601985294,0.17820508597762305,15456,360
deam,15.0,2,2,levelbase_past_only,0.13615143935724067,0.23556245072051163,0.08234643804061312,0.1233099913347727,0.12591882601985294,0.040397494631930694,15456,360
deam,15.0,2,2,strongbase_past_only,0.20949842331415627,0.2449687233817556,0.08530059738296841,0.1301620298437885,0.12591882601985294,0.07278055166854919,15456,360
deam,15.0,2,2,levelbase_future_mean,0.4292280064420854,0.5031406224444317,0.07532055358092246,0.1091393610624517,0.12591882601985294,0.07069328542511051,15456,360
deam,15.0,2,2,strongbase_future_mean,0.45104188752881447,0.4826329526687841,0.07847093869287444,0.11385915469476705,0.12591882601985294,0.08763466816874531,15456,360
deam,15.0,2,2,levelbase_future_only_trajectory,0.43136197796862524,0.5212862525195753,0.07318968823880972,0.10746595080661762,0.12591882601985294,0.06673456040936576,15456,360
deam,15.0,2,2,strongbase_future_only_trajectory,0.45028822625874937,0.4862801599550439,0.07627810365598053,0.11268807332607414,0.12591882601985294,0.08493843358487622,15456,360
deam,15.0,2,2,levelbase_past_future_relational,0.6115583722066306,0.6600680180469375,0.06691221373296818,0.09467357889503682,0.12591882601985294,0.08489075343140318,15456,360
deam,15.0,2,2,strongbase_past_future_relational,0.5849169246091964,0.598290845033275,0.07175671228492433,0.1053851803077663,0.12591882601985294,0.10386882743433828,15456,360
deam,15.0,2,3,state_level_ridge,0.06221707214962072,0.19362528863560194,0.07540885412620603,0.12433096260450291,0.12667064356867108,0.020907292203274523,14389,360
deam,15.0,2,3,state_direct_delta_ridge,0.06212968294403457,0.1936644567810442,0.07540147033106226,0.12433116521403106,0.12667064356867108,0.02087182666144486,14389,360
deam,15.0,2,3,state_long_history_delta_ridge,0.06419196000856614,0.19310544263657484,0.07539295052655128,0.12432111522064393,0.12667064356867108,0.021671210559591366,14389,360
deam,15.0,2,3,state_long_history_hgb_raw,0.14464288051233481,0.16404808854639313,0.08525263866399577,0.13703412101086765,0.12667064356867108,0.07640642453181028,14389,360
deam,15.0,2,3,state_long_history_hgb_calibrated,0.14038980678362448,0.16404808854639333,0.13119062476935833,0.23791863749936687,0.12667064356867108,0.22244046826888525,14389,360
deam,15.0,2,3,levelbase_past_only,0.09601133457897162,0.17889733406644728,0.07732294546277421,0.1255276176079591,0.12667064356867108,0.036925658831037836,14389,360
deam,15.0,2,3,strongbase_past_only,0.16696385962749363,0.18530543963944945,0.08708227848562228,0.13741673450547898,0.12667064356867108,0.08062017553898522,14389,360
deam,15.0,2,3,levelbase_future_mean,0.3662790758734761,0.4674890460561246,0.07217280565911612,0.11201274501554613,0.12667064356867108,0.06123102530327128,14389,360
deam,15.0,2,3,strongbase_future_mean,0.3597493387029997,0.3742503264979178,0.08461813970645776,0.12719748402728479,0.12667064356867108,0.09588238981583144,14389,360
deam,15.0,2,3,levelbase_future_only_trajectory,0.38979891482769796,0.5042555318892699,0.07049002168066995,0.10949685911714149,0.12667064356867108,0.0599534707271515,14389,360
deam,15.0,2,3,strongbase_future_only_trajectory,0.3893797779145804,0.4093250989886232,0.0802019686178574,0.12249307923192657,0.12667064356867108,0.09226797009045828,14389,360
deam,15.0,2,3,levelbase_past_future_relational,0.5654669105537685,0.6319967992861443,0.06612890738181848,0.0981809942431909,0.12667064356867108,0.07834627326842014,14389,360
deam,15.0,2,3,strongbase_past_future_relational,0.5231623240300961,0.5317224314479079,0.07637479896080814,0.11446334966151853,0.12667064356867108,0.1067106695790806,14389,360
deam,15.0,2,4,state_level_ridge,0.038726445471366396,0.10170774426010226,0.0589570544143902,0.0901286475944741,0.09017566065953422,0.017840745591522926,10096,360
deam,15.0,2,4,state_direct_delta_ridge,0.038708216359520986,0.10181270895490377,0.058947438908085556,0.09012402711996524,0.09017566065953422,0.01781179907021692,10096,360
deam,15.0,2,4,state_long_history_delta_ridge,0.039678002312624486,0.10269049667709489,0.058965486711178565,0.09013976888743486,0.09017566065953422,0.018126594474684038,10096,360
deam,15.0,2,4,state_long_history_hgb_raw,0.10066542279254384,0.18402100468046254,0.0570648710590171,0.08927775258293565,0.09017566065953422,0.026881828307415843,10096,360
deam,15.0,2,4,state_long_history_hgb_calibrated,0.17929639838825737,0.18402100468046248,0.06390036624462798,0.10463230156627729,0.09017566065953422,0.07206594029377876,10096,360
deam,15.0,2,4,levelbase_past_only,0.13674826547926947,0.18699249656432707,0.06304227256168095,0.0914565025253651,0.09017566065953422,0.039288915095462715,10096,360
deam,15.0,2,4,strongbase_past_only,0.17372204944714573,0.21367257957506652,0.06337645288765768,0.09216137251341501,0.09017566065953422,0.046340266469967036,10096,360
deam,15.0,2,4,levelbase_future_mean,0.38813224353939013,0.40992996398461873,0.06366517417013717,0.0868623837031906,0.09017566065953422,0.06473760798839533,10096,360
deam,15.0,2,4,strongbase_future_mean,0.38672233683303514,0.40140100552106284,0.06543161525599332,0.08869133934437524,0.09017566065953422,0.06851832733032974,10096,360
deam,15.0,2,4,levelbase_future_only_trajectory,0.42536702793914377,0.44781591227010265,0.06095174845701175,0.08453529859731715,0.09017566065953422,0.0654983882467108,10096,360
deam,15.0,2,4,strongbase_future_only_trajectory,0.4202824258009004,0.4335223063519222,0.06344138044579603,0.08701695982457902,0.09017566065953422,0.07021045686802961,10096,360
deam,15.0,2,4,levelbase_past_future_relational,0.5386947300848263,0.549571540373503,0.05846522179333601,0.07952544811141399,0.09017566065953422,0.07451144707851712,10096,360
deam,15.0,2,4,strongbase_past_future_relational,0.5386333533762788,0.5462247920828979,0.05814351403169157,0.08022142660820387,0.09017566065953422,0.07626707186678004,10096,360
deam,15.0,2,5,state_level_ridge,0.023723007462158857,0.06131252045835275,0.06567566224881137,0.0960528766224997,0.09473730055326716,0.019298220814387004,13293,359
deam,15.0,2,5,state_direct_delta_ridge,0.02370396567384221,0.06137832279803229,0.0656686547545277,0.09604483942383436,0.09473730055326716,0.019258459102440718,13293,359
deam,15.0,2,5,state_long_history_delta_ridge,0.02544837146345608,0.06460967208329389,0.06574281763222362,0.09605970315223657,0.09473730055326716,0.01968290000329563,13293,359
deam,15.0,2,5,state_long_history_hgb_raw,0.07789086403489627,0.13880669522135858,0.0635832417246424,0.09600402341869785,0.09473730055326716,0.02960204054503862,13293,359
deam,15.0,2,5,state_long_history_hgb_calibrated,0.1221035936801434,0.1388066952213585,0.07223596630549133,0.10927711225734071,0.09473730055326716,0.06315128306860279,13293,359
deam,15.0,2,5,levelbase_past_only,0.07967122194305436,0.1068127860944921,0.06999505209221979,0.10069788354605862,0.09473730055326716,0.043373544722679694,13293,359
deam,15.0,2,5,strongbase_past_only,0.1202127064948477,0.14724017465918182,0.07091948338742873,0.10210228688450522,0.09473730055326716,0.05105829443782173,13293,359
deam,15.0,2,5,levelbase_future_mean,0.4018490519022145,0.42935057114909003,0.06519663984684948,0.08912247019620106,0.09473730055326716,0.06559391259369626,13293,359
deam,15.0,2,5,strongbase_future_mean,0.3984495558448487,0.4176169106436283,0.06732140928109333,0.0911681531918115,0.09473730055326716,0.06957585182922776,13293,359
deam,15.0,2,5,levelbase_future_only_trajectory,0.39836135330750605,0.4317584758262705,0.06352756045032137,0.08837479776887529,0.09473730055326716,0.06321300934975704,13293,359
deam,15.0,2,5,strongbase_future_only_trajectory,0.40297776671003804,0.4223629159569652,0.06690287876707611,0.09134143543774853,0.09473730055326716,0.07037031007232931,13293,359
deam,15.0,2,5,levelbase_past_future_relational,0.47915638150465123,0.49957965164715207,0.061607072035162386,0.08567888877777582,0.09473730055326716,0.07134471991497382,13293,359
deam,15.0,2,5,strongbase_past_future_relational,0.4803689323082387,0.49395032476709355,0.06401898495963998,0.08809268646746055,0.09473730055326716,0.07665230784904532,13293,359


==> anc/results/future_support_localization_deam_decision.json <==
{
  "role": "candidate-only future-support localization diagnostic",
  "confirmatory": false,
  "test_labels_used_for_selection": false,
  "past_or_current_audio_descriptors_used": false,
  "support_conditions": {
    "early_first_chunk": "first independent 4-s chunk beginning at forecast origin",
    "late_last_chunk": "last independent 4-s chunk ending at or before target minus 2 s",
    "full_future_mean": "mean over all legal independent future chunks"
  },
  "shared_projection": {
    "dimension": 256,
    "balanced_train_only_sample_rows": 20000,
    "whiten": true
  },
  "residual_base": "raw strong HGB OOF residual; calibrated HGB is not used for residual fitting",
  "repeats": 3,
  "outer_folds": 5,
  "bootstrap_draws": 5000,
  "coverage": [
    {
      "dataset": "deam",
      "h_seconds": 10.0,
      "songs": 1799,
      "windows": 84616,
      "archive": "data/processed/deam_muq_local_chunks_w4_s1.npz",
      "embedding_dim": 1024,
      "early_gap_mean": 5.750106334686279,
      "early_gap_min": 5.5,
      "early_gap_max": 6.0,
      "late_gap_mean": 2.2498936653137207,
      "late_gap_min": 2.0,
      "late_gap_max": 2.5,
      "future_chunk_count_mean": 4.500212725725631,
      "future_chunk_count_min": 4,
      "future_chunk_count_max": 5
    },
    {
      "dataset": "deam",
      "h_seconds": 15.0,
      "songs": 1799,
      "windows": 66626,
      "archive": "data/processed/deam_muq_local_chunks_w4_s1.npz",
      "embedding_dim": 1024,
      "early_gap_mean": 10.75013542175293,
      "early_gap_min": 10.5,
      "early_gap_max": 11.0,
      "late_gap_mean": 2.2498648166656494,
      "late_gap_min": 2.0,
      "late_gap_max": 2.5,
      "future_chunk_count_mean": 9.500270164800527,
      "future_chunk_count_min": 9,
      "future_chunk_count_max": 10
    }
  ],
  "rows": [
    {
      "dataset": "DEAM engineering-unseen",
      "h_seconds": 10.0,
      "songs": 1494,
      "windows": 74181,
      "model_metrics": {
        "state_hgb_raw": {
          "ccc": 0.09430699751372203,
          "pearson": 0.15673810595187515,
          "mae": 0.05561590174797886,
          "rmse": 0.09283292702319418,
          "target_std": 0.09248474275233695,
          "prediction_std": 0.0309522561652209
        },
        "state_hgb_calibrated": {
          "ccc": 0.16102569984835471,
          "pearson": 0.16159118300394676,
          "mae": 0.0654680805357878,
          "rmse": 0.11518014613584976,
          "target_std": 0.09248474275233695,
          "prediction_std": 0.08518910181272983
        },
        "early_first_chunk": {
          "ccc": 0.2410645839363976,
          "pearson": 0.315786373302152,
          "mae": 0.05606896414043868,
          "rmse": 0.0888178138040281,
          "target_std": 0.09248474275233695,
          "prediction_std": 0.042897825159825514
        },
        "late_last_chunk": {
          "ccc": 0.28997384854517944,
          "pearson": 0.3649661668087078,
          "mae": 0.05583046002857306,
          "rmse": 0.08693295560421888,
          "target_std": 0.09248474275233695,
          "prediction_std": 0.04571941698573012
        },
        "full_future_mean": {
          "ccc": 0.338149566373198,
          "pearson": 0.40675174285926163,
          "mae": 0.055452364758874245,
          "rmse": 0.08531045371353678,
          "target_std": 0.09248474275233695,
          "prediction_std": 0.04942241572547612
        }
      },
      "effects": {
        "early_first_chunk_minus_state_hgb_raw": {
          "ccc_gain": {
            "point": 0.1467575864226752,
            "lower": 0.13216374071590553,
            "ci": [
              0.12997475983088239,
              0.16595038437865783
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": -0.000453062392459794,
            "lower": -0.001361774265737989,
            "ci": [
              -0.0014970101995801666,
              0.0006092856398864436
            ],
            "p_positive": 0.1584,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "early_first_chunk_minus_state_hgb_calibrated": {
          "ccc_gain": {
            "point": 0.08003888408804255,
            "lower": 0.046444635177011036,
            "ci": [
              0.04162964307703908,
              0.1130436117286415
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": 0.00939911639534913,
            "lower": 0.005275889123116973,
            "ci": [
              0.0048525459831547085,
              0.015148831237599974
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "late_last_chunk_minus_state_hgb_raw": {
          "ccc_gain": {
            "point": 0.19566685103145734,
            "lower": 0.17813506461565395,
            "ci": [
              0.17542199486529717,
              0.2182878799436528
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": -0.00021455828059424467,
            "lower": -0.0015732820156635122,
            "ci": [
              -0.0017540478807818451,
              0.0013104698932290197
            ],
            "p_positive": 0.3614,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "late_last_chunk_minus_state_hgb_calibrated": {
          "ccc_gain": {
            "point": 0.1289481486968247,
            "lower": 0.09450942943308616,
            "ci": [
              0.08832283833637199,
              0.16153219055790183
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": 0.009637620507214678,
            "lower": 0.0052605706989586835,
            "ci": [
              0.004843956971141355,
              0.01593073174842181
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "full_future_mean_minus_state_hgb_raw": {
          "ccc_gain": {
            "point": 0.243842568859476,
            "lower": 0.22347235954385547,
            "ci": [
              0.22090379534834617,
              0.268702572439546
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": 0.00016353698910458138,
            "lower": -0.0012160529224245708,
            "ci": [
              -0.0014341042663184975,
              0.0017635782241604665
            ],
            "p_positive": 0.5764,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "full_future_mean_minus_state_hgb_calibrated": {
          "ccc_gain": {
            "point": 0.17712386652484335,
            "lower": 0.1441276494528232,
            "ci": [
              0.13923434920910238,
              0.2087833446029357
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": 0.010015715776913504,
            "lower": 0.005487764464537292,
            "ci": [
              0.004942904742427761,
              0.016283701883138
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "early_first_chunk_minus_late_last_chunk": {
          "ccc_gain": {
            "point": -0.048909264608782144,
            "lower": -0.058872546512740015,
            "ci": [
              -0.0605298118690809,
              -0.036519275932123424
            ],
            "p_positive": 0.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": -0.00023850411186554933,
            "lower": -0.0007946800193302108,
            "ci": [
              -0.0008691722417625445,
              0.00042849036200250757
            ],
            "p_positive": 0.22,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "full_future_mean_minus_early_first_chunk": {
          "ccc_gain": {
            "point": 0.0970849824368008,
            "lower": 0.08704646791903817,
            "ci": [
              0.08557428524674156,
              0.10809974471133445
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": 0.0006165993815643754,
            "lower": 2.4902707221729255e-05,
            "ci": [
              -5.1747338962952444e-05,
              0.0012848259911254908
            ],
            "p_positive": 0.9778,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "full_future_mean_minus_late_last_chunk": {
          "ccc_gain": {
            "point": 0.04817571782801866,
            "lower": 0.03994481432910853,
            "ci": [
              0.03865425560029242,
              0.058144204282742244
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": 0.00037809526969882605,
            "lower": -1.8918586814709872e-05,
            "ci": [
              -6.868642795634073e-05,
              0.000810810290265342
            ],
            "p_positive": 0.9674,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        }
      }
    },
    {
      "dataset": "DEAM engineering-unseen",
      "h_seconds": 15.0,
      "songs": 1494,
      "windows": 59241,
      "model_metrics": {
        "state_hgb_raw": {
          "ccc": 0.129464159379144,
          "pearson": 0.18797046993908428,
          "mae": 0.07712974138428455,
          "rmse": 0.12249753655761991,
          "target_std": 0.12188185251618584,
          "prediction_std": 0.048703361865112774
        },
        "state_hgb_calibrated": {
          "ccc": 0.18000672572794307,
          "pearson": 0.1802862714863231,
          "mae": 0.09107298104934948,
          "rmse": 0.1526953148972242,
          "target_std": 0.12188185251618584,
          "prediction_std": 0.11646573359437752
        },
        "early_first_chunk": {
          "ccc": 0.22396796974511993,
          "pearson": 0.27905599045506585,
          "mae": 0.07845488501972288,
          "rmse": 0.1201756080416255,
          "target_std": 0.12188185251618584,
          "prediction_std": 0.06127432426527544
        },
        "late_last_chunk": {
          "ccc": 0.3521881916893425,
          "pearson": 0.4121627955096251,
          "mae": 0.07660693868083777,
          "rmse": 0.11254659618958512,
          "target_std": 0.12188185251618584,
          "prediction_std": 0.06854137796317908
        },
        "full_future_mean": {
          "ccc": 0.42204603683039016,
          "pearson": 0.4680672721358739,
          "mae": 0.0753120052522817,
          "rmse": 0.10948896336599209,
          "target_std": 0.12188185251618584,
          "prediction_std": 0.0767237727255042
        }
      },
      "effects": {
        "early_first_chunk_minus_state_hgb_raw": {
          "ccc_gain": {
            "point": 0.09450381036597594,
            "lower": 0.07983280477050698,
            "ci": [
              0.07738853245893992,
              0.11722432979245927
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": -0.0013251436354384347,
            "lower": -0.0026625873618232854,
            "ci": [
              -0.0028861370652008803,
              0.0002920192002060203
            ],
            "p_positive": 0.028,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "early_first_chunk_minus_state_hgb_calibrated": {
          "ccc_gain": {
            "point": 0.0439612440171768,
            "lower": 0.004775080937259035,
            "ci": [
              -0.0003293122125431932,
              0.08117262122429181
            ],
            "p_positive": 0.9866,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": 0.01261809602962658,
            "lower": 0.006750293695728583,
            "ci": [
              0.006094553407838931,
              0.020873405367406304
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "late_last_chunk_minus_state_hgb_raw": {
          "ccc_gain": {
            "point": 0.22272403231019838,
            "lower": 0.1999276300622219,
            "ci": [
              0.1967519556749907,
              0.24947221621089147
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": 0.0005228027034466549,
            "lower": -0.0022480949462528907,
            "ci": [
              -0.002628861148494787,
              0.0037101175162215718
            ],
            "p_positive": 0.6382,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "late_last_chunk_minus_state_hgb_calibrated": {
          "ccc_gain": {
            "point": 0.17218146596139924,
            "lower": 0.13177384442420567,
            "ci": [
              0.1253337385322552,
              0.20830969985412806
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": 0.01446604236851167,
            "lower": 0.0073397421663098,
            "ci": [
              0.006655963651105658,
              0.023810187945206063
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "full_future_mean_minus_state_hgb_raw": {
          "ccc_gain": {
            "point": 0.29258187745124625,
            "lower": 0.2670258534514762,
            "ci": [
              0.26312587142395993,
              0.3211940524702476
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": 0.001817736132002794,
            "lower": -0.0013548048703334108,
            "ci": [
              -0.0018301841014150828,
              0.005223574342511414
            ],
            "p_positive": 0.8696,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "full_future_mean_minus_state_hgb_calibrated": {
          "ccc_gain": {
            "point": 0.2420393111024471,
            "lower": 0.20628447112277504,
            "ci": [
              0.2011383537641584,
              0.27642298996829656
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": 0.015760975797067808,
            "lower": 0.008525190146241783,
            "ci": [
              0.007666102084588192,
              0.024866061660156095
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "early_first_chunk_minus_late_last_chunk": {
          "ccc_gain": {
            "point": -0.12822022194422245,
            "lower": -0.1502116389738576,
            "ci": [
              -0.15388648517664077,
              -0.10294956616256709
            ],
            "p_positive": 0.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": -0.0018479463388850895,
            "lower": -0.003718401870563018,
            "ci": [
              -0.003959177950813595,
              0.0002730912028899472
            ],
            "p_positive": 0.0246,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "full_future_mean_minus_early_first_chunk": {
          "ccc_gain": {
            "point": 0.19807806708527032,
            "lower": 0.17658216563876053,
            "ci": [
              0.17389272530682098,
              0.22227924033015037
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": 0.0031428797674412285,
            "lower": 0.0010042119301329007,
            "ci": [
              0.0007061966257683497,
              0.0056123137522378795
            ],
            "p_positive": 0.9976,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "full_future_mean_minus_late_last_chunk": {
          "ccc_gain": {
            "point": 0.06985784514104787,
            "lower": 0.05578123275306998,
            "ci": [
              0.05399342791681449,
              0.08629932301009087
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          },
          "mae_benefit": {
            "point": 0.0012949334285561392,
            "lower": 0.00012403222197312661,
            "ci": [
              -5.3595951945959036e-05,
              0.0026245528449903776
            ],
            "p_positive": 0.9852,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        }
      }
    }
  ]
}


==> anc/results/future_support_localization_deam_fold_metrics.csv <==
dataset,h_seconds,repeat,fold,model,ccc,pearson,mae,rmse,target_std,prediction_std,n,songs
deam,10.0,0,1,state_hgb_raw,0.0395859263363001,0.06896211029755596,0.04504462731026593,0.0704917362936492,0.06844444598735973,0.021696014456697933,15405,360
deam,10.0,0,1,state_hgb_calibrated,0.05355678320988111,0.06896211029755601,0.04856190958797155,0.07561349715852045,0.06844444598735973,0.03427202925329554,15405,360
deam,10.0,0,1,early_first_chunk,0.2227164157050223,0.2441231391537958,0.051023010606062555,0.07221447604192477,0.06844444598735973,0.044714060280360325,15405,360
deam,10.0,0,1,late_last_chunk,0.255119879225189,0.2698656292970871,0.05178634334270969,0.07276399828287684,0.06844444598735973,0.049087989272159044,15405,360
deam,10.0,0,1,full_future_mean,0.2992264106456292,0.3112496600439787,0.05227681560552687,0.07215835405916002,0.06844444598735973,0.05218171398418339,15405,360
deam,10.0,0,2,state_hgb_raw,0.04835524055629054,0.1533795990856951,0.05090888443932426,0.08187167655474464,0.08282965468098538,0.0134045614804711,15907,360
deam,10.0,0,2,state_hgb_calibrated,0.1103209001165557,0.15337959908569515,0.05543347248560781,0.08542908760931735,0.08282965468098538,0.03561660335692343,15907,360
deam,10.0,0,2,early_first_chunk,0.221047173284868,0.3076634862708026,0.0522210975218461,0.07940578880266598,0.08282965468098538,0.03510640294433925,15907,360
deam,10.0,0,2,late_last_chunk,0.2806348861542049,0.3498754329051855,0.05280419961239135,0.07862160258467302,0.08282965468098538,0.04160511953863784,15907,360
deam,10.0,0,2,full_future_mean,0.33343384122047603,0.396118655308407,0.05235730190485077,0.07707409563058257,0.08282965468098538,0.04528372529860224,15907,360
deam,10.0,0,3,state_hgb_raw,0.10980954178661102,0.2039089473798523,0.06394875222209442,0.10910071808145998,0.11097347708751296,0.032443439541853324,19820,360
deam,10.0,0,3,state_hgb_calibrated,0.2033433298398959,0.2039089473798525,0.07809625032684575,0.13643383697801525,0.11097347708751296,0.10498262999746341,19820,360
deam,10.0,0,3,early_first_chunk,0.24142293927182656,0.358746708095782,0.06277102972115157,0.10363869922054678,0.11097347708751296,0.04293244481812462,19820,360
deam,10.0,0,3,late_last_chunk,0.288833156909095,0.41706242859758136,0.061907138880394876,0.10088078738467686,0.11097347708751296,0.04465213366654555,19820,360
deam,10.0,0,3,full_future_mean,0.3356322947952283,0.4557285053638766,0.0614340443597124,0.09880517965515356,0.11097347708751296,0.048759502945166,19820,360
deam,10.0,0,4,state_hgb_raw,0.11097485414398561,0.18422773197754144,0.05825198235515803,0.0938296522545871,0.09427218461174487,0.03163895850687509,17545,360
deam,10.0,0,4,state_hgb_calibrated,0.17787907793123167,0.18422773197754128,0.06681673363387074,0.10790241860639582,0.09427218461174487,0.07252420138811155,17545,360
deam,10.0,0,4,early_first_chunk,0.2600887085759766,0.3242564252617096,0.059398760712219424,0.09079131948810049,0.09427218461174487,0.047394543172022026,17545,360
deam,10.0,0,4,late_last_chunk,0.3247098198865136,0.3846400219091162,0.05898525752870046,0.08841296985999769,0.09427218461174487,0.051828532117984785,17545,360
deam,10.0,0,4,full_future_mean,0.36232070317538023,0.41640621200273936,0.05872992669501536,0.08715836746671071,0.09427218461174487,0.05497664596462729,17545,360
deam,10.0,0,5,state_hgb_raw,0.04863028972613414,0.0662451873702636,0.05190905376770074,0.08515826920328312,0.0798964443520558,0.035018650690889025,15939,359
deam,10.0,0,5,state_hgb_calibrated,0.06460212092039898,0.06624518737026354,0.06099104952195445,0.12359486210747996,0.0798964443520558,0.09966426067143971,15939,359
deam,10.0,0,5,early_first_chunk,0.2165195451932038,0.2501000106811132,0.05280851765132381,0.08167207231661205,0.0798964443520558,0.04612590837691951,15939,359
deam,10.0,0,5,late_last_chunk,0.2739668711218665,0.309030887715401,0.05226218055240047,0.0796376085312708,0.0798964443520558,0.04846393733729352,15939,359
deam,10.0,0,5,full_future_mean,0.30977967787196026,0.33994945044165603,0.05225172778027215,0.07901990598491938,0.0798964443520558,0.05159010452278827,15939,359
deam,10.0,1,1,state_hgb_raw,0.07197036607637676,0.13006045303016978,0.04955476458279343,0.07814052442704474,0.07759127920424135,0.02346153055220077,18436,360
deam,10.0,1,1,state_hgb_calibrated,0.12746940480676758,0.13006045303016978,0.059158613829443055,0.09518510551294172,0.07759127920424135,0.06558055911092361,18436,360
deam,10.0,1,1,early_first_chunk,0.21156294962086525,0.26112611774378214,0.052164684556717626,0.07739551127656934,0.07759127920424135,0.03966531581033249,18436,360
deam,10.0,1,1,late_last_chunk,0.2671116985935633,0.3175075224207994,0.0515090299308637,0.07576250724113459,0.07759127920424135,0.04245871733647232,18436,360
deam,10.0,1,1,full_future_mean,0.300043335946247,0.33846945854466987,0.052517341729192916,0.07595162674177858,0.07759127920424135,0.047078714820570765,18436,360
deam,10.0,1,2,state_hgb_raw,0.041144145034122864,0.09737596374312917,0.051321798463739604,0.09065209828831179,0.08995557594576256,0.02012799827897499,16029,360
deam,10.0,1,2,state_hgb_calibrated,0.08245094833794797,0.09737596374312914,0.05766243583153497,0.10164055111824076,0.08995557594576256,0.05298958690616435,16029,360
deam,10.0,1,2,early_first_chunk,0.21057556397179197,0.28967544488628566,0.05287883861599039,0.08750042751163489,0.08995557594576256,0.03918753897199807,16029,360
deam,10.0,1,2,late_last_chunk,0.2587001156981849,0.3319760247199026,0.05339001922956944,0.08616893468795135,0.08995557594576256,0.0433849732399799,16029,360
deam,10.0,1,2,full_future_mean,0.3022389733702054,0.3725276802860534,0.053511682405358266,0.08479778677180828,0.08995557594576256,0.04647251320167865,16029,360
deam,10.0,1,3,state_hgb_raw,0.0828808618943782,0.1993177168210089,0.05010673839720071,0.08205706126625324,0.0836692388945633,0.01824394286956854,14629,360
deam,10.0,1,3,state_hgb_calibrated,0.16489649873654244,0.19931771682100902,0.054475528967629354,0.08652942329158302,0.0836692388945633,0.044325845718911926,14629,360
deam,10.0,1,3,early_first_chunk,0.2752543880755713,0.3580648841805692,0.051759314406697315,0.078706810089915,0.0836692388945633,0.03926591604936498,14629,360
deam,10.0,1,3,late_last_chunk,0.3185243003693034,0.38903751173721157,0.051921394462675255,0.07787564363923952,0.0836692388945633,0.043541982775881345,14629,360
deam,10.0,1,3,full_future_mean,0.38492668056648105,0.4498478793804026,0.05142073096809497,0.07537508643663446,0.0836692388945633,0.0472329728216647,14629,360
deam,10.0,1,4,state_hgb_raw,0.11881004999116046,0.23133083938374974,0.0532277552483643,0.08802681413882697,0.09028249682136891,0.02501189063485821,15922,360
deam,10.0,1,4,state_hgb_calibrated,0.23018737214393561,0.23133083938374968,0.0638458557544543,0.10988644567357207,0.09028249682136891,0.08644057075674179,15922,360
deam,10.0,1,4,early_first_chunk,0.2746996402743792,0.3603189068887898,0.05409088009638812,0.0848454399481227,0.09028249682136891,0.04190603791330826,15922,360
deam,10.0,1,4,late_last_chunk,0.3309565857001896,0.4144495808132414,0.05383860847938378,0.08277928413536087,0.09028249682136891,0.04529547293810024,15922,360
deam,10.0,1,4,full_future_mean,0.3837182372403832,0.4559948312304852,0.05324929655554647,0.08093016208978232,0.09028249682136891,0.04952910362845569,15922,360
deam,10.0,1,5,state_hgb_raw,0.10156431022418325,0.14138903369901662,0.06521692951170109,0.10663810948022766,0.10344212232756789,0.04394767028228443,19600,359
deam,10.0,1,5,state_hgb_calibrated,0.1406805761194337,0.14138903369901673,0.07544563472058147,0.13670525459593033,0.10344212232756789,0.10459400220547366,19600,359
deam,10.0,1,5,early_first_chunk,0.23819025333348073,0.2999851799712974,0.0645826729687707,0.10078098334686095,0.10344212232756789,0.05116905856430557,19600,359
deam,10.0,1,5,late_last_chunk,0.2927574689843461,0.3593619992421528,0.06399974228492321,0.09790567294021023,0.10344212232756789,0.05336982257974081,19600,359
deam,10.0,1,5,full_future_mean,0.32979823861595475,0.3912707287760035,0.06363290318120564,0.0966157844353906,0.10344212232756789,0.05674585686991243,19600,359
deam,10.0,2,1,state_hgb_raw,0.10359234531763223,0.20873048546033582,0.06490078107238154,0.11321160056381954,0.1155647102004318,0.03070173060058692,17115,360
deam,10.0,2,1,state_hgb_calibrated,0.20461619865578815,0.20873048546033562,0.07769634121427749,0.13319236369687312,0.1155647102004318,0.0945977504962918,17115,360
deam,10.0,2,1,early_first_chunk,0.24628510497570152,0.37679006828243566,0.06337147695028975,0.1070949655642344,0.1155647102004318,0.04303427424237271,17115,360
deam,10.0,2,1,late_last_chunk,0.29416666109217315,0.43167066165872076,0.06297908476311474,0.10438232793102473,0.1155647102004318,0.0455132110256589,17115,360
deam,10.0,2,1,full_future_mean,0.34646360965146816,0.47874826764432316,0.062032273790127414,0.10169780698757669,0.1155647102004318,0.049550561573193375,17115,360
deam,10.0,2,2,state_hgb_raw,0.06364119975767295,0.18006755358402982,0.04734046613831327,0.07747043283052375,0.07875749564717587,0.014381714693770087,16032,360
deam,10.0,2,2,state_hgb_calibrated,0.15200030962760233,0.18006755358402968,0.053406716448931316,0.08282770582885048,0.07875749564717587,0.043355348945566384,16032,360
deam,10.0,2,2,early_first_chunk,0.23699773868970916,0.3117368459904905,0.04999184702332031,0.07576335840575464,0.07875749564717587,0.03631004455860505,16032,360
deam,10.0,2,2,late_last_chunk,0.28504991996509,0.34691447730345915,0.05063001448120317,0.07516818808396966,0.07875749564717587,0.04122579604500223,16032,360
deam,10.0,2,2,full_future_mean,0.34585146608009204,0.40091534342241086,0.05037244993727568,0.07341923711554353,0.07875749564717587,0.04512928083242136,16032,360
deam,10.0,2,3,state_hgb_raw,0.09672812132904487,0.1432586230768647,0.053855251424271236,0.08250355402103511,0.08086875140988317,0.03145922876299646,18737,360
deam,10.0,2,3,state_hgb_calibrated,0.13957738394708388,0.14325862307686485,0.0719225383989196,0.12021123430367907,0.08086875140988317,0.10117235140308489,18737,360
deam,10.0,2,3,early_first_chunk,0.23011133608326428,0.27455485585540507,0.05518136685126267,0.0807366666729269,0.08086875140988317,0.04387446729454486,18737,360
deam,10.0,2,3,late_last_chunk,0.25788235723872033,0.293958763997113,0.056008332047573356,0.08100042530137347,0.08086875140988317,0.04795416433944532,18737,360
deam,10.0,2,3,full_future_mean,0.2995224014396325,0.3342804138508911,0.055630187977806306,0.07968993649384119,0.08086875140988317,0.0502250473629251,18737,360
deam,10.0,2,4,state_hgb_raw,0.088377037149552,0.09205894999832084,0.059321918785985556,0.10478703811989001,0.08532941955883348,0.06775549262509103,16201,360
deam,10.0,2,4,state_hgb_calibrated,0.07043380817596145,0.0920589499983209,0.07872022802794318,0.1925995319228055,0.08532941955883348,0.17890253751281424,16201,360
deam,10.0,2,4,early_first_chunk,0.2091023561514321,0.21368439416252302,0.05993356843070831,0.10048143199038811,0.08532941955883348,0.07319959584531893,16201,360
deam,10.0,2,4,late_last_chunk,0.25884467330952415,0.26484666691047964,0.058499325980082555,0.09670600381109032,0.08532941955883348,0.07226259839926989,16201,360
deam,10.0,2,4,full_future_mean,0.29030264405112666,0.2948508059528176,0.05911297467216648,0.09678245044810582,0.08532941955883348,0.07614474307426879,16201,360
deam,10.0,2,5,state_hgb_raw,0.11150556104040923,0.18707122268434223,0.05156857597016645,0.08254953561143694,0.08314327837903215,0.027492039350067388,16531,359
deam,10.0,2,5,state_hgb_calibrated,0.18655173815846698,0.18707122268434237,0.05995008951170861,0.10348111628515166,0.08314327837903215,0.0789455125835856,16531,359
deam,10.0,2,5,early_first_chunk,0.261483693529584,0.32630949077838173,0.05310996082699248,0.07995885016473789,0.08314327837903215,0.04171869897382534,16531,359
deam,10.0,2,5,late_last_chunk,0.32754528931605176,0.3885625927238528,0.05240247365891681,0.07782500414534055,0.08314327837903215,0.04565922058736739,16531,359
deam,10.0,2,5,full_future_mean,0.35591287108030273,0.41034501540251817,0.05261327563070139,0.07716513117519769,0.08314327837903215,0.04822086184097441,16531,359
deam,15.0,0,1,state_hgb_raw,0.12796898688128444,0.23179353566129543,0.06811776976694925,0.10047361759031391,0.10289809497828267,0.03105547884116073,12215,360
deam,15.0,0,1,state_hgb_calibrated,0.2180747567150851,0.2317935356612956,0.07634421244375775,0.11162841227057764,0.10289809497828267,0.07285359849314449,12215,360
deam,15.0,0,1,early_first_chunk,0.23762459630607802,0.29480196706391343,0.07160333911237537,0.10080726802704151,0.10289809497828267,0.05220817339677327,12215,360
deam,15.0,0,1,late_last_chunk,0.3395386135052899,0.3821353635045844,0.07062499886484756,0.09817442381709712,0.10289809497828267,0.06300628903353095,12215,360
deam,15.0,0,1,full_future_mean,0.40690898225938005,0.433255158838315,0.07066931865892954,0.0967958343311803,0.10289809497828267,0.07209550569541741,12215,360
deam,15.0,0,2,state_hgb_raw,0.1154879652423571,0.16625395540253135,0.0862318589789503,0.1340376735679955,0.13192914447404083,0.05347416573354628,13923,360
deam,15.0,0,2,state_hgb_calibrated,0.1633938554460502,0.16625395540253127,0.10674235969153262,0.18412987608836223,0.13192914447404083,0.15094560206189603,13923,360
deam,15.0,0,2,early_first_chunk,0.2199239496152356,0.27387573939256654,0.08577979716326217,0.1305207714612099,0.13192914447404083,0.06646156156795681,13923,360
deam,15.0,0,2,late_last_chunk,0.34674613719003433,0.4107350136379097,0.08284713942072597,0.12170946111671557,0.13192914447404083,0.07255140981474618,13923,360
deam,15.0,0,2,full_future_mean,0.39374986409334856,0.44149179188872967,0.08252979079143108,0.1205530237010845,0.13192914447404083,0.08102730755230617,13923,360
deam,15.0,0,3,state_hgb_raw,0.11705745350167278,0.2108226858655261,0.07184396604162581,0.11664197445002988,0.11879505783050859,0.036010623553951855,13957,360
deam,15.0,0,3,state_hgb_calibrated,0.2032697122884725,0.21082268586552608,0.08450075958839699,0.13374287066723564,0.11879505783050859,0.09110808447855842,13957,360
deam,15.0,0,3,early_first_chunk,0.2477136475120825,0.32889975730998383,0.07325217549379338,0.11319906937463325,0.11879505783050859,0.05399586987117377,13957,360
deam,15.0,0,3,late_last_chunk,0.35433407929813804,0.42570477972231585,0.0735314663947958,0.1083566373221447,0.11879505783050859,0.06370583353180323,13957,360
deam,15.0,0,3,full_future_mean,0.44366009599811373,0.49096815501628177,0.07360528900014751,0.10489207094178847,0.11879505783050859,0.07521661498130598,13957,360
deam,15.0,0,4,state_hgb_raw,0.16402892755216045,0.2120628792741467,0.08471312594886897,0.1368159492253148,0.13479186439174165,0.06424573795068123,14746,360
deam,15.0,0,4,state_hgb_calibrated,0.20957363054197162,0.2120628792741467,0.0956939839008693,0.15949603463837944,0.13479186439174165,0.11798224810609934,14746,360
deam,15.0,0,4,early_first_chunk,0.2579715832932176,0.3037102184097443,0.0866537811748548,0.13289402161872224,0.13479186439174165,0.074990999158731,14746,360
deam,15.0,0,4,late_last_chunk,0.3775872306099589,0.426573468736291,0.08412582193786697,0.12433017652722399,0.13479186439174165,0.0815463240714815,14746,360
deam,15.0,0,4,full_future_mean,0.44647971110417545,0.4812406644455715,0.08354570981115018,0.12106208858089876,0.13479186439174165,0.09112310604606723,14746,360
deam,15.0,0,5,state_hgb_raw,0.049754220905492176,0.10272320995347684,0.059951866849510184,0.09167535203734929,0.09028324052231941,0.023724301640716282,11785,359
deam,15.0,0,5,state_hgb_calibrated,0.06069759752107305,0.10272320995347685,0.06377088334869438,0.0964098210207475,0.09028324052231941,0.03238194309503469,11785,359
deam,15.0,0,5,early_first_chunk,0.15018686027605074,0.16559099471419145,0.07169832530846523,0.10116483751556432,0.09028324052231941,0.06049142617243561,11785,359
deam,15.0,0,5,late_last_chunk,0.30023763245616397,0.3131619655079905,0.07067430546435044,0.09544028139319022,0.09028324052231941,0.06911492189554058,11785,359
deam,15.0,0,5,full_future_mean,0.3603694537658081,0.36847946429769307,0.07126089687460781,0.09516395376440762,0.09028324052231941,0.0766855093878403,11785,359
deam,15.0,1,1,state_hgb_raw,0.09608019418279934,0.12569278110435256,0.07130172844419455,0.11510684410055394,0.10947691659841612,0.05117329426015312,11915,360
deam,15.0,1,1,state_hgb_calibrated,0.12478747944255028,0.1256927811043526,0.08531760252986742,0.15318581054887184,0.10947691659841612,0.12157147336110151,11915,360
deam,15.0,1,1,early_first_chunk,0.18525541399818277,0.21047084161013999,0.07507797949146591,0.11516067354764485,0.10947691659841612,0.06543548532421298,11915,360
deam,15.0,1,1,late_last_chunk,0.2970896621143012,0.32506400200080887,0.07547055867835237,0.10951219473515589,0.10947691659841612,0.07121822479952435,11915,360
deam,15.0,1,1,full_future_mean,0.3660131807994855,0.3855274678828205,0.0746898008377431,0.10753963324705293,0.10947691659841612,0.07909439710809835,11915,360
deam,15.0,1,2,state_hgb_raw,0.12365552356660328,0.2680713904724039,0.0855485308889781,0.13505682664889232,0.14014559032342852,0.03425404384935115,16568,360
deam,15.0,1,2,state_hgb_calibrated,0.2173326917857098,0.26807139047240347,0.0925947831585768,0.13947138069552945,0.14014559032342852,0.07188829206746163,16568,360
deam,15.0,1,2,early_first_chunk,0.21050971676626826,0.3166373213394489,0.08671468659434801,0.1332361123727723,0.14014559032342852,0.05333321031910296,16568,360
deam,15.0,1,2,late_last_chunk,0.37089638976510264,0.49540459660506037,0.08152267900270908,0.12190433959289504,0.14014559032342852,0.06309563215450678,16568,360
deam,15.0,1,2,full_future_mean,0.4439320965862811,0.5415370860228931,0.08048792815312844,0.11786083591535872,0.14014559032342852,0.07306175754205094,16568,360
deam,15.0,1,3,state_hgb_raw,0.08338632115285384,0.23305116153321878,0.07205942547522491,0.12102098479349939,0.12411853222962875,0.023030954992038416,11978,360
deam,15.0,1,3,state_hgb_calibrated,0.16397952188901857,0.23305116153321875,0.07632309318263565,0.12413561119896412,0.12411853222962875,0.052245341884548845,11978,360
deam,15.0,1,3,early_first_chunk,0.1815465206450022,0.25976228109617333,0.07577543843584153,0.12149455154170259,0.12411853222962875,0.05077674053770209,11978,360
deam,15.0,1,3,late_last_chunk,0.332321246197527,0.42077351942435687,0.07337470101823351,0.11299227036990721,0.12411853222962875,0.0608377289800077,11978,360
deam,15.0,1,3,full_future_mean,0.3973330436534715,0.46856165147644546,0.07321228093317472,0.11022729596879596,0.12411853222962875,0.06886875671320976,11978,360
deam,15.0,1,4,state_hgb_raw,0.1574194846314193,0.18380545219568903,0.06846735817819657,0.10219392560890968,0.09648151353566872,0.05501292613543917,14187,360
deam,15.0,1,4,state_hgb_calibrated,0.17432874630708664,0.18380545219568892,0.07646947592556536,0.11496380018906563,0.09648151353566872,0.0786776847898491,14187,360
deam,15.0,1,4,early_first_chunk,0.2482788548151759,0.2623736553341473,0.07469134419779731,0.104717639552452,0.09648151353566872,0.07153660508873029,14187,360
deam,15.0,1,4,late_last_chunk,0.3490627439003525,0.36094611945088856,0.07480190662404447,0.1017058057644967,0.09648151353566872,0.0796414903745079,14187,360
deam,15.0,1,4,full_future_mean,0.3830990809506492,0.390400896848668,0.0748506683055996,0.1014689700249855,0.09648151353566872,0.0848745113387353,14187,360
deam,15.0,1,5,state_hgb_raw,0.0958893686995366,0.1087779401445237,0.08056478059267845,0.12503480095879232,0.11076577317037813,0.0688072637962721,11978,359
deam,15.0,1,5,state_hgb_calibrated,0.09711766062441887,0.10877794014452374,0.10415189980376988,0.1951295424285302,0.11076577317037813,0.169956076651747,11978,359
deam,15.0,1,5,early_first_chunk,0.22891136021991138,0.24803666815920694,0.07922257724696154,0.11879742891853937,0.11076577317037813,0.07624750837319968,11978,359
deam,15.0,1,5,late_last_chunk,0.3114593665931401,0.3284025678498657,0.0808893550491441,0.1152502712214668,0.11076577317037813,0.08258736507003912,11978,359
deam,15.0,1,5,full_future_mean,0.39178271661255465,0.40336775485977816,0.07834078306145809,0.11148139555119578,0.11076577317037813,0.08958897189868299,11978,359
deam,15.0,2,1,state_hgb_raw,0.12529942513392722,0.21909261815543654,0.08804615275321644,0.1357832430462116,0.13805965371504236,0.04365736304083756,13392,360
deam,15.0,2,1,state_hgb_calibrated,0.16974759779595536,0.21909261815543657,0.09115671242520236,0.13954536667533687,0.13805965371504236,0.0658112012389656,13392,360
deam,15.0,2,1,early_first_chunk,0.19699810173176385,0.27163139195178937,0.09032601039444098,0.1347162825700915,0.13805965371504236,0.05936205339447403,13392,360
deam,15.0,2,1,late_last_chunk,0.3791230559371977,0.4756515739364511,0.08398345123920677,0.12148854695697656,0.13805965371504236,0.06862140811067224,13392,360
deam,15.0,2,1,full_future_mean,0.44060129359173683,0.5228506694772159,0.08186949170218621,0.11774570445918524,0.13805965371504236,0.07563799551500265,13392,360
deam,15.0,2,2,state_hgb_raw,0.15502248036431684,0.19905004433658874,0.08219466609354761,0.12910147755004914,0.12591882601985294,0.060999884361821306,15456,360
deam,15.0,2,2,state_hgb_calibrated,0.18321497408161241,0.19905004433658857,0.11309162131742041,0.19956065391318573,0.12591882601985294,0.17820508597762305,15456,360
deam,15.0,2,2,early_first_chunk,0.2574884689380493,0.30382366713389214,0.08197245490599775,0.1247736716087665,0.12591882601985294,0.07055994427697067,15456,360
deam,15.0,2,2,late_last_chunk,0.3813756468868732,0.4263231059904675,0.07997361445261691,0.11686290335927617,0.12591882601985294,0.07841872109725931,15456,360
deam,15.0,2,2,full_future_mean,0.4510527716787943,0.4808988797125829,0.07934314767848594,0.11429746232227192,0.12591882601985294,0.08863301208377118,15456,360
deam,15.0,2,3,state_hgb_raw,0.14464288051233481,0.16404808854639313,0.08525263866399577,0.13703412101086765,0.12667064356867108,0.07640642453181028,14389,360
deam,15.0,2,3,state_hgb_calibrated,0.14038980678362448,0.16404808854639333,0.13119062476935833,0.23791863749936687,0.12667064356867108,0.22244046826888525,14389,360
deam,15.0,2,3,early_first_chunk,0.20305896764394446,0.2189598892573941,0.08798084547675215,0.13707196822565543,0.12667064356867108,0.08630237474217625,14389,360
deam,15.0,2,3,late_last_chunk,0.32042914397656824,0.3398947438681358,0.0846011887773407,0.12796997460922657,0.12667064356867108,0.08967327068651636,14389,360
deam,15.0,2,3,full_future_mean,0.36048196947169703,0.375174889902502,0.08452173598992178,0.12704100388008135,0.12667064356867108,0.09571474596302094,14389,360
deam,15.0,2,4,state_hgb_raw,0.10066542279254384,0.18402100468046254,0.0570648710590171,0.08927775258293565,0.09017566065953422,0.026881828307415843,10096,360
deam,15.0,2,4,state_hgb_calibrated,0.17929639838825737,0.18402100468046248,0.06390036624462798,0.10463230156627729,0.09017566065953422,0.07206594029377876,10096,360
deam,15.0,2,4,early_first_chunk,0.2123534124047533,0.24773927205811894,0.06391783954947658,0.09200056685029268,0.09017566065953422,0.051073388136865676,10096,360
deam,15.0,2,4,late_last_chunk,0.32836096087888766,0.3539596538467721,0.06366723403472077,0.08923557795228364,0.09017566065953422,0.060984375053983485,10096,360
deam,15.0,2,4,full_future_mean,0.38607114238676704,0.40075743478767134,0.06535805630768521,0.08874366841291592,0.09017566065953422,0.06852091140505592,10096,360
deam,15.0,2,5,state_hgb_raw,0.07789086403489627,0.13880669522135858,0.0635832417246424,0.09600402341869785,0.09473730055326716,0.02960204054503862,13293,359
deam,15.0,2,5,state_hgb_calibrated,0.1221035936801434,0.1388066952213585,0.07223596630549133,0.10927711225734071,0.09473730055326716,0.06315128306860279,13293,359
deam,15.0,2,5,early_first_chunk,0.21529982249251126,0.2588784136529863,0.06601936440892546,0.09575256816273253,0.09473730055326716,0.05128542309377168,13293,359
deam,15.0,2,5,late_last_chunk,0.34256019124891324,0.36760307670512105,0.06747563001955602,0.09313956496451012,0.09473730055326716,0.06489618485129965,13293,359
deam,15.0,2,5,full_future_mean,0.3923025072612621,0.40891766597786133,0.06811610257605566,0.09240196406155549,0.09473730055326716,0.07113923155725681,13293,359


==> anc/results/future_support_localization_pmemo_decision.json <==
{
  "role": "candidate-only future-support localization diagnostic",
  "confirmatory": false,
  "test_labels_used_for_selection": false,
  "past_or_current_audio_descriptors_used": false,
  "support_conditions": {
    "early_first_chunk": "first independent 4-s chunk beginning at forecast origin",
    "late_last_chunk": "last independent 4-s chunk ending at or before target minus 2 s",
    "full_future_mean": "mean over all legal independent future chunks"
  },
  "shared_projection": {
    "dimension": 256,
    "balanced_train_only_sample_rows": 20000,
    "whiten": true
  },
  "residual_base": "raw strong HGB OOF residual; calibrated HGB is not used for residual fitting",
  "repeats": 3,
  "outer_folds": 5,
  "bootstrap_draws": 5000,
  "coverage": [
    {
      "dataset": "pmemo",
      "h_seconds": 10.0,
      "songs": 611,
      "windows": 19336,
      "archive": "data/processed/pmemo_muq_local_chunks_w4_s1.npz",
      "embedding_dim": 1024,
      "early_gap_mean": 5.74989652633667,
      "early_gap_min": 5.5,
      "early_gap_max": 6.0,
      "late_gap_mean": 2.25010347366333,
      "late_gap_min": 2.0,
      "late_gap_max": 2.5,
      "future_chunk_count_mean": 4.499793131981796,
      "future_chunk_count_min": 4,
      "future_chunk_count_max": 5
    },
    {
      "dataset": "pmemo",
      "h_seconds": 15.0,
      "songs": 481,
      "windows": 13677,
      "archive": "data/processed/pmemo_muq_local_chunks_w4_s1.npz",
      "embedding_dim": 1024,
      "early_gap_mean": 10.749872207641602,
      "early_gap_min": 10.5,
      "early_gap_max": 11.0,
      "late_gap_mean": 2.2501280307769775,
      "late_gap_min": 2.0,
      "late_gap_max": 2.5,
      "future_chunk_count_mean": 9.49974409592747,
      "future_chunk_count_min": 9,
      "future_chunk_count_max": 10
    }
  ],
  "rows": [
    {
      "dataset": "PMEmo",
      "h_seconds": 10.0,
      "songs": 611,
      "windows": 19336,
      "model_metrics": {
        "state_hgb_raw": {
          "ccc": 0.0753061730319222,
          "pearson": 0.1597220865130696,
          "mae": 0.02530964611443971,
          "rmse": 0.03681136540036249,
          "target_std": 0.037131814876857794,
          "prediction_std": 0.009303692022638449
        },
        "state_hgb_calibrated": {
          "ccc": 0.15931910893918944,
          "pearson": 0.16267535693645002,
          "mae": 0.0317623081681605,
          "rmse": 0.04391527338885563,
          "target_std": 0.037131814876857794,
          "prediction_std": 0.030253103559989662
        },
        "early_first_chunk": {
          "ccc": 0.24290423423977103,
          "pearson": 0.2936986504292151,
          "mae": 0.02660850712598286,
          "rmse": 0.03655842951270292,
          "target_std": 0.037131814876857794,
          "prediction_std": 0.019659895591805632
        },
        "late_last_chunk": {
          "ccc": 0.2854721092915197,
          "pearson": 0.33115498393404075,
          "mae": 0.026153767592097543,
          "rmse": 0.03616247369181539,
          "target_std": 0.037131814876857794,
          "prediction_std": 0.02124483156456479
        },
        "full_future_mean": {
          "ccc": 0.3186335406026966,
          "pearson": 0.35340296794337633,
          "mae": 0.0266448090195364,
          "rmse": 0.03621861890177765,
          "target_std": 0.037131814876857794,
          "prediction_std": 0.023373736561559073
        }
      },
      "effects": {
        "early_first_chunk_minus_state_hgb_raw": {
          "ccc_gain": {
            "point": 0.1675980612078488,
            "lower": 0.1348967563248812,
            "ci": [
              0.13018243098313415,
              0.20449069687975902
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          },
          "mae_benefit": {
            "point": -0.0012988610115431298,
            "lower": -0.001977473137754852,
            "ci": [
              -0.0020592385051733,
              -0.0004912598066274406
            ],
            "p_positive": 0.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          }
        },
        "early_first_chunk_minus_state_hgb_calibrated": {
          "ccc_gain": {
            "point": 0.08358512530058163,
            "lower": 0.03620695705949793,
            "ci": [
              0.029896727506397703,
              0.13594843190185377
            ],
            "p_positive": 0.9998,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          },
          "mae_benefit": {
            "point": 0.005153801042177656,
            "lower": 0.004092221755875243,
            "ci": [
              0.003947873963195275,
              0.006411876838915387
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          }
        },
        "late_last_chunk_minus_state_hgb_raw": {
          "ccc_gain": {
            "point": 0.21016593625959729,
            "lower": 0.16754275654479817,
            "ci": [
              0.1615665099984614,
              0.25766484797714867
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          },
          "mae_benefit": {
            "point": -0.0008441214776578545,
            "lower": -0.0016323307315977257,
            "ci": [
              -0.0017244579178341973,
              8.711291139910777e-05
            ],
            "p_positive": 0.0182,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          }
        },
        "late_last_chunk_minus_state_hgb_calibrated": {
          "ccc_gain": {
            "point": 0.12615300035233012,
            "lower": 0.06989420587908597,
            "ci": [
              0.06427665079125033,
              0.18836337725942326
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          },
          "mae_benefit": {
            "point": 0.005608540576062931,
            "lower": 0.0045103505101239455,
            "ci": [
              0.004326419280346544,
              0.006961592003748233
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          }
        },
        "full_future_mean_minus_state_hgb_raw": {
          "ccc_gain": {
            "point": 0.24332736757077422,
            "lower": 0.2003207818037004,
            "ci": [
              0.19422930289366633,
              0.28909787272049403
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          },
          "mae_benefit": {
            "point": -0.0013351629050966933,
            "lower": -0.002285747901591989,
            "ci": [
              -0.0024016015047494048,
              -0.0001791881982291718
            ],
            "p_positive": 0.0044,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          }
        },
        "full_future_mean_minus_state_hgb_calibrated": {
          "ccc_gain": {
            "point": 0.15931443166350706,
            "lower": 0.10391548091048958,
            "ci": [
              0.09429121942779514,
              0.22126808505745865
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          },
          "mae_benefit": {
            "point": 0.005117499148624092,
            "lower": 0.0038874770251412422,
            "ci": [
              0.0036827499189777744,
              0.006610431682359429
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          }
        },
        "early_first_chunk_minus_late_last_chunk": {
          "ccc_gain": {
            "point": -0.0425678750517485,
            "lower": -0.06627671216216599,
            "ci": [
              -0.06976037398073927,
              -0.013006030044785148
            ],
            "p_positive": 0.0004,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          },
          "mae_benefit": {
            "point": -0.00045473953388527536,
            "lower": -0.0009270167271384038,
            "ci": [
              -0.000985401267978431,
              5.734407030753176e-05
            ],
            "p_positive": 0.022,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          }
        },
        "full_future_mean_minus_early_first_chunk": {
          "ccc_gain": {
            "point": 0.07572930636292544,
            "lower": 0.05602703436916697,
            "ci": [
              0.05315967033933108,
              0.09605815624573112
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          },
          "mae_benefit": {
            "point": -3.630189355356348e-05,
            "lower": -0.0004853602008203438,
            "ci": [
              -0.0005609713785443474,
              0.0004836013475667575
            ],
            "p_positive": 0.4298,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          }
        },
        "full_future_mean_minus_late_last_chunk": {
          "ccc_gain": {
            "point": 0.03316143131117694,
            "lower": 0.01566979517774947,
            "ci": [
              0.013376360684872357,
              0.053842929610200846
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          },
          "mae_benefit": {
            "point": -0.0004910414274388389,
            "lower": -0.0009146437429642556,
            "ci": [
              -0.0009694689645730976,
              -2.522166940994742e-05
            ],
            "p_positive": 0.0086,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 611
          }
        }
      }
    },
    {
      "dataset": "PMEmo",
      "h_seconds": 15.0,
      "songs": 481,
      "windows": 13677,
      "model_metrics": {
        "state_hgb_raw": {
          "ccc": 0.08145801840943472,
          "pearson": 0.14299008175262762,
          "mae": 0.03173629327069614,
          "rmse": 0.045453386732167776,
          "target_std": 0.04526206512680145,
          "prediction_std": 0.014154582095739913
        },
        "state_hgb_calibrated": {
          "ccc": 0.12717139496156213,
          "pearson": 0.1316618433873688,
          "mae": 0.038403117522418054,
          "rmse": 0.05331747347748631,
          "target_std": 0.04526206512680145,
          "prediction_std": 0.034751639263250075
        },
        "early_first_chunk": {
          "ccc": 0.2054122151792306,
          "pearson": 0.23363608000483618,
          "mae": 0.034490634894436316,
          "rmse": 0.046958913075236,
          "target_std": 0.04526206512680145,
          "prediction_std": 0.026953562959992926
        },
        "late_last_chunk": {
          "ccc": 0.3059251216375961,
          "pearson": 0.3310885707026288,
          "mae": 0.03338409810225404,
          "rmse": 0.04535623247254761,
          "target_std": 0.04526206512680145,
          "prediction_std": 0.030253401516612776
        },
        "full_future_mean": {
          "ccc": 0.33924320278169773,
          "pearson": 0.34947626822308664,
          "mae": 0.03494469584579194,
          "rmse": 0.046722821672779656,
          "target_std": 0.04526206512680145,
          "prediction_std": 0.03542791470800231
        }
      },
      "effects": {
        "early_first_chunk_minus_state_hgb_raw": {
          "ccc_gain": {
            "point": 0.12395419676979579,
            "lower": 0.0839417870779268,
            "ci": [
              0.07693568727970117,
              0.1663859642572317
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          },
          "mae_benefit": {
            "point": -0.002754341623740192,
            "lower": -0.003984832581703829,
            "ci": [
              -0.004167605610852796,
              -0.0013302334534588478
            ],
            "p_positive": 0.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          }
        },
        "early_first_chunk_minus_state_hgb_calibrated": {
          "ccc_gain": {
            "point": 0.07824082021766823,
            "lower": 0.026411298769581263,
            "ci": [
              0.017305201815259012,
              0.13682514303152288
            ],
            "p_positive": 0.9982,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          },
          "mae_benefit": {
            "point": 0.003912482627981726,
            "lower": 0.0019852149092501703,
            "ci": [
              0.0016907233323719992,
              0.006338368005468029
            ],
            "p_positive": 0.9998,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          }
        },
        "late_last_chunk_minus_state_hgb_raw": {
          "ccc_gain": {
            "point": 0.22446710322816138,
            "lower": 0.1646449214369045,
            "ci": [
              0.15608895661906308,
              0.28795798732544625
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          },
          "mae_benefit": {
            "point": -0.0016478048315578969,
            "lower": -0.0031655171186517855,
            "ci": [
              -0.003359628597251649,
              5.2612432403635295e-05
            ],
            "p_positive": 0.0148,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          }
        },
        "late_last_chunk_minus_state_hgb_calibrated": {
          "ccc_gain": {
            "point": 0.17875372667603381,
            "lower": 0.10186500625928202,
            "ci": [
              0.08972901115939823,
              0.26124222488010573
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          },
          "mae_benefit": {
            "point": 0.00501901942016402,
            "lower": 0.0028970607421326326,
            "ci": [
              0.0026142084941310727,
              0.007351016413467941
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          }
        },
        "full_future_mean_minus_state_hgb_raw": {
          "ccc_gain": {
            "point": 0.257785184372263,
            "lower": 0.1966469415332965,
            "ci": [
              0.18822489209458715,
              0.32594114923683587
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          },
          "mae_benefit": {
            "point": -0.003208402575095803,
            "lower": -0.005207927676241407,
            "ci": [
              -0.005494548021705858,
              -0.0009340356938847493
            ],
            "p_positive": 0.0002,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          }
        },
        "full_future_mean_minus_state_hgb_calibrated": {
          "ccc_gain": {
            "point": 0.21207180782013543,
            "lower": 0.14536177287729263,
            "ci": [
              0.13646685818627707,
              0.28616303208178706
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          },
          "mae_benefit": {
            "point": 0.0034584216766261147,
            "lower": 0.0010837747766382017,
            "ci": [
              0.0007500175680977224,
              0.006283078870856242
            ],
            "p_positive": 0.998,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          }
        },
        "early_first_chunk_minus_late_last_chunk": {
          "ccc_gain": {
            "point": -0.10051290645836558,
            "lower": -0.1523230488758143,
            "ci": [
              -0.15843811896650073,
              -0.03851260180851474
            ],
            "p_positive": 0.0002,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          },
          "mae_benefit": {
            "point": -0.0011065367921822952,
            "lower": -0.002318000473590573,
            "ci": [
              -0.002498855307184646,
              0.00027999669369799344
            ],
            "p_positive": 0.036,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          }
        },
        "full_future_mean_minus_early_first_chunk": {
          "ccc_gain": {
            "point": 0.1338309876024672,
            "lower": 0.08850386714675273,
            "ci": [
              0.08245662023351953,
              0.18425889630006173
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          },
          "mae_benefit": {
            "point": -0.00045406095135561093,
            "lower": -0.0018558357907154282,
            "ci": [
              -0.002063143488086166,
              0.0011926943897402227
            ],
            "p_positive": 0.2576,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          }
        },
        "full_future_mean_minus_late_last_chunk": {
          "ccc_gain": {
            "point": 0.03331808114410162,
            "lower": -0.010728341522463668,
            "ci": [
              -0.01675064470818317,
              0.09068171212394951
            ],
            "p_positive": 0.9204,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          },
          "mae_benefit": {
            "point": -0.001560597743537906,
            "lower": -0.002746195995559718,
            "ci": [
              -0.0029172191368014547,
              -0.00013149484162047937
            ],
            "p_positive": 0.0072,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          }
        }
      }
    }
  ]
}


==> anc/results/future_support_localization_pmemo_fold_metrics.csv <==
dataset,h_seconds,repeat,fold,model,ccc,pearson,mae,rmse,target_std,prediction_std,n,songs
pmemo,10.0,0,1,state_hgb_raw,0.029739791878025452,0.058154033287097645,0.02258884940117377,0.031999324647919325,0.03131534859951894,0.008617161707032877,3590,123
pmemo,10.0,0,1,state_hgb_calibrated,0.05720234512935489,0.05815403328709765,0.028081378628173795,0.03963236229258962,0.03131534859951894,0.02616544783296078,3590,123
pmemo,10.0,0,1,early_first_chunk,0.1610986841759253,0.1802941471148334,0.02594952943333935,0.03397948283769359,0.03131534859951894,0.019635672169283844,3590,123
pmemo,10.0,0,1,late_last_chunk,0.18330706663382929,0.1961912285177251,0.025797254719792072,0.034375224196843045,0.03131534859951894,0.02158463236448646,3590,123
pmemo,10.0,0,1,full_future_mean,0.17563216068451526,0.18612316897760708,0.026870116415404124,0.03507413754629808,0.03131534859951894,0.022483779682062943,3590,123
pmemo,10.0,0,2,state_hgb_raw,0.07401961975555794,0.14275049484040553,0.026742293756247086,0.03836429017524342,0.03818673168901953,0.010791437299874992,3844,122
pmemo,10.0,0,2,state_hgb_calibrated,0.14035018683752493,0.14275049484040542,0.03470867632351744,0.047250695270298286,0.03818673168901953,0.0334339524931867,3844,122
pmemo,10.0,0,2,early_first_chunk,0.21189978906307533,0.2459621832460815,0.028365994852515737,0.03908479998159604,0.03818673168901953,0.02186522968262082,3844,122
pmemo,10.0,0,2,late_last_chunk,0.22970948468520697,0.25907694366561057,0.028683379015746576,0.039334456732333024,0.03818673168901953,0.023318437142269888,3844,122
pmemo,10.0,0,2,full_future_mean,0.260079962718209,0.2824130939579793,0.028737176229156485,0.03944216108776511,0.03818673168901953,0.02535223180058528,3844,122
pmemo,10.0,0,3,state_hgb_raw,0.08407034811864518,0.1699906678286404,0.02649966444109758,0.037506626640196467,0.037886119172492905,0.010024472782027732,4135,122
pmemo,10.0,0,3,state_hgb_calibrated,0.16860889616974878,0.16999066782864047,0.035338451176484945,0.04705630722879331,0.037886119172492905,0.03486387059111496,4135,122
pmemo,10.0,0,3,early_first_chunk,0.3176991491589394,0.38302608993469645,0.02614926919883316,0.03545171816496701,0.037886119172492905,0.020163979239417606,4135,122
pmemo,10.0,0,3,late_last_chunk,0.34143527619695063,0.3971030579179232,0.026335676601540257,0.03538360049945393,0.037886119172492905,0.021572507247195474,4135,122
pmemo,10.0,0,3,full_future_mean,0.4052578047248299,0.4458533258920252,0.02623500149379539,0.03471528185284153,0.037886119172492905,0.024307589879334613,4135,122
pmemo,10.0,0,4,state_hgb_raw,0.07756978755706229,0.15412479763210488,0.025221320016138343,0.03697035470980749,0.03701099644723804,0.010074720937842424,3590,122
pmemo,10.0,0,4,state_hgb_calibrated,0.15040038211808826,0.15412479763210493,0.03268596161278986,0.04456365641041167,0.03701099644723804,0.030815056823627684,3590,122
pmemo,10.0,0,4,early_first_chunk,0.22959952056438246,0.27787208599259505,0.02667894314514105,0.03677640011230013,0.03701099644723804,0.01959689065776991,3590,122
pmemo,10.0,0,4,late_last_chunk,0.2776834111993099,0.3268129441909622,0.02633573824187907,0.03606843916802737,0.03701099644723804,0.020673643463691424,3590,122
pmemo,10.0,0,4,full_future_mean,0.29042723691702776,0.32218373120406923,0.02715084566429,0.036885306259425925,0.03701099644723804,0.023349781123931566,3590,122
pmemo,10.0,0,5,state_hgb_raw,0.05184742123242763,0.12074122170658007,0.02646892550110366,0.039771083107638786,0.039819935043123526,0.00899492731765473,4177,122
pmemo,10.0,0,5,state_hgb_calibrated,0.1118350449470314,0.12074122170657996,0.03146635859546697,0.04539217768334305,0.039819935043123526,0.026981134819838135,4177,122
pmemo,10.0,0,5,early_first_chunk,0.19337694240378286,0.24374570162123893,0.02821224935960838,0.039925990174369375,0.039819935043123526,0.019686927386683494,4177,122
pmemo,10.0,0,5,late_last_chunk,0.2260279994948201,0.26655212203318684,0.02732983504136607,0.040052470606535065,0.039819935043123526,0.022069013750841977,4177,122
pmemo,10.0,0,5,full_future_mean,0.26349126774900006,0.3005826640458692,0.02809293657127864,0.03976671509473597,0.039819935043123526,0.023633785550145697,4177,122
pmemo,10.0,1,1,state_hgb_raw,0.07101289222082786,0.12634714145858125,0.025223010440354507,0.036718929083564826,0.03628913693808807,0.01123920185732864,4059,123
pmemo,10.0,1,1,state_hgb_calibrated,0.12631054199048752,0.1263471414585813,0.03516483518972225,0.048147271410081106,0.03628913693808807,0.03654717454259449,4059,123
pmemo,10.0,1,1,early_first_chunk,0.20947364609005048,0.2546305883656851,0.02636075294967197,0.03646107012369893,0.03628913693808807,0.019061393761384618,4059,123
pmemo,10.0,1,1,late_last_chunk,0.218173928245783,0.24850005257320973,0.02660508364060567,0.03739130579228274,0.03628913693808807,0.021632207819668937,4059,123
pmemo,10.0,1,1,full_future_mean,0.2828053327942951,0.314451690009087,0.026664872630853063,0.03632507744696774,0.03628913693808807,0.02279833194536985,4059,123
pmemo,10.0,1,2,state_hgb_raw,0.0921260451840377,0.208611792369008,0.02416067557194815,0.03495495887139979,0.035587939558624805,0.00835031324876494,3543,122
pmemo,10.0,1,2,state_hgb_calibrated,0.19637215425876242,0.20861179236900806,0.0289459416314592,0.03974082914391756,0.035587939558624805,0.025991244903236836,3543,122
pmemo,10.0,1,2,early_first_chunk,0.27325853842720926,0.3149149500834027,0.026071194323098262,0.035197880916314865,0.035587939558624805,0.02078264025974183,3543,122
pmemo,10.0,1,2,late_last_chunk,0.3162633697909136,0.3567855709710343,0.02575358626821846,0.034479344568671695,0.035587939558624805,0.021653989800766146,3543,122
pmemo,10.0,1,2,full_future_mean,0.35447255934945254,0.38012562431104346,0.02623687265061031,0.03472262195279652,0.035587939558624805,0.024469942586138924,3543,122
pmemo,10.0,1,3,state_hgb_raw,0.1129733893755436,0.20477418818305704,0.02630557823688151,0.038611664181060525,0.03923220594411979,0.011817581709791337,3924,122
pmemo,10.0,1,3,state_hgb_calibrated,0.20375265963821626,0.20477418818305698,0.03526324974599782,0.050947469691468225,0.03923220594411979,0.0413382982495161,3924,122
pmemo,10.0,1,3,early_first_chunk,0.27057146517833436,0.3124097573505843,0.028155170460408992,0.03869221978619606,0.03923220594411979,0.022654225736175176,3924,122
pmemo,10.0,1,3,late_last_chunk,0.31350356475009095,0.3566348070522288,0.027432579731438877,0.03782960603764982,0.03923220594411979,0.023354543510285344,3924,122
pmemo,10.0,1,3,full_future_mean,0.3439689334642563,0.3682994882302756,0.028511368230919838,0.03859543122053721,0.03923220594411979,0.027026684381036805,3924,122
pmemo,10.0,1,4,state_hgb_raw,0.09193736733208507,0.1856560753876224,0.02534426136381065,0.03706479139168632,0.03759816019371848,0.00996308015372511,4011,122
pmemo,10.0,1,4,state_hgb_calibrated,0.18352008246547824,0.18565607538762252,0.03262305247308504,0.04480352325191502,0.03759816019371848,0.032318907251985024,4011,122
pmemo,10.0,1,4,early_first_chunk,0.2818555948181928,0.32312116707250643,0.026928040826468665,0.037144724293581635,0.03759816019371848,0.022286771418877995,4011,122
pmemo,10.0,1,4,late_last_chunk,0.31721304074527484,0.3540267200850737,0.0264789815209673,0.03687235589325299,0.03759816019371848,0.02372656993256743,4011,122
pmemo,10.0,1,4,full_future_mean,0.34160018939361886,0.36539269610836406,0.02760917343105941,0.037582710510656994,0.03759816019371848,0.02667154365107948,4011,122
pmemo,10.0,1,5,state_hgb_raw,0.08139885111086018,0.1540338072835286,0.02586188457353229,0.036471668061199315,0.036480239551587364,0.01048814824148263,3799,122
pmemo,10.0,1,5,state_hgb_calibrated,0.1536403311968493,0.15403380728352858,0.03602160129604247,0.04781329966782147,0.036480239551587364,0.03692699603378201,3799,122
pmemo,10.0,1,5,early_first_chunk,0.19375869985937044,0.22075278125256392,0.028524093858988003,0.038089140319210686,0.036480239551587364,0.0216473456028256,3799,122
pmemo,10.0,1,5,late_last_chunk,0.2832940175911041,0.3126072365779611,0.027396199946246598,0.03661780151241824,0.036480239551587364,0.023237756801525896,3799,122
pmemo,10.0,1,5,full_future_mean,0.2948064667184943,0.3130589491398327,0.028539462296958702,0.037485605607913856,0.036480239551587364,0.025718400071918196,3799,122
pmemo,10.0,2,1,state_hgb_raw,0.10064855941960345,0.2254469952450021,0.025792730963468076,0.03801834440937365,0.03867294247948263,0.009276472595781364,4404,123
pmemo,10.0,2,1,state_hgb_calibrated,0.21472012399705528,0.22544699524500217,0.03161327130250401,0.04379905409347216,0.03867294247948263,0.030081263910758223,4404,123
pmemo,10.0,2,1,early_first_chunk,0.17201123908517418,0.20675339071358828,0.02902566614543984,0.040199148587410534,0.03867294247948263,0.020993083788608702,4404,123
pmemo,10.0,2,1,late_last_chunk,0.2269560648052699,0.2661640551416085,0.027711220692180443,0.03901771896942109,0.03867294247948263,0.021710746218274866,4404,123
pmemo,10.0,2,1,full_future_mean,0.2160520454924623,0.24056487456162012,0.029216054782834032,0.04043518850622093,0.03867294247948263,0.024217018161001642,4404,123
pmemo,10.0,2,2,state_hgb_raw,0.03727683570107733,0.06444856952199222,0.025259582892635787,0.03541749121176414,0.034071661781805825,0.01105952854522734,3458,122
pmemo,10.0,2,2,state_hgb_calibrated,0.06280458519321523,0.06444856952199221,0.03477473380608939,0.04801698242704708,0.034071661781805825,0.035181498229259506,3458,122
pmemo,10.0,2,2,early_first_chunk,0.2010722674424494,0.23219050333903402,0.02638795032000733,0.035578252831493525,0.034071661781805825,0.020134745678546728,3458,122
pmemo,10.0,2,2,late_last_chunk,0.27364006411417163,0.2986654552817372,0.025884752595888117,0.034874751031979755,0.034071661781805825,0.022513433245486294,3458,122
pmemo,10.0,2,2,full_future_mean,0.288510598276508,0.3087286079384226,0.02627138033130588,0.03502575153690479,0.034071661781805825,0.023646565711601203,3458,122
pmemo,10.0,2,3,state_hgb_raw,0.03602830824048991,0.07211491880388668,0.026775823192678388,0.03821961345956166,0.037364206693376846,0.010130742808776965,3601,122
pmemo,10.0,2,3,state_hgb_calibrated,0.06903116411960666,0.07211491880388667,0.03551238009872238,0.048134633807815824,0.037364206693376846,0.03187972145813474,3601,122
pmemo,10.0,2,3,early_first_chunk,0.2482157950649492,0.2929771868315835,0.02782718887495894,0.03771995394681733,0.037364206693376846,0.02145650385723191,3601,122
pmemo,10.0,2,3,late_last_chunk,0.29371756255868764,0.3441335252200769,0.027032745631823916,0.03657367653345927,0.037364206693376846,0.021630970398721697,3601,122
pmemo,10.0,2,3,full_future_mean,0.3369923855849172,0.37939675594702765,0.02754477825306062,0.03665624114911267,0.037364206693376846,0.0240889602728843,3601,122
pmemo,10.0,2,4,state_hgb_raw,0.07336314864777772,0.15354353360522477,0.026048434750190287,0.03925817942007695,0.03946083912256128,0.010069336701478101,4168,122
pmemo,10.0,2,4,state_hgb_calibrated,0.15071495689341602,0.15354353360522474,0.03440914106338721,0.04764377972850392,0.03946083912256128,0.03324202344148876,4168,122
pmemo,10.0,2,4,early_first_chunk,0.27768644923344016,0.34679360957691086,0.02654019980844375,0.03757305557037539,0.03946083912256128,0.019829627538468345,4168,122
pmemo,10.0,2,4,late_last_chunk,0.3049546688926381,0.35664267985764825,0.026840028475448797,0.037951805914932954,0.03946083912256128,0.022452123541628684,4168,122
pmemo,10.0,2,4,full_future_mean,0.35525454153440994,0.39862954771334996,0.026994657440934298,0.03742293956727512,0.03946083912256128,0.02452795524684406,4168,122
pmemo,10.0,2,5,state_hgb_raw,0.10578893303434443,0.18992942630600246,0.024396232700054664,0.034285021455012624,0.03468426836315884,0.01055490328106983,3705,122
pmemo,10.0,2,5,state_hgb_calibrated,0.1898158431953042,0.18992942630600249,0.03199228579264687,0.044934265864663175,0.03468426836315884,0.035904528148195274,3705,122
pmemo,10.0,2,5,early_first_chunk,0.2668951198901518,0.28817157745472377,0.027605088304454732,0.035850050274982205,0.03468426836315884,0.023406710486589724,3705,122
pmemo,10.0,2,5,late_last_chunk,0.34098149761146146,0.3649269825187302,0.02615545479265101,0.03425241374757759,0.03468426836315884,0.02397988298719676,3705,122
pmemo,10.0,2,5,full_future_mean,0.35632521958774455,0.36589687178748054,0.02774216986848858,0.03563131910166887,0.03468426836315884,0.02768997983208952,3705,122
pmemo,15.0,0,1,state_hgb_raw,0.12718431201233005,0.20604096589230914,0.03073602626559795,0.04326653823590307,0.04299679559378876,0.015395565145993806,2687,97
pmemo,15.0,0,1,state_hgb_calibrated,0.20173707193832147,0.20604096589230908,0.04044531492731676,0.05450966692436408,0.04299679559378876,0.04238060440318896,2687,97
pmemo,15.0,0,1,early_first_chunk,0.27939727516678614,0.3104773087561333,0.03277693320302298,0.04394908236835461,0.04299679559378876,0.02804981096173019,2687,97
pmemo,15.0,0,1,late_last_chunk,0.43657686276062885,0.46204755348910154,0.029966512688977934,0.04018884972905649,0.04299679559378876,0.03149810524446308,2687,97
pmemo,15.0,0,1,full_future_mean,0.44447225162208054,0.45323502856097747,0.03152032286637153,0.041822136453300365,0.04299679559378876,0.035905565652046334,2687,97
pmemo,15.0,0,2,state_hgb_raw,0.037270471356063706,0.04307727554581463,0.030885512010054208,0.04025748763377107,0.035533544496969285,0.02049449278957076,2738,96
pmemo,15.0,0,2,state_hgb_calibrated,0.04008572706251725,0.04307727554581461,0.046589715541387376,0.06183907194163512,0.035533544496969285,0.05216347168629896,2738,96
pmemo,15.0,0,2,early_first_chunk,0.18434935845697287,0.18576692735071917,0.034882432126734385,0.04419530630509239,0.035533544496969285,0.03343896454689375,2738,96
pmemo,15.0,0,2,late_last_chunk,0.2901556145252104,0.29454593487679687,0.03453776416077865,0.043912165076831544,0.035533544496969285,0.03765442050027062,2738,96
pmemo,15.0,0,2,full_future_mean,0.27600390785439144,0.28146352894941506,0.037226662576225554,0.04592528811472366,0.035533544496969285,0.040196860386231104,2738,96
pmemo,15.0,0,3,state_hgb_raw,0.087789589917335,0.14086557398491534,0.02890220576083271,0.038907797632010764,0.03807387181526711,0.013581864236162755,2940,96
pmemo,15.0,0,3,state_hgb_calibrated,0.13671090527178917,0.1408655739849153,0.036691258636895895,0.04767427144560837,0.03807387181526711,0.03355468189714593,2940,96
pmemo,15.0,0,3,early_first_chunk,0.1595954669162365,0.1692228233785995,0.03439796838819968,0.04437779818443716,0.03807387181526711,0.029023360176210534,2940,96
pmemo,15.0,0,3,late_last_chunk,0.202068460623932,0.21003924247728617,0.033878232679360035,0.043631675740285945,0.03807387181526711,0.03014249554485678,2940,96
pmemo,15.0,0,3,full_future_mean,0.22038817846764408,0.22649686471934813,0.03777584217224235,0.047565696807541843,0.03807387181526711,0.03708329982845963,2940,96
pmemo,15.0,0,4,state_hgb_raw,0.07824876820208983,0.1965664767075559,0.03658801693819769,0.05833239104498688,0.059436235349609796,0.012362109819970763,2644,96
pmemo,15.0,0,4,state_hgb_calibrated,0.17463847503009744,0.19656647670755603,0.042943941553162036,0.06356976793430923,0.059436235349609796,0.03659369127762435,2644,96
pmemo,15.0,0,4,early_first_chunk,0.21945690679427138,0.28379016840243926,0.03988075964015878,0.05859473700672337,0.059436235349609796,0.02861481563933367,2644,96
pmemo,15.0,0,4,late_last_chunk,0.30893414103354805,0.38141231983631363,0.037412967479753145,0.05579663298600343,0.059436235349609796,0.030696329417703224,2644,96
pmemo,15.0,0,4,full_future_mean,0.35321231888104765,0.3926360703182017,0.04011060887779217,0.057594573843913824,0.059436235349609796,0.038811976250357295,2644,96
pmemo,15.0,0,5,state_hgb_raw,-0.004175954469081791,-0.009140645340686497,0.0350720710370808,0.04841143551387698,0.046921628416531386,0.011362186893004859,2668,96
pmemo,15.0,0,5,state_hgb_calibrated,-0.007994079421456194,-0.009140645340686501,0.040979795071612285,0.055881838557186335,0.046921628416531386,0.028871670994384886,2668,96
pmemo,15.0,0,5,early_first_chunk,0.0945269299674775,0.11241192438710049,0.039253386635343356,0.05205162978049636,0.046921628416531386,0.026812247841753633,2668,96
pmemo,15.0,0,5,late_last_chunk,0.2530703128064292,0.2959463477214582,0.037323176690863526,0.04824736242832389,0.046921628416531386,0.028398315356743756,2668,96
pmemo,15.0,0,5,full_future_mean,0.2767059559409671,0.2940012048930381,0.03826286379567575,0.05045546112099477,0.046921628416531386,0.03529943838676975,2668,96
pmemo,15.0,1,1,state_hgb_raw,0.05071391239339052,0.09929256905789763,0.03358620732160247,0.04830653683656797,0.04777662560085208,0.013139522741675368,2698,97
pmemo,15.0,1,1,state_hgb_calibrated,0.09364414457502215,0.09929256905789764,0.0416166061554021,0.05616743602450738,0.04777662560085208,0.03435491391211332,2698,97
pmemo,15.0,1,1,early_first_chunk,0.21916648518837378,0.2547123159862921,0.03600996909820954,0.048622591417912135,0.04777662560085208,0.02726443404752394,2698,97
pmemo,15.0,1,1,late_last_chunk,0.26834014237659826,0.3086031134434741,0.03467364846911003,0.047299002662657116,0.04777662560085208,0.02782496411040562,2698,97
pmemo,15.0,1,1,full_future_mean,0.2973535142903466,0.3054747989458484,0.03790933385859767,0.05109231824130993,0.04777662560085208,0.037846572829669634,2698,97
pmemo,15.0,1,2,state_hgb_raw,0.1267076019484902,0.19327136282387739,0.03130295909206215,0.046824488336921606,0.04659957322726912,0.01766076976881833,2854,96
pmemo,15.0,1,2,state_hgb_calibrated,0.1911070949831824,0.1932713628238773,0.04316595560858668,0.06256746312631527,0.04659957322726912,0.05134562368174691,2854,96
pmemo,15.0,1,2,early_first_chunk,0.24983911575267426,0.2692702802651338,0.034988021822155844,0.04886824805073052,0.04659957322726912,0.031692697203978756,2854,96
pmemo,15.0,1,2,late_last_chunk,0.3032024255714458,0.31378082673469065,0.035568519455381996,0.04917502466031201,0.04659957322726912,0.03598130213662559,2854,96
pmemo,15.0,1,2,full_future_mean,0.35048053231396187,0.3511864845701155,0.037586778423942355,0.051647267632291764,0.04659957322726912,0.04397609878588291,2854,96
pmemo,15.0,1,3,state_hgb_raw,0.002438438164873313,0.003963043141331585,0.03504747224284437,0.047594502275649125,0.044419730759992455,0.015727181620897618,2495,96
pmemo,15.0,1,3,state_hgb_calibrated,0.003950708968624025,0.00396304314133158,0.04657456968623569,0.061987137504063455,0.044419730759992455,0.043287514829032765,2495,96
pmemo,15.0,1,3,early_first_chunk,0.1449844669276309,0.1567991099522431,0.03799351856208251,0.049637896848229654,0.044419730759992455,0.02999333135190676,2495,96
pmemo,15.0,1,3,late_last_chunk,0.2894689018727507,0.2985746389549551,0.03672159054423173,0.047704245141760485,0.044419730759992455,0.03495216211073095,2495,96
pmemo,15.0,1,3,full_future_mean,0.3160180728934081,0.3210608206577965,0.03752915236449905,0.04868255269908464,0.044419730759992455,0.03839023321672176,2495,96
pmemo,15.0,1,4,state_hgb_raw,0.15937974202901584,0.23737408851567948,0.02639262620507491,0.03631881524917143,0.036710425099923255,0.014349735457411437,2897,96
pmemo,15.0,1,4,state_hgb_calibrated,-0.23575883328037223,-0.23737408851567954,0.04278659774153666,0.05855101673482407,0.036710425099923255,0.037527567329852275,2897,96
pmemo,15.0,1,4,early_first_chunk,0.17456126303256841,0.18108368597424787,0.03232771829229024,0.04271778705230204,0.036710425099923255,0.029025638863259862,2897,96
pmemo,15.0,1,4,late_last_chunk,0.35216311863302746,0.36099760121882635,0.030272321227436234,0.038850955086234165,0.036710425099923255,0.03095692939968451,2897,96
pmemo,15.0,1,4,full_future_mean,0.27504422505974235,0.27865156677027014,0.035212141410917754,0.04491717691334515,0.036710425099923255,0.03741407598506243,2897,96
pmemo,15.0,1,5,state_hgb_raw,0.0714872908080021,0.13085939250242645,0.03528276795006971,0.049755209409624516,0.04885400226127065,0.014906753139923607,2733,96
pmemo,15.0,1,5,state_hgb_calibrated,0.12724650239718155,0.13085939250242648,0.04528781850795554,0.06186807225914371,0.04885400226127065,0.04364679717985855,2733,96
pmemo,15.0,1,5,early_first_chunk,0.14344796813072522,0.1739604856641719,0.037517655411661466,0.051724028755769584,0.04885400226127065,0.026359950188527465,2733,96
pmemo,15.0,1,5,late_last_chunk,0.20612447163273237,0.23323219433740927,0.03718527573226582,0.051138189787250245,0.04885400226127065,0.029795398607288873,2733,96
pmemo,15.0,1,5,full_future_mean,0.23623135131857695,0.24788166728497155,0.040026335308554144,0.05308357848494948,0.04885400226127065,0.035985002607173876,2733,96
pmemo,15.0,2,1,state_hgb_raw,0.05564424494261135,0.11976854219210477,0.034736245619180754,0.05138129753420149,0.05133786862260634,0.012649814701004859,2667,97
pmemo,15.0,2,1,state_hgb_calibrated,0.10994085377407016,0.11976854219210474,0.04210442117334414,0.058573876530305366,0.05133786862260634,0.03446176999620444,2667,97
pmemo,15.0,2,1,early_first_chunk,0.16937582523888658,0.20726861647733152,0.03770913640902705,0.052807428166711454,0.05133786862260634,0.026719942119860337,2667,97
pmemo,15.0,2,1,late_last_chunk,0.2588159580815245,0.30183217379295446,0.03706564915342137,0.05104939191341229,0.05133786862260634,0.029363835041537813,2667,97
pmemo,15.0,2,1,full_future_mean,0.2758108668510799,0.29318771542796673,0.04045809356336103,0.05368222804337123,0.05133786862260634,0.0364591748667408,2667,97
pmemo,15.0,2,2,state_hgb_raw,0.10503395394754292,0.18717168343898796,0.030478022452008136,0.04411186742105446,0.04401676691320409,0.01385944249107011,2786,96
pmemo,15.0,2,2,state_hgb_calibrated,0.18239265420812598,0.187171683438988,0.038925913549000775,0.0520499501411291,0.04401676691320409,0.03667878257854569,2786,96
pmemo,15.0,2,2,early_first_chunk,0.19552495295127675,0.22038696320120243,0.03439827183837522,0.04639499714586192,0.04401676691320409,0.02696484206269146,2786,96
pmemo,15.0,2,2,late_last_chunk,0.2876566422563268,0.3121721194841604,0.033536872767797155,0.044754431669961445,0.04401676691320409,0.02943166775190943,2786,96
pmemo,15.0,2,2,full_future_mean,0.24745294700843457,0.2555115969044903,0.03854247678428375,0.050041313641634284,0.04401676691320409,0.03660645075657806,2786,96
pmemo,15.0,2,3,state_hgb_raw,0.10651260295450046,0.18014376707420657,0.03220017898332478,0.046588259401783176,0.046704666939277516,0.015376447929313024,2651,96
pmemo,15.0,2,3,state_hgb_calibrated,0.17743326381135693,0.18014376707420657,0.039704069746822,0.05650326110287437,0.046704666939277516,0.04092619894149677,2651,96
pmemo,15.0,2,3,early_first_chunk,0.2554633470669886,0.2877777580802991,0.035550928182364,0.04716398824008532,0.046704666939277516,0.028393312375219946,2651,96
pmemo,15.0,2,3,late_last_chunk,0.41612542765255045,0.4482642728064686,0.031996523639610946,0.043093108755075424,0.046704666939277516,0.03160792177268607,2651,96
pmemo,15.0,2,3,full_future_mean,0.4681493344363136,0.4802396687421982,0.034228876197854016,0.044261371743072986,0.046704666939277516,0.03844112919430835,2651,96
pmemo,15.0,2,4,state_hgb_raw,0.09921459786082248,0.12212653147332957,0.030746288214834775,0.04224607801520043,0.039517746508012035,0.020365488930833068,2858,96
pmemo,15.0,2,4,state_hgb_calibrated,0.11822365718981638,0.12212653147332958,0.04289334861577861,0.06056475361898005,0.039517746508012035,0.0509511120354042,2858,96
pmemo,15.0,2,4,early_first_chunk,0.12914589045915448,0.13214147907505375,0.035725568906029494,0.047442065555458525,0.039517746508012035,0.03195957783327028,2858,96
pmemo,15.0,2,4,late_last_chunk,0.26068351507867193,0.26343542614759985,0.03319052857089735,0.04492419475630114,0.039517746508012035,0.03417806230932578,2858,96
pmemo,15.0,2,4,full_future_mean,0.2729368402926866,0.27298229486448056,0.03547938544567823,0.04775590168831683,0.039517746508012035,0.039681444402028,2858,96
pmemo,15.0,2,5,state_hgb_raw,0.1357975240515192,0.20306286880509028,0.032760642227573515,0.04365252251858798,0.043146778122547746,0.017087799958468635,2715,96
pmemo,15.0,2,5,state_hgb_calibrated,0.20174921890687253,0.2030628688050902,0.04228192768352047,0.05393282795732785,0.043146778122547746,0.04195367518634749,2715,96
pmemo,15.0,2,5,early_first_chunk,0.2776720675103703,0.297742111492313,0.03499928720382738,0.04492844595275851,0.043146778122547746,0.030201043409225307,2715,96
pmemo,15.0,2,5,late_last_chunk,0.22629429991842667,0.24141721368096963,0.03683268740644033,0.04847151356533707,0.043146778122547746,0.032985599418149436,2715,96
pmemo,15.0,2,5,full_future_mean,0.37047302662813913,0.37812001161214126,0.0370226736289867,0.047031360308756195,0.043146778122547746,0.03989415781213874,2715,96


==> anc/results/matched_wrong_time_and_baselines_decision.json <==
{
  "role": "post-primary capacity-matched baseline and hard-negative placement audit",
  "label_free_control_selection": true,
  "action_model": "PCA-256 ridge with independently encoded 4-s MuQ chunks",
  "familywise_alpha": 0.05,
  "per_horizon_one_sided_alpha": 0.025,
  "reported_two_sided_interval_level": 0.975,
  "repeats": 3,
  "folds": 5,
  "bootstrap_draws": 5000,
  "coverage": [
    {
      "dataset": "pmemo",
      "h_seconds": 10.0,
      "songs": 611,
      "windows": 19336,
      "archive": "data/processed/pmemo_muq_local_chunks_w4_s1.npz"
    },
    {
      "dataset": "pmemo",
      "h_seconds": 15.0,
      "songs": 481,
      "windows": 13677,
      "archive": "data/processed/pmemo_muq_local_chunks_w4_s1.npz"
    },
    {
      "dataset": "deam",
      "h_seconds": 10.0,
      "songs": 1799,
      "windows": 84616,
      "archive": "data/processed/deam_muq_local_chunks_w4_s1.npz"
    },
    {
      "dataset": "deam",
      "h_seconds": 15.0,
      "songs": 1799,
      "windows": 66626,
      "archive": "data/processed/deam_muq_local_chunks_w4_s1.npz"
    }
  ],
  "rows": [
    {
      "dataset": "DEAM unseen",
      "h_seconds": 10.0,
      "songs": 1494,
      "windows": 74181,
      "model_ccc": {
        "state": 0.041448776501060845,
        "rms": 0.20464389682509967,
        "dynamics_rhythm": 0.2318450679959978,
        "muq_mean": 0.3166991416339517,
        "muq_trajectory": 0.4578718205880266
      },
      "controls": {
        "local5": {
          "valid_windows": 74181,
          "songs": 1494,
          "self_map_rate": 0.0,
          "mean_shift_seconds": 5.0,
          "median_shift_seconds": 5.0,
          "mean_overlap_fraction": 0.375,
          "median_overlap_fraction": 0.375,
          "mean_future_cosine_similarity": 0.9099738001823425,
          "placement_margin": {
            "point": 0.2093920764367797,
            "lower": 0.18489147726465738,
            "ci": [
              0.18114292564177328,
              0.23118378941423878
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "local10": {
          "valid_windows": 74181,
          "songs": 1494,
          "self_map_rate": 0.0,
          "mean_shift_seconds": 9.883824348449707,
          "median_shift_seconds": 10.0,
          "mean_overlap_fraction": 0.0,
          "median_overlap_fraction": 0.0,
          "mean_future_cosine_similarity": 0.880835235118866,
          "placement_margin": {
            "point": 0.366671712374662,
            "lower": 0.3229201436346168,
            "ci": [
              0.31600641641101623,
              0.40580133596265
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "muq_nn": {
          "valid_windows": 74181,
          "songs": 1494,
          "self_map_rate": 0.0,
          "mean_shift_seconds": 15.786980628967285,
          "median_shift_seconds": 7.0,
          "mean_overlap_fraction": 0.1786070615053177,
          "median_overlap_fraction": 0.125,
          "mean_future_cosine_similarity": 0.9391118884086609,
          "placement_margin": {
            "point": 0.08653763559478361,
            "lower": 0.07445931728396143,
            "ci": [
              0.07303341829869418,
              0.10242531500328315
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        }
      }
    },
    {
      "dataset": "DEAM unseen",
      "h_seconds": 15.0,
      "songs": 1494,
      "windows": 59241,
      "model_ccc": {
        "state": 0.05774161460178156,
        "rms": 0.2823281749795059,
        "dynamics_rhythm": 0.30903959123399183,
        "muq_mean": 0.4017316045831415,
        "muq_trajectory": 0.5643824478519511
      },
      "controls": {
        "local5": {
          "valid_windows": 59241,
          "songs": 1494,
          "self_map_rate": 0.0,
          "mean_shift_seconds": 5.0,
          "median_shift_seconds": 5.0,
          "mean_overlap_fraction": 0.6153846383094788,
          "median_overlap_fraction": 0.6153846383094788,
          "mean_future_cosine_similarity": 0.9671416282653809,
          "placement_margin": {
            "point": 0.15312311575773213,
            "lower": 0.13134354515837976,
            "ci": [
              0.12745679393881748,
              0.17202180221036292
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "local10": {
          "valid_windows": 59241,
          "songs": 1494,
          "self_map_rate": 0.0,
          "mean_shift_seconds": 9.127124786376953,
          "median_shift_seconds": 10.0,
          "mean_overlap_fraction": 0.29791346192359924,
          "median_overlap_fraction": 0.23076923191547394,
          "mean_future_cosine_similarity": 0.9295066595077515,
          "placement_margin": {
            "point": 0.3261245629957258,
            "lower": 0.2765549178761744,
            "ci": [
              0.26707992996917146,
              0.3685412284925574
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        },
        "muq_nn": {
          "valid_windows": 59241,
          "songs": 1494,
          "self_map_rate": 0.0,
          "mean_shift_seconds": 10.338701248168945,
          "median_shift_seconds": 5.0,
          "mean_overlap_fraction": 0.5542355179786682,
          "median_overlap_fraction": 0.6153846383094788,
          "mean_future_cosine_similarity": 0.9728538393974304,
          "placement_margin": {
            "point": 0.0782050144682156,
            "lower": 0.06698244885102742,
            "ci": [
              0.06544918580521275,
              0.09023291517580984
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 1494
          }
        }
      }
    },
    {
      "dataset": "PMEmo",
      "h_seconds": 10.0,
      "songs": 611,
      "windows": 19336,
      "model_ccc": {
        "state": 0.028063391800856742,
        "rms": 0.15903021591690425,
        "dynamics_rhythm": 0.1955940926023771,
        "muq_mean": 0.314803466355259,
        "muq_trajectory": 0.41730778231506144
      },
      "controls": {
        "local5": {
          "valid_windows": 19298,
          "songs": 592,
          "self_map_rate": 0.0019652461729416926,
          "mean_shift_seconds": 4.860503673553467,
          "median_shift_seconds": 5.0,
          "mean_overlap_fraction": 0.39243704080581665,
          "median_overlap_fraction": 0.375,
          "mean_future_cosine_similarity": 0.9290940165519714,
          "placement_margin": {
            "point": 0.13527080682127063,
            "lower": 0.10776468533846088,
            "ci": [
              0.10374678851176271,
              0.16713734358224455
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 592
          }
        },
        "local10": {
          "valid_windows": 19298,
          "songs": 592,
          "self_map_rate": 0.0019652461729416926,
          "mean_shift_seconds": 9.032646179199219,
          "median_shift_seconds": 10.0,
          "mean_overlap_fraction": 0.06571276485919952,
          "median_overlap_fraction": 0.0,
          "mean_future_cosine_similarity": 0.9140333533287048,
          "placement_margin": {
            "point": 0.21610455565292577,
            "lower": 0.1613336904170416,
            "ci": [
              0.15425411195879957,
              0.2818779557014688
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 592
          }
        },
        "muq_nn": {
          "valid_windows": 17979,
          "songs": 481,
          "self_map_rate": 0.07017997517583785,
          "mean_shift_seconds": 8.96139907836914,
          "median_shift_seconds": 7.0,
          "mean_overlap_fraction": 0.17850686609745026,
          "median_overlap_fraction": 0.125,
          "mean_future_cosine_similarity": 0.9474233388900757,
          "placement_margin": {
            "point": 0.10503538843853427,
            "lower": 0.0784683852854661,
            "ci": [
              0.07445683437056376,
              0.13708407687274707
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 481
          }
        }
      }
    },
    {
      "dataset": "PMEmo",
      "h_seconds": 15.0,
      "songs": 481,
      "windows": 13677,
      "model_ccc": {
        "state": 0.006476245002005154,
        "rms": 0.1639295118695433,
        "dynamics_rhythm": 0.19924679862867892,
        "muq_mean": 0.3350490039716199,
        "muq_trajectory": 0.4527928287647252
      },
      "controls": {
        "local5": {
          "valid_windows": 13627,
          "songs": 456,
          "self_map_rate": 0.003655772464721818,
          "mean_shift_seconds": 4.826667785644531,
          "median_shift_seconds": 5.0,
          "mean_overlap_fraction": 0.6287178993225098,
          "median_overlap_fraction": 0.6153846383094788,
          "mean_future_cosine_similarity": 0.9767947196960449,
          "placement_margin": {
            "point": 0.10044463585777497,
            "lower": 0.07083925813948,
            "ci": [
              0.0673040434945172,
              0.13326577484747476
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 456
          }
        },
        "local10": {
          "valid_windows": 13627,
          "songs": 456,
          "self_map_rate": 0.003655772464721818,
          "mean_shift_seconds": 8.839216232299805,
          "median_shift_seconds": 10.0,
          "mean_overlap_fraction": 0.32006028294563293,
          "median_overlap_fraction": 0.23076923191547394,
          "mean_future_cosine_similarity": 0.9518038034439087,
          "placement_margin": {
            "point": 0.1996591292542531,
            "lower": 0.1387824714552431,
            "ci": [
              0.13238012463580273,
              0.27353227392576906
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 456
          }
        },
        "muq_nn": {
          "valid_windows": 12519,
          "songs": 356,
          "self_map_rate": 0.08466769028295684,
          "mean_shift_seconds": 5.733205318450928,
          "median_shift_seconds": 5.0,
          "mean_overlap_fraction": 0.5808709263801575,
          "median_overlap_fraction": 0.6153846383094788,
          "mean_future_cosine_similarity": 0.9789354801177979,
          "placement_margin": {
            "point": 0.08620954863155333,
            "lower": 0.06318438283166523,
            "ci": [
              0.05904980766236062,
              0.11399651688769791
            ],
            "p_positive": 1.0,
            "alpha": 0.025,
            "n_boot": 5000,
            "n_groups": 356
          }
        }
      }
    }
  ],
  "ood_summary": [
    {
      "dataset": "deam",
      "h_seconds": 10.0,
      "control": "local10",
      "valid": 16923.2,
      "self_mapped": 0.0,
      "correct_ood_mean": 0.9835126479466756,
      "wrong_ood_mean": 0.9086801528930664
    },
    {
      "dataset": "deam",
      "h_seconds": 10.0,
      "control": "local5",
      "valid": 16923.2,
      "self_mapped": 0.0,
      "correct_ood_mean": 0.9835126479466756,
      "wrong_ood_mean": 0.9235175768534343
    },
    {
      "dataset": "deam",
      "h_seconds": 10.0,
      "control": "muq_nn",
      "valid": 16923.2,
      "self_mapped": 0.0,
      "correct_ood_mean": 0.9835126479466756,
      "wrong_ood_mean": 0.9426719029744466
    },
    {
      "dataset": "deam",
      "h_seconds": 15.0,
      "control": "local10",
      "valid": 13325.2,
      "self_mapped": 0.0,
      "correct_ood_mean": 0.9828927278518677,
      "wrong_ood_mean": 0.9116931398709615
    },
    {
      "dataset": "deam",
      "h_seconds": 15.0,
      "control": "local5",
      "valid": 13325.2,
      "self_mapped": 0.0,
      "correct_ood_mean": 0.9828927278518677,
      "wrong_ood_mean": 0.9508769154548645
    },
    {
      "dataset": "deam",
      "h_seconds": 15.0,
      "control": "muq_nn",
      "valid": 13325.2,
      "self_mapped": 0.0,
      "correct_ood_mean": 0.9828927278518677,
      "wrong_ood_mean": 0.9665994286537171
    },
    {
      "dataset": "pmemo",
      "h_seconds": 10.0,
      "control": "local10",
      "valid": 3859.6,
      "self_mapped": 7.6,
      "correct_ood_mean": 0.9883625189463298,
      "wrong_ood_mean": 0.924566384156545
    },
    {
      "dataset": "pmemo",
      "h_seconds": 10.0,
      "control": "local5",
      "valid": 3859.6,
      "self_mapped": 7.6,
      "correct_ood_mean": 0.9883625189463298,
      "wrong_ood_mean": 0.9393747806549072
    },
    {
      "dataset": "pmemo",
      "h_seconds": 10.0,
      "control": "muq_nn",
      "valid": 3595.8,
      "self_mapped": 271.4,
      "correct_ood_mean": 0.9886883974075318,
      "wrong_ood_mean": 0.9404293139775594
    },
    {
      "dataset": "pmemo",
      "h_seconds": 15.0,
      "control": "local10",
      "valid": 2725.4,
      "self_mapped": 10.0,
      "correct_ood_mean": 0.9904719432195027,
      "wrong_ood_mean": 0.9340400298436483
    },
    {
      "dataset": "pmemo",
      "h_seconds": 15.0,
      "control": "local5",
      "valid": 2725.4,
      "self_mapped": 10.0,
      "correct_ood_mean": 0.9904719432195027,
      "wrong_ood_mean": 0.9569630265235901
    },
    {
      "dataset": "pmemo",
      "h_seconds": 15.0,
      "control": "muq_nn",
      "valid": 2503.8,
      "self_mapped": 231.6,
      "correct_ood_mean": 0.9906022469202678,
      "wrong_ood_mean": 0.9679880499839782
    }
  ]
}

==> anc/results/matched_wrong_time_and_baselines_fold_metrics.csv <==
dataset,h_seconds,repeat,fold,model,ccc,mae,n
pmemo,10.0,0,1,state,0.022400825578937574,0.02213616201608873,3590
pmemo,10.0,0,1,rms,0.1765749147621544,0.021916544857882622,3590
pmemo,10.0,0,1,dynamics_rhythm,0.2305193917794095,0.02183369763951839,3590
pmemo,10.0,0,1,muq_mean,0.1950740659633408,0.026816113457440824,3590
pmemo,10.0,0,1,muq_trajectory,0.3930487634937421,0.022853870081877822,3590
pmemo,10.0,0,1,local5,0.2667924669147861,0.02355893938336668,3584
pmemo,10.0,0,1,local10,0.23275011184989505,0.024102082523803463,3584
pmemo,10.0,0,1,muq_nn,0.29982789971174295,0.023126236133051276,3299
pmemo,10.0,0,2,state,0.030863000272377678,0.0258387731698108,3844
pmemo,10.0,0,2,rms,0.1663698449790542,0.025477622170784173,3844
pmemo,10.0,0,2,dynamics_rhythm,0.1988928071392181,0.025557119184092366,3844
pmemo,10.0,0,2,muq_mean,0.2724588546594411,0.026870620493670457,3844
pmemo,10.0,0,2,muq_trajectory,0.35349161307530125,0.026220774185347958,3844
pmemo,10.0,0,2,local5,0.23603157917834022,0.026930315270531493,3832
pmemo,10.0,0,2,local10,0.19286778451238942,0.027781784187317523,3832
pmemo,10.0,0,2,muq_nn,0.2361696723258732,0.02759780418603984,3578
pmemo,10.0,0,3,state,0.03221187036737674,0.02631728287564972,4135
pmemo,10.0,0,3,rms,0.17422212018237426,0.025658448873219507,4135
pmemo,10.0,0,3,dynamics_rhythm,0.1986415159251784,0.025790635945435274,4135
pmemo,10.0,0,3,muq_mean,0.3787374819151591,0.025849358661628855,4135
pmemo,10.0,0,3,muq_trajectory,0.41385253775310943,0.02486169097162812,4135
pmemo,10.0,0,3,local5,0.27844552822849744,0.026292288351594643,4129
pmemo,10.0,0,3,local10,0.19032640829613617,0.027342477489599268,4129
pmemo,10.0,0,3,muq_nn,0.30974882875417037,0.025746628413442944,3889
pmemo,10.0,0,4,state,0.02382048597415776,0.025213308734934284,3590
pmemo,10.0,0,4,rms,0.15876892394029735,0.025110514729621704,3590
pmemo,10.0,0,4,dynamics_rhythm,0.20694049351797084,0.024856642839407042,3590
pmemo,10.0,0,4,muq_mean,0.2901623342786722,0.026813790834544785,3590
pmemo,10.0,0,4,muq_trajectory,0.4548350006642789,0.023919369255804044,3590
pmemo,10.0,0,4,local5,0.3328079391466119,0.02469679281766133,3578
pmemo,10.0,0,4,local10,0.21337535889881307,0.0262897974464035,3578
pmemo,10.0,0,4,muq_nn,0.38481950974917184,0.024006006185367145,3277
pmemo,10.0,0,5,state,0.03581514938131564,0.026186449527011272,4177
pmemo,10.0,0,5,rms,0.13961056261759602,0.02613447454362804,4177
pmemo,10.0,0,5,dynamics_rhythm,0.17280008931833404,0.02579978743345945,4177
pmemo,10.0,0,5,muq_mean,0.31398683412703476,0.027388661241777124,4177
pmemo,10.0,0,5,muq_trajectory,0.41863038954250603,0.024944107001997663,4177
pmemo,10.0,0,5,local5,0.2817196825634138,0.02668083425026911,4175
pmemo,10.0,0,5,local10,0.20472744197407725,0.027998910891650155,4175
pmemo,10.0,0,5,muq_nn,0.3096706956545775,0.026935668592223093,3936
pmemo,10.0,1,1,state,0.028595270285935635,0.024319442748631237,4059
pmemo,10.0,1,1,rms,0.14013385994672806,0.024530296648241228,4059
pmemo,10.0,1,1,dynamics_rhythm,0.18325766996285392,0.024567797939039265,4059
pmemo,10.0,1,1,muq_mean,0.2827871739354495,0.02640368345279297,4059
pmemo,10.0,1,1,muq_trajectory,0.4175022025435895,0.023613142018860687,4059
pmemo,10.0,1,1,local5,0.28006444460553453,0.02489131988096084,4051
pmemo,10.0,1,1,local10,0.1956623646749219,0.026623080430411963,4051
pmemo,10.0,1,1,muq_nn,0.3298728288299509,0.024595213416152742,3839
pmemo,10.0,1,2,state,0.04103669071633194,0.02451614443719164,3543
pmemo,10.0,1,2,rms,0.21397727775149983,0.023788561026625743,3543
pmemo,10.0,1,2,dynamics_rhythm,0.2551642073248745,0.023324583422817957,3543
pmemo,10.0,1,2,muq_mean,0.3667556693276775,0.026090849011152037,3543
pmemo,10.0,1,2,muq_trajectory,0.44763669331959727,0.023211103025374994,3543
pmemo,10.0,1,2,local5,0.29895873048269755,0.02524086263166608,3535
pmemo,10.0,1,2,local10,0.2669266645317277,0.025544798953160024,3535
pmemo,10.0,1,2,muq_nn,0.28879222032410956,0.024441206094208908,3236
pmemo,10.0,1,3,state,0.0227149216834729,0.02672264954810914,3924
pmemo,10.0,1,3,rms,0.14015521606874382,0.02638622209279301,3924
pmemo,10.0,1,3,dynamics_rhythm,0.18413323658532235,0.026171703214182745,3924
pmemo,10.0,1,3,muq_mean,0.3118669436163327,0.027699056201180034,3924
pmemo,10.0,1,3,muq_trajectory,0.3848938582969421,0.02623176343926194,3924
pmemo,10.0,1,3,local5,0.27443289618370037,0.026993533322102966,3916
pmemo,10.0,1,3,local10,0.19185488478345347,0.028128343606479218,3916
pmemo,10.0,1,3,muq_nn,0.30284938480556084,0.0267826201184703,3656
pmemo,10.0,1,4,state,0.027835904197240965,0.025071205152863547,4011
pmemo,10.0,1,4,rms,0.16321662708720547,0.0245681071926968,4011
pmemo,10.0,1,4,dynamics_rhythm,0.20231773124064123,0.024383049257307405,4011
pmemo,10.0,1,4,muq_mean,0.31696420686162685,0.02585145115088259,4011
pmemo,10.0,1,4,muq_trajectory,0.4514596426937933,0.024385459711435176,4011
pmemo,10.0,1,4,local5,0.29994046641687716,0.024934843282365685,4007
pmemo,10.0,1,4,local10,0.1461303335885438,0.02726603046075267,4007
pmemo,10.0,1,4,muq_nn,0.33314606834018606,0.02542335247348649,3723
pmemo,10.0,1,5,state,0.03795970533561953,0.025471254479003513,3799
pmemo,10.0,1,5,rms,0.16166809011513789,0.02521124611801958,3799
pmemo,10.0,1,5,dynamics_rhythm,0.1686798085747859,0.025691949304604913,3799
pmemo,10.0,1,5,muq_mean,0.31622963594067055,0.02720385952059358,3799
pmemo,10.0,1,5,muq_trajectory,0.39715131054303016,0.024565981189812795,3799
pmemo,10.0,1,5,local5,0.26880080130388495,0.02578578882400498,3789
pmemo,10.0,1,5,local10,0.21102443849205102,0.02647092079446658,3789
pmemo,10.0,1,5,muq_nn,0.28325977580881523,0.025872441763352797,3525
pmemo,10.0,2,1,state,0.03961808629972925,0.02563470479161419,4404
pmemo,10.0,2,1,rms,0.13084005447077707,0.02598751574628053,4404
pmemo,10.0,2,1,dynamics_rhythm,0.16088089757924912,0.025899311486732645,4404
pmemo,10.0,2,1,muq_mean,0.19877329963801313,0.0287734778840312,4404
pmemo,10.0,2,1,muq_trajectory,0.33860382690984375,0.02571997916139463,4404
pmemo,10.0,2,1,local5,0.21086119853623575,0.026932018723348557,4396
pmemo,10.0,2,1,local10,0.17219793594742633,0.027610923935182285,4396
pmemo,10.0,2,1,muq_nn,0.2589838802746925,0.02704540883144994,4185
pmemo,10.0,2,2,state,0.031241835040387578,0.02431474302860352,3458
pmemo,10.0,2,2,rms,0.19275523994091542,0.023744366010553145,3458
pmemo,10.0,2,2,dynamics_rhythm,0.21847941287529787,0.02375326021489218,3458
pmemo,10.0,2,2,muq_mean,0.3374044281937277,0.02522324756811609,3458
pmemo,10.0,2,2,muq_trajectory,0.4235738833407175,0.022906010195917065,3458
pmemo,10.0,2,2,local5,0.28278423437913464,0.02478122505882763,3456
pmemo,10.0,2,2,local10,0.22220877356906438,0.025659439501788298,3456
pmemo,10.0,2,2,muq_nn,0.3107483195451172,0.024306160855407107,3144
pmemo,10.0,2,3,state,0.01114016753749166,0.02597163240691674,3601
pmemo,10.0,2,3,rms,0.10501325157703655,0.026167751308307036,3601
pmemo,10.0,2,3,dynamics_rhythm,0.15624152587455342,0.02575646359645166,3601
pmemo,10.0,2,3,muq_mean,0.33162027201174576,0.026663939216497668,3601
pmemo,10.0,2,3,muq_trajectory,0.4079470617737228,0.025954611073877643,3601
pmemo,10.0,2,3,local5,0.32146429358607675,0.026549426812439204,3587
pmemo,10.0,2,3,local10,0.2496358979017706,0.027819352519430723,3587
pmemo,10.0,2,3,muq_nn,0.34000118391606693,0.026272819697250118,3312
pmemo,10.0,2,4,state,0.023575580650560597,0.026009706061561572,4168
pmemo,10.0,2,4,rms,0.17336788559035846,0.025288950126506875,4168
pmemo,10.0,2,4,dynamics_rhythm,0.21472647545224655,0.02523051503596498,4168
pmemo,10.0,2,4,muq_mean,0.3590929525605065,0.025557205323035237,4168
pmemo,10.0,2,4,muq_trajectory,0.47271120065351035,0.024122131610385997,4168
pmemo,10.0,2,4,local5,0.28095341866040857,0.025566190766428982,4164
pmemo,10.0,2,4,local10,0.1288247127596386,0.027559164109319537,4164
pmemo,10.0,2,4,muq_nn,0.34720240062892926,0.02490776031975851,3938
pmemo,10.0,2,5,state,0.03195327719924856,0.024206619822141836,3705
pmemo,10.0,2,5,rms,0.1993346487992675,0.023535127703503952,3705
pmemo,10.0,2,5,dynamics_rhythm,0.23906500973440264,0.02382812722005828,3705
pmemo,10.0,2,5,muq_mean,0.3308191559980191,0.027124787973926395,3705
pmemo,10.0,2,5,muq_trajectory,0.40627621527958074,0.023755205549332782,3705
pmemo,10.0,2,5,local5,0.27861013717594385,0.024891169946613972,3695
pmemo,10.0,2,5,local10,0.20252867580852965,0.026164051331973217,3695
pmemo,10.0,2,5,muq_nn,0.2542428712383246,0.025203973389114686,3400
pmemo,15.0,0,1,state,0.03070828573709702,0.02968218067883899,2687
pmemo,15.0,0,1,rms,0.23173090970351964,0.028562837474079256,2687
pmemo,15.0,0,1,dynamics_rhythm,0.29994974509974437,0.027954652465371953,2687
pmemo,15.0,0,1,muq_mean,0.46355644792844924,0.029286804627516448,2687
pmemo,15.0,0,1,muq_trajectory,0.5558141567196951,0.026643724807833367,2687
pmemo,15.0,0,1,local5,0.4618137614841865,0.027762111077826515,2673
pmemo,15.0,0,1,local10,0.35123705769269153,0.029875279547221065,2673
pmemo,15.0,0,1,muq_nn,0.48874848375771096,0.027445889975350208,2459
pmemo,15.0,0,2,state,-0.004984520592202664,0.027068411639058217,2738
pmemo,15.0,0,2,rms,0.13480003871729834,0.026538296444735005,2738
pmemo,15.0,0,2,dynamics_rhythm,0.16102868395635256,0.027973200509124867,2738
pmemo,15.0,0,2,muq_mean,0.30688222228205975,0.03276549173965834,2738
pmemo,15.0,0,2,muq_trajectory,0.3299204591859515,0.029462996893094305,2738
pmemo,15.0,0,2,local5,0.2549273963198112,0.029038474350398892,2726
pmemo,15.0,0,2,local10,0.17546175986586982,0.029782644687131626,2726
pmemo,15.0,0,2,muq_nn,0.2359540165091374,0.0294938117028857,2477
pmemo,15.0,0,3,state,-0.014764335952434648,0.028477350284302486,2940
pmemo,15.0,0,3,rms,0.11345353800440469,0.029225623827653327,2940
pmemo,15.0,0,3,dynamics_rhythm,0.15170113920326384,0.02866330646419772,2940
pmemo,15.0,0,3,muq_mean,0.20990805523149378,0.03531964947182348,2940
pmemo,15.0,0,3,muq_trajectory,0.3757885108330908,0.027104905308626658,2940
pmemo,15.0,0,3,local5,0.2929790702112719,0.027873116444860506,2934
pmemo,15.0,0,3,local10,0.18383619989530728,0.03013171619385073,2934
pmemo,15.0,0,3,muq_nn,0.25340159178752014,0.028481944096817074,2734
pmemo,15.0,0,4,state,-0.007645732158742445,0.037146865084821575,2644
pmemo,15.0,0,4,rms,0.1364036322329137,0.035725983977532814,2644
pmemo,15.0,0,4,dynamics_rhythm,0.16122851865774518,0.03603322873777439,2644
pmemo,15.0,0,4,muq_mean,0.2771864132818138,0.039212746476749695,2644
pmemo,15.0,0,4,muq_trajectory,0.4444856411378236,0.033600825220080004,2644
pmemo,15.0,0,4,local5,0.35692588111063234,0.03553215862103209,2636
pmemo,15.0,0,4,local10,0.2791487741397074,0.03654033929817241,2636
pmemo,15.0,0,4,muq_nn,0.36967788885360664,0.035502108111314865,2385
pmemo,15.0,0,5,state,-0.003200709857368632,0.0347979267133065,2668
pmemo,15.0,0,5,rms,0.15852955800428245,0.033523668449758466,2668
pmemo,15.0,0,5,dynamics_rhythm,0.18544659107666164,0.03340372822864898,2668
pmemo,15.0,0,5,muq_mean,0.31125990486269145,0.036791135154673874,2668
pmemo,15.0,0,5,muq_trajectory,0.40228096448046197,0.03212808852792745,2668
pmemo,15.0,0,5,local5,0.2661320511570422,0.034239631216240685,2658
pmemo,15.0,0,5,local10,0.16806970361392407,0.035795903710969426,2658
pmemo,15.0,0,5,muq_nn,0.33324242173629925,0.0330965763639341,2464
pmemo,15.0,1,1,state,0.02147264059647652,0.032397099618245134,2698
pmemo,15.0,1,1,rms,0.1600136756149035,0.03182897073799031,2698
pmemo,15.0,1,1,dynamics_rhythm,0.22344250557756237,0.03168770360609747,2698
pmemo,15.0,1,1,muq_mean,0.32422104978210625,0.03453534749288145,2698
pmemo,15.0,1,1,muq_trajectory,0.5052463479535002,0.028753424415535293,2698
pmemo,15.0,1,1,local5,0.4129273400433211,0.030436026782991045,2688
pmemo,15.0,1,1,local10,0.30959991954211097,0.03233005223015936,2688
pmemo,15.0,1,1,muq_nn,0.4274015199741245,0.030260014767499163,2456
pmemo,15.0,1,2,state,0.031673795540342616,0.03024998402840321,2854
pmemo,15.0,1,2,rms,0.2177563643121705,0.029046476213655196,2854
pmemo,15.0,1,2,dynamics_rhythm,0.2598018443545439,0.028824372189595743,2854
pmemo,15.0,1,2,muq_mean,0.33512525985492375,0.03329591425047079,2854
pmemo,15.0,1,2,muq_trajectory,0.5255890407374425,0.02679070495561353,2854
pmemo,15.0,1,2,local5,0.44576263604973493,0.028142703148477617,2852
pmemo,15.0,1,2,local10,0.3838489981108366,0.029666928493644537,2852
pmemo,15.0,1,2,muq_nn,0.462719375731392,0.028143493413924,2631
pmemo,15.0,1,3,state,0.004037241221762887,0.0330272455032895,2495
pmemo,15.0,1,3,rms,0.2065012646029512,0.031643760654315484,2495
pmemo,15.0,1,3,dynamics_rhythm,0.2338832566369891,0.03209685222513291,2495
pmemo,15.0,1,3,muq_mean,0.3951433958496461,0.035021859472517194,2495
pmemo,15.0,1,3,muq_trajectory,0.48713932987994585,0.031481690818824064,2495
pmemo,15.0,1,3,local5,0.361959216301843,0.03276285832246121,2481
pmemo,15.0,1,3,local10,0.21874669699062374,0.035037289454504544,2481
pmemo,15.0,1,3,muq_nn,0.4225398125443918,0.03227417694406601,2228
pmemo,15.0,1,4,state,0.03818369585162115,0.025876729378470083,2897
pmemo,15.0,1,4,rms,0.22107104382836287,0.025656936093282838,2897
pmemo,15.0,1,4,dynamics_rhythm,0.233382250832602,0.02628503712332532,2897
pmemo,15.0,1,4,muq_mean,0.3051816787591564,0.03174581405858008,2897
pmemo,15.0,1,4,muq_trajectory,0.33819690028273136,0.026542204918866316,2897
pmemo,15.0,1,4,local5,0.23711456183292545,0.027471040902683614,2889
pmemo,15.0,1,4,local10,0.16176861374312868,0.028544774593843768,2889
pmemo,15.0,1,4,muq_nn,0.2513857145847327,0.027019116822141087,2703
pmemo,15.0,1,5,state,-0.005760663007814782,0.03441769525860052,2733
pmemo,15.0,1,5,rms,0.10616220111429962,0.034215773916374634,2733
pmemo,15.0,1,5,dynamics_rhythm,0.11449333766299809,0.034398082336813664,2733
pmemo,15.0,1,5,muq_mean,0.22721078235699707,0.03834131538902698,2733
pmemo,15.0,1,5,muq_trajectory,0.31330923352640483,0.03434863551815868,2733
pmemo,15.0,1,5,local5,0.22173038749161283,0.03461103335172062,2717
pmemo,15.0,1,5,local10,0.12591751097632403,0.035774937157254195,2717
pmemo,15.0,1,5,muq_nn,0.21209548972836456,0.034655154291819736,2501
pmemo,15.0,2,1,state,0.021177536582483343,0.03437190356631594,2667
pmemo,15.0,2,1,rms,0.14423748036840148,0.03423872508840975,2667
pmemo,15.0,2,1,dynamics_rhythm,0.18855452947716664,0.03386150818749798,2667
pmemo,15.0,2,1,muq_mean,0.28592086234991476,0.03784617203076939,2667
pmemo,15.0,2,1,muq_trajectory,0.5188642787188826,0.030571009288319594,2667
pmemo,15.0,2,1,local5,0.4415851453975066,0.031514456959387156,2655
pmemo,15.0,2,1,local10,0.3406133857074707,0.03428858027001666,2655
pmemo,15.0,2,1,muq_nn,0.44719951243988415,0.03214633415268407,2448
pmemo,15.0,2,2,state,0.00198983743591887,0.030596825331523064,2786
pmemo,15.0,2,2,rms,0.17852245044100815,0.03022054792643395,2786
pmemo,15.0,2,2,dynamics_rhythm,0.17536393071179407,0.030779032161205942,2786
pmemo,15.0,2,2,muq_mean,0.31500038922741813,0.034893365048846305,2786
pmemo,15.0,2,2,muq_trajectory,0.3963094531862247,0.030804659161717943,2786
pmemo,15.0,2,2,local5,0.25196107689589997,0.0319221295483844,2780
pmemo,15.0,2,2,local10,0.10260154375646446,0.033501254842722365,2780
pmemo,15.0,2,2,muq_nn,0.302630357700565,0.03230563628074356,2519
pmemo,15.0,2,3,state,0.016675037761058175,0.031880329955697506,2651
pmemo,15.0,2,3,rms,0.2278656673005638,0.029452685379961013,2651
pmemo,15.0,2,3,dynamics_rhythm,0.26389521481760037,0.029382589600348924,2651
pmemo,15.0,2,3,muq_mean,0.4183183776230862,0.03338828976540748,2651
pmemo,15.0,2,3,muq_trajectory,0.477963153454711,0.029113156417064634,2651
pmemo,15.0,2,3,local5,0.3653838390049667,0.031112603412301834,2639
pmemo,15.0,2,3,local10,0.2705169468920636,0.03311043280913133,2639
pmemo,15.0,2,3,muq_nn,0.3670743406182559,0.030909276719783694,2443
pmemo,15.0,2,4,state,0.034890996901216685,0.02787113240278798,2858
pmemo,15.0,2,4,rms,0.19136933381280555,0.028191899889549853,2858
pmemo,15.0,2,4,dynamics_rhythm,0.22941452666101994,0.028732064462371042,2858
pmemo,15.0,2,4,muq_mean,0.3000942809224946,0.032978115271214,2858
pmemo,15.0,2,4,muq_trajectory,0.4624760794553229,0.027481210728476865,2858
pmemo,15.0,2,4,local5,0.37991013597209405,0.028389416079102826,2848
pmemo,15.0,2,4,local10,0.30850827914652273,0.02984400034873183,2848
pmemo,15.0,2,4,muq_nn,0.37444758654684174,0.02804525918024944,2610
pmemo,15.0,2,5,state,0.010225932186234287,0.030927540378326037,2715
pmemo,15.0,2,5,rms,0.07948123569953192,0.031229568781118856,2715
pmemo,15.0,2,5,dynamics_rhythm,0.12968083070946657,0.031844648819870765,2715
pmemo,15.0,2,5,muq_mean,0.3216148782965196,0.03426233644931238,2715
pmemo,15.0,2,5,muq_trajectory,0.4019140610511929,0.030001078874798377,2715
pmemo,15.0,2,5,local5,0.30793192758406707,0.030791466930264702,2705
pmemo,15.0,2,5,local10,0.19229661308682885,0.03179939264239957,2705
pmemo,15.0,2,5,muq_nn,0.31986422947047843,0.030781607626309604,2499
deam,10.0,0,1,state,0.01569160640306098,0.044620294123888016,15405
deam,10.0,0,1,rms,0.16922636700188678,0.04633933678269386,15405
deam,10.0,0,1,dynamics_rhythm,0.21109022936273072,0.046431273221969604,15405
deam,10.0,0,1,muq_mean,0.329936353972659,0.04637468233704567,15405
deam,10.0,0,1,muq_trajectory,0.4036543629089531,0.04674683138728142,15405
deam,10.0,0,1,local5,0.25117571229507357,0.048263393342494965,15405
deam,10.0,0,1,local10,0.1220111673886714,0.05276091396808624,15405
deam,10.0,0,1,muq_nn,0.3068332121487194,0.048780735582113266,15405
deam,10.0,0,2,state,0.03410838943152993,0.05116260051727295,15907
deam,10.0,0,2,rms,0.20985882209472564,0.05220003053545952,15907
deam,10.0,0,2,dynamics_rhythm,0.2462526246834497,0.051310330629348755,15907
deam,10.0,0,2,muq_mean,0.34374837927095475,0.05064348503947258,15907
deam,10.0,0,2,muq_trajectory,0.4882801498586214,0.04811321571469307,15907
deam,10.0,0,2,local5,0.2989969576449074,0.050902023911476135,15907
deam,10.0,0,2,local10,0.16680807963627128,0.055008720606565475,15907
deam,10.0,0,2,muq_nn,0.39746143902638975,0.04981747269630432,15907
deam,10.0,0,3,state,0.0441320480840967,0.0632561668753624,19820
deam,10.0,0,3,rms,0.18346725228783672,0.06176364794373512,19820
deam,10.0,0,3,dynamics_rhythm,0.20693331671809617,0.061698444187641144,19820
deam,10.0,0,3,muq_mean,0.299492913134743,0.060068853199481964,19820
deam,10.0,0,3,muq_trajectory,0.44058499195541756,0.05608700215816498,19820
deam,10.0,0,3,local5,0.22109704939718217,0.06158142909407616,19820
deam,10.0,0,3,local10,0.04988251982422315,0.06719724833965302,19820
deam,10.0,0,3,muq_nn,0.3631384502777276,0.05881798639893532,19820
deam,10.0,0,4,state,0.04744722669876406,0.057245705276727676,17545
deam,10.0,0,4,rms,0.20908810325548807,0.05629720166325569,17545
deam,10.0,0,4,dynamics_rhythm,0.2323546366944837,0.05648559331893921,17545
deam,10.0,0,4,muq_mean,0.3338069907324305,0.05625945329666138,17545
deam,10.0,0,4,muq_trajectory,0.4755884554917134,0.052261289209127426,17545
deam,10.0,0,4,local5,0.2581693298119321,0.05701296031475067,17545
deam,10.0,0,4,local10,0.08961860502972474,0.06228742003440857,17545
deam,10.0,0,4,muq_nn,0.3795752695846933,0.055023688822984695,17545
deam,10.0,0,5,state,0.026502795497024702,0.050683047622442245,15939
deam,10.0,0,5,rms,0.23614672461455577,0.04959556832909584,15939
deam,10.0,0,5,dynamics_rhythm,0.27447601857552667,0.04874490574002266,15939
deam,10.0,0,5,muq_mean,0.3325777025135037,0.049688566476106644,15939
deam,10.0,0,5,muq_trajectory,0.4698640759264518,0.04854336008429527,15939
deam,10.0,0,5,local5,0.2647814399879374,0.052038464695215225,15939
deam,10.0,0,5,local10,0.16802703751725356,0.054745059460401535,15939
deam,10.0,0,5,muq_nn,0.3908090534105866,0.049878448247909546,15939
deam,10.0,1,1,state,0.037972450047663954,0.04878921061754227,18436
deam,10.0,1,1,rms,0.20751951611054986,0.05033490061759949,18436
deam,10.0,1,1,dynamics_rhythm,0.24820083078034347,0.04969830811023712,18436
deam,10.0,1,1,muq_mean,0.30764035609943774,0.04975467547774315,18436
deam,10.0,1,1,muq_trajectory,0.46187977229270943,0.0477423295378685,18436
deam,10.0,1,1,local5,0.2515493562700884,0.051434922963380814,18436
deam,10.0,1,1,local10,0.0974128911727937,0.05535179376602173,18436
deam,10.0,1,1,muq_nn,0.35652215100923895,0.05013429746031761,18436
deam,10.0,1,2,state,0.04212628521146323,0.05152120813727379,16029
deam,10.0,1,2,rms,0.19887809694066594,0.051407258957624435,16029
deam,10.0,1,2,dynamics_rhythm,0.2336393560873796,0.05130703002214432,16029
deam,10.0,1,2,muq_mean,0.3216457145678459,0.05222369730472565,16029
deam,10.0,1,2,muq_trajectory,0.4348998434143499,0.05092018097639084,16029
deam,10.0,1,2,local5,0.2503175986500655,0.05362717807292938,16029
deam,10.0,1,2,local10,0.11241978801129102,0.056751981377601624,16029
deam,10.0,1,2,muq_nn,0.36504395522350847,0.05207347124814987,16029
deam,10.0,1,3,state,0.03786673597901898,0.05092010274529457,14629
deam,10.0,1,3,rms,0.2203973374980997,0.0506165474653244,14629
deam,10.0,1,3,dynamics_rhythm,0.25158523210042266,0.05047228932380676,14629
deam,10.0,1,3,muq_mean,0.3559379508768481,0.05002548173069954,14629
deam,10.0,1,3,muq_trajectory,0.4764816259166622,0.04757878929376602,14629
deam,10.0,1,3,local5,0.2964419157611121,0.05059366673231125,14629
deam,10.0,1,3,local10,0.16121238593609463,0.055662766098976135,14629
deam,10.0,1,3,muq_nn,0.3825593372410425,0.05005752667784691,14629
deam,10.0,1,4,state,0.05298491448092799,0.053674034774303436,15922
deam,10.0,1,4,rms,0.2037327366272829,0.053096599876880646,15922
deam,10.0,1,4,dynamics_rhythm,0.24092951791420986,0.052289120852947235,15922
deam,10.0,1,4,muq_mean,0.3464149953249124,0.05229664221405983,15922
deam,10.0,1,4,muq_trajectory,0.5057095386288296,0.049384769052267075,15922
deam,10.0,1,4,local5,0.2763382666475109,0.05358806625008583,15922
deam,10.0,1,4,local10,0.10937858423334047,0.0587599016726017,15922
deam,10.0,1,4,muq_nn,0.4019835106453734,0.05192665010690689,15922
deam,10.0,1,5,state,0.036655993895644466,0.06321807205677032,19600
deam,10.0,1,5,rms,0.20078982144294594,0.06178751960396767,19600
deam,10.0,1,5,dynamics_rhythm,0.21976698981493475,0.062137894332408905,19600
deam,10.0,1,5,muq_mean,0.30291766919550084,0.0600801482796669,19600
deam,10.0,1,5,muq_trajectory,0.4244877745015873,0.05748126655817032,19600
deam,10.0,1,5,local5,0.21954239397651992,0.061802055686712265,19600
deam,10.0,1,5,local10,0.06409523858650741,0.0671897828578949,19600
deam,10.0,1,5,muq_nn,0.3475828453985498,0.06009768694639206,19600
deam,10.0,2,1,state,0.038715629732174524,0.06427131593227386,17115
deam,10.0,2,1,rms,0.18664332563280786,0.062458597123622894,17115
deam,10.0,2,1,dynamics_rhythm,0.2120621649773978,0.061915189027786255,17115
deam,10.0,2,1,muq_mean,0.3075354416011536,0.06104591116309166,17115
deam,10.0,2,1,muq_trajectory,0.4560157639759168,0.0578865222632885,17115
deam,10.0,2,1,local5,0.21511758226583397,0.06381324678659439,17115
deam,10.0,2,1,local10,0.05776448732179119,0.06941597908735275,17115
deam,10.0,2,1,muq_nn,0.3718208423902885,0.061414625495672226,17115
deam,10.0,2,2,state,0.03363072676850711,0.04832512512803078,16032
deam,10.0,2,2,rms,0.2082793653760184,0.04992154240608215,16032
deam,10.0,2,2,dynamics_rhythm,0.2425431239672165,0.0498332753777504,16032
deam,10.0,2,2,muq_mean,0.3337593240557086,0.049455687403678894,16032
deam,10.0,2,2,muq_trajectory,0.4774032291390594,0.04660700261592865,16032
deam,10.0,2,2,local5,0.266249285980365,0.049200937151908875,16032
deam,10.0,2,2,local10,0.11825882732863127,0.053631603717803955,16032
deam,10.0,2,2,muq_nn,0.3591867334581595,0.04832743853330612,16032
deam,10.0,2,3,state,0.039106739816842866,0.05219496786594391,18737
deam,10.0,2,3,rms,0.20294989088715273,0.052355773746967316,18737
deam,10.0,2,3,dynamics_rhythm,0.2299620918039031,0.05214202031493187,18737
deam,10.0,2,3,muq_mean,0.27574979916531006,0.05390574038028717,18737
deam,10.0,2,3,muq_trajectory,0.39979801391862896,0.05160015821456909,18737
deam,10.0,2,3,local5,0.2339540763348318,0.05403260886669159,18737
deam,10.0,2,3,local10,0.10331503493664873,0.05781128630042076,18737
deam,10.0,2,3,muq_nn,0.32570164443957855,0.05269688740372658,18737
deam,10.0,2,4,state,0.044343230086384175,0.05247329920530319,16201
deam,10.0,2,4,rms,0.20133404251623718,0.05239710584282875,16201
deam,10.0,2,4,dynamics_rhythm,0.23112263283646473,0.05236516892910004,16201
deam,10.0,2,4,muq_mean,0.3559145300051959,0.05076887086033821,16201
deam,10.0,2,4,muq_trajectory,0.500374461074794,0.048382941633462906,16201
deam,10.0,2,4,local5,0.31145533781921514,0.052094295620918274,16201
deam,10.0,2,4,local10,0.15260100702123272,0.05675993487238884,16201
deam,10.0,2,4,muq_nn,0.42336525086877963,0.0504598394036293,16201
deam,10.0,2,5,state,0.031302000842925184,0.0521402545273304,16531
deam,10.0,2,5,rms,0.20183741575969122,0.0516759417951107,16531
deam,10.0,2,5,dynamics_rhythm,0.24863757476649517,0.05109042301774025,16531
deam,10.0,2,5,muq_mean,0.3145256333499686,0.0520816296339035,16531
deam,10.0,2,5,muq_trajectory,0.44605534400518987,0.048623211681842804,16531
deam,10.0,2,5,local5,0.25362977760407657,0.05259660258889198,16531
deam,10.0,2,5,local10,0.11301991189370654,0.057071752846241,16531
deam,10.0,2,5,muq_nn,0.3603479769745291,0.05124571919441223,16531
deam,15.0,0,1,state,0.06418874978514169,0.06845206022262573,12215
deam,15.0,0,1,rms,0.24172916151337592,0.0695074126124382,12215
deam,15.0,0,1,dynamics_rhythm,0.2749962199765374,0.06860572844743729,12215
deam,15.0,0,1,muq_mean,0.4019451097536583,0.06719314306974411,12215
deam,15.0,0,1,muq_trajectory,0.5173692098186677,0.06373585015535355,12215
deam,15.0,0,1,local5,0.41217623784650476,0.06661613285541534,12215
deam,15.0,0,1,local10,0.29639587077567736,0.07009854167699814,12215
deam,15.0,0,1,muq_nn,0.45579089685720714,0.0659521147608757,12215
deam,15.0,0,2,state,0.04550981167336703,0.08561259508132935,13923
deam,15.0,0,2,rms,0.24883122664709204,0.08194022625684738,13923
deam,15.0,0,2,dynamics_rhythm,0.29365219792198805,0.07969881594181061,13923
deam,15.0,0,2,muq_mean,0.37955316257012933,0.07894118875265121,13923
deam,15.0,0,2,muq_trajectory,0.5487879656292676,0.07103040814399719,13923
deam,15.0,0,2,local5,0.39748344022447507,0.07701360434293747,13923
deam,15.0,0,2,local10,0.2367576339542716,0.08343372493982315,13923
deam,15.0,0,2,muq_nn,0.48795566887293307,0.07364024966955185,13923
deam,15.0,0,3,state,0.05742557085909279,0.07162444293498993,13957
deam,15.0,0,3,rms,0.3160721001334487,0.07000382989645004,13957
deam,15.0,0,3,dynamics_rhythm,0.34424516182129916,0.07104624807834625,13957
deam,15.0,0,3,muq_mean,0.40877678443138327,0.07069670408964157,13957
deam,15.0,0,3,muq_trajectory,0.5697439641162081,0.06509873270988464,13957
deam,15.0,0,3,local5,0.41728589091070944,0.06923303753137589,13957
deam,15.0,0,3,local10,0.23101077222328376,0.07426844537258148,13957
deam,15.0,0,3,muq_nn,0.49354030811893246,0.06818133592605591,13957
deam,15.0,0,4,state,0.064540435226914,0.08100652694702148,14746
deam,15.0,0,4,rms,0.2847411395013221,0.0763903334736824,14746
deam,15.0,0,4,dynamics_rhythm,0.3046859936943072,0.07604387402534485,14746
deam,15.0,0,4,muq_mean,0.4299110871168521,0.07455185055732727,14746
deam,15.0,0,4,muq_trajectory,0.5841377356304065,0.06777593493461609,14746
deam,15.0,0,4,local5,0.42438168700616674,0.0736410990357399,14746
deam,15.0,0,4,local10,0.23357070398896104,0.07963300496339798,14746
deam,15.0,0,4,muq_nn,0.4884278112226166,0.07221757620573044,14746
deam,15.0,0,5,state,0.0507727681713945,0.06183597445487976,11785
deam,15.0,0,5,rms,0.3010388922964748,0.0617658905684948,11785
deam,15.0,0,5,dynamics_rhythm,0.3268025419531497,0.061612267047166824,11785
deam,15.0,0,5,muq_mean,0.39780881807801366,0.06392824649810791,11785
deam,15.0,0,5,muq_trajectory,0.5694494798166474,0.05806092545390129,11785
deam,15.0,0,5,local5,0.45611415525826626,0.061130404472351074,11785
deam,15.0,0,5,local10,0.35232483668549686,0.06294762343168259,11785
deam,15.0,0,5,muq_nn,0.5113761407068296,0.060068000108003616,11785
deam,15.0,1,1,state,0.048517902496096305,0.06996601819992065,11915
deam,15.0,1,1,rms,0.2306459230825528,0.06919758766889572,11915
deam,15.0,1,1,dynamics_rhythm,0.27006455677079777,0.06781827658414841,11915
deam,15.0,1,1,muq_mean,0.3797833098564642,0.0696064904332161,11915
deam,15.0,1,1,muq_trajectory,0.5398389173203622,0.06368352472782135,11915
deam,15.0,1,1,local5,0.38710859167666845,0.0679413452744484,11915
deam,15.0,1,1,local10,0.24558973074385068,0.07250179350376129,11915
deam,15.0,1,1,muq_nn,0.45997230745741974,0.0668020248413086,11915
deam,15.0,1,2,state,0.05728789624235304,0.08664476126432419,16568
deam,15.0,1,2,rms,0.29778255215198807,0.08166053891181946,16568
deam,15.0,1,2,dynamics_rhythm,0.3138999887342719,0.08176557719707489,16568
deam,15.0,1,2,muq_mean,0.4138576610133425,0.07796771079301834,16568
deam,15.0,1,2,muq_trajectory,0.5736087151752534,0.07218324393033981,16568
deam,15.0,1,2,local5,0.402642665935781,0.07884091883897781,16568
deam,15.0,1,2,local10,0.21562122321030713,0.08534003049135208,16568
deam,15.0,1,2,muq_nn,0.4918313583294849,0.07570355385541916,16568
deam,15.0,1,3,state,0.05796758252678991,0.07334372401237488,11978
deam,15.0,1,3,rms,0.24923978803403454,0.0718296468257904,11978
deam,15.0,1,3,dynamics_rhythm,0.2809043189670626,0.07040185481309891,11978
deam,15.0,1,3,muq_mean,0.403072920879718,0.07167334109544754,11978
deam,15.0,1,3,muq_trajectory,0.566009369012989,0.06648170202970505,11978
deam,15.0,1,3,local5,0.42820444103567984,0.0707857608795166,11978
deam,15.0,1,3,local10,0.2531159929128879,0.07563312351703644,11978
deam,15.0,1,3,muq_nn,0.5032318874059414,0.06910629570484161,11978
deam,15.0,1,4,state,0.02888412054454655,0.06606903672218323,14187
deam,15.0,1,4,rms,0.28110270888799194,0.06691933423280716,14187
deam,15.0,1,4,dynamics_rhythm,0.31937671825544456,0.06725610792636871,14187
deam,15.0,1,4,muq_mean,0.38162471852014906,0.06446467339992523,14187
deam,15.0,1,4,muq_trajectory,0.5171451441111694,0.060180824249982834,14187
deam,15.0,1,4,local5,0.3987559359075303,0.06384042650461197,14187
deam,15.0,1,4,local10,0.2680157304030581,0.06688500195741653,14187
deam,15.0,1,4,muq_nn,0.45169064695510736,0.06230931729078293,14187
deam,15.0,1,5,state,0.060579009680485144,0.0724596232175827,11978
deam,15.0,1,5,rms,0.2907940605677289,0.07013384997844696,11978
deam,15.0,1,5,dynamics_rhythm,0.32426484769529346,0.06922788918018341,11978
deam,15.0,1,5,muq_mean,0.4405600972915974,0.068598672747612,11978
deam,15.0,1,5,muq_trajectory,0.5656906251696312,0.06313866376876831,11978
deam,15.0,1,5,local5,0.44969741696765364,0.06722229719161987,11978
deam,15.0,1,5,local10,0.3024122664868801,0.07232752442359924,11978
deam,15.0,1,5,muq_nn,0.4732366018721627,0.06744247674942017,11978
deam,15.0,2,1,state,0.054595832140820685,0.08756032586097717,13392
deam,15.0,2,1,rms,0.27294908602621704,0.08264978975057602,13392
deam,15.0,2,1,dynamics_rhythm,0.2990959091679574,0.0816853865981102,13392
deam,15.0,2,1,muq_mean,0.40101133128318267,0.07932359725236893,13392
deam,15.0,2,1,muq_trajectory,0.569324137777194,0.07202775776386261,13392
deam,15.0,2,1,local5,0.3944154684110372,0.07910100370645523,13392
deam,15.0,2,1,local10,0.2035334482461415,0.08586248010396957,13392
deam,15.0,2,1,muq_nn,0.49203341069671674,0.07621635496616364,13392
deam,15.0,2,2,state,0.06962155444337648,0.07914332300424576,15456
deam,15.0,2,2,rms,0.3003914662015555,0.07627081125974655,15456
deam,15.0,2,2,dynamics_rhythm,0.32425801947772354,0.07614234834909439,15456
deam,15.0,2,2,muq_mean,0.4296989609528893,0.07513383775949478,15456
deam,15.0,2,2,muq_trajectory,0.6152117091717303,0.06652101129293442,15456
deam,15.0,2,2,local5,0.457139907666839,0.07252027094364166,15456
deam,15.0,2,2,local10,0.2705590538716471,0.07853681594133377,15456
deam,15.0,2,2,muq_nn,0.5198537640219308,0.07109790295362473,15456
deam,15.0,2,3,state,0.06221707214962072,0.07540885359048843,14389
deam,15.0,2,3,rms,0.25571845853860603,0.07423822581768036,14389
deam,15.0,2,3,dynamics_rhythm,0.29288740075533654,0.07369955629110336,14389
deam,15.0,2,3,muq_mean,0.36885086048696164,0.07170164585113525,14389
deam,15.0,2,3,muq_trajectory,0.5597520652950236,0.06637983024120331,14389
deam,15.0,2,3,local5,0.4020992788843925,0.07154979556798935,14389
deam,15.0,2,3,local10,0.21816774764830096,0.07643749564886093,14389
deam,15.0,2,3,muq_nn,0.49099868705387645,0.06955923140048981,14389
deam,15.0,2,4,state,0.038726445471366396,0.0589570514857769,10096
deam,15.0,2,4,rms,0.3133211709772154,0.05826664716005325,10096
deam,15.0,2,4,dynamics_rhythm,0.35507929185268977,0.05760732665657997,10096
deam,15.0,2,4,muq_mean,0.3936783494498451,0.06314846128225327,10096
deam,15.0,2,4,muq_trajectory,0.5306336893049842,0.058640506118535995,10096
deam,15.0,2,4,local5,0.4417850208521382,0.06078752130270004,10096
deam,15.0,2,4,local10,0.34134676294592997,0.06365476548671722,10096
deam,15.0,2,4,muq_nn,0.4619402591580112,0.060590993613004684,10096
deam,15.0,2,5,state,0.023723007462158857,0.06567566096782684,13293
deam,15.0,2,5,rms,0.26890090401342903,0.06624875217676163,13293
deam,15.0,2,5,dynamics_rhythm,0.32219503276630135,0.06422137469053268,13293
deam,15.0,2,5,muq_mean,0.398293237148126,0.06511332839727402,13293
deam,15.0,2,5,muq_trajectory,0.4757849350661874,0.0615101233124733,13293
deam,15.0,2,5,local5,0.3673064991602509,0.06389743089675903,13293
deam,15.0,2,5,local10,0.27451625092833976,0.06657765060663223,13293
deam,15.0,2,5,muq_nn,0.4179627135739615,0.0628732442855835,13293


==> anc/results/matched_wrong_time_and_baselines_ood.csv <==
dataset,h_seconds,repeat,fold,control,valid,self_mapped,correct_ood_mean,wrong_ood_mean
pmemo,10.0,0,1,local5,3584,6,0.9868507385253906,0.9400168657302856
pmemo,10.0,0,1,local10,3584,6,0.9868507385253906,0.9227801561355591
pmemo,10.0,0,1,muq_nn,3299,291,0.9893851280212402,0.94117671251297
pmemo,10.0,0,2,local5,3832,12,0.9925662279129028,0.9358804821968079
pmemo,10.0,0,2,local10,3832,12,0.9925662279129028,0.9315510988235474
pmemo,10.0,0,2,muq_nn,3578,266,0.9925295114517212,0.9442834258079529
pmemo,10.0,0,3,local5,4129,6,0.9752761125564575,0.9327422976493835
pmemo,10.0,0,3,local10,4129,6,0.9752761125564575,0.9109058380126953
pmemo,10.0,0,3,muq_nn,3889,246,0.9751546382904053,0.92648845911026
pmemo,10.0,0,4,local5,3578,12,0.9877596497535706,0.9385289549827576
pmemo,10.0,0,4,local10,3578,12,0.9877596497535706,0.9261682629585266
pmemo,10.0,0,4,muq_nn,3277,313,0.986066460609436,0.9365110993385315
pmemo,10.0,0,5,local5,4175,2,0.9995303153991699,0.9494931697845459
pmemo,10.0,0,5,local10,4175,2,0.9995303153991699,0.9321291446685791
pmemo,10.0,0,5,muq_nn,3936,241,1.0004818439483643,0.9537445306777954
pmemo,10.0,1,1,local5,4051,8,0.95796138048172,0.9208141565322876
pmemo,10.0,1,1,local10,4051,8,0.95796138048172,0.9124208092689514
pmemo,10.0,1,1,muq_nn,3839,220,0.9565041661262512,0.913626492023468
pmemo,10.0,1,2,local5,3535,8,0.9811133742332458,0.929366409778595
pmemo,10.0,1,2,local10,3535,8,0.9811133742332458,0.9147400259971619
pmemo,10.0,1,2,muq_nn,3236,307,0.9801334738731384,0.9266393780708313
pmemo,10.0,1,3,local5,3916,8,1.0040078163146973,0.9520179033279419
pmemo,10.0,1,3,local10,3916,8,1.0040078163146973,0.9383885860443115
pmemo,10.0,1,3,muq_nn,3656,268,1.0029499530792236,0.9572576880455017
pmemo,10.0,1,4,local5,4007,4,1.0071974992752075,0.954573392868042
pmemo,10.0,1,4,local10,4007,4,1.0071974992752075,0.9353102445602417
pmemo,10.0,1,4,muq_nn,3723,288,1.0101737976074219,0.9563903212547302
pmemo,10.0,1,5,local5,3789,10,0.991418182849884,0.9391193389892578
pmemo,10.0,1,5,local10,3789,10,0.991418182849884,0.9207355976104736
pmemo,10.0,1,5,muq_nn,3525,274,0.9939645528793335,0.9479783177375793
pmemo,10.0,2,1,local5,4396,8,0.9717199206352234,0.9192789196968079
pmemo,10.0,2,1,local10,4396,8,0.9717199206352234,0.9086020588874817
pmemo,10.0,2,1,muq_nn,4185,219,0.9736695289611816,0.9295263886451721
pmemo,10.0,2,2,local5,3456,2,0.9710295796394348,0.9327020049095154
pmemo,10.0,2,2,local10,3456,2,0.9710295796394348,0.9158192873001099
pmemo,10.0,2,2,muq_nn,3144,314,0.9708449244499207,0.9247621297836304
pmemo,10.0,2,3,local5,3587,14,0.9939785003662109,0.9406225085258484
pmemo,10.0,2,3,local10,3587,14,0.9939785003662109,0.9262529015541077
pmemo,10.0,2,3,muq_nn,3312,289,0.9937512874603271,0.9461504817008972
pmemo,10.0,2,4,local5,4164,4,0.9992523193359375,0.9501683712005615
pmemo,10.0,2,4,local10,4164,4,0.9992523193359375,0.9341192245483398
pmemo,10.0,2,4,muq_nn,3938,230,0.9999155402183533,0.9436320662498474
pmemo,10.0,2,5,local5,3695,10,1.0057761669158936,0.9552969336509705
pmemo,10.0,2,5,local10,3695,10,1.0057761669158936,0.9385725259780884
pmemo,10.0,2,5,muq_nn,3400,305,1.0048011541366577,0.9582722187042236
pmemo,15.0,0,1,local5,2673,14,0.9682416915893555,0.9372113943099976
pmemo,15.0,0,1,local10,2673,14,0.9682416915893555,0.9125786423683167
pmemo,15.0,0,1,muq_nn,2459,228,0.9643279910087585,0.9424445629119873
pmemo,15.0,0,2,local5,2726,12,1.0004563331604004,0.9614923000335693
pmemo,15.0,0,2,local10,2726,12,1.0004563331604004,0.9384961128234863
pmemo,15.0,0,2,muq_nn,2477,261,1.0012454986572266,0.9729718565940857
pmemo,15.0,0,3,local5,2934,6,0.989517092704773,0.9613454937934875
pmemo,15.0,0,3,local10,2934,6,0.989517092704773,0.9270520210266113
pmemo,15.0,0,3,muq_nn,2734,206,0.9886438250541687,0.9710640907287598
pmemo,15.0,0,4,local5,2636,8,1.0059099197387695,0.9644673466682434
pmemo,15.0,0,4,local10,2636,8,1.0059099197387695,0.9527815580368042
pmemo,15.0,0,4,muq_nn,2385,259,1.011362075805664,0.9828481078147888
pmemo,15.0,0,5,local5,2658,10,0.9866242408752441,0.9581632018089294
pmemo,15.0,0,5,local10,2658,10,0.9866242408752441,0.9385036826133728
pmemo,15.0,0,5,muq_nn,2464,204,0.9854996204376221,0.9682178497314453
pmemo,15.0,1,1,local5,2688,10,0.9735416173934937,0.9457736015319824
pmemo,15.0,1,1,local10,2688,10,0.9735416173934937,0.9252215027809143
pmemo,15.0,1,1,muq_nn,2456,242,0.9733253717422485,0.9503742456436157
pmemo,15.0,1,2,local5,2852,2,0.9897602796554565,0.9480167031288147
pmemo,15.0,1,2,local10,2852,2,0.9897602796554565,0.9247636198997498
pmemo,15.0,1,2,muq_nn,2631,223,0.9900341033935547,0.9627978205680847
pmemo,15.0,1,3,local5,2481,14,1.0477745532989502,1.0109906196594238
pmemo,15.0,1,3,local10,2481,14,1.0477745532989502,0.9784131646156311
pmemo,15.0,1,3,muq_nn,2228,267,1.0542882680892944,1.0295393466949463
pmemo,15.0,1,4,local5,2889,8,0.9539422392845154,0.9263244867324829
pmemo,15.0,1,4,local10,2889,8,0.9539422392845154,0.9043514728546143
pmemo,15.0,1,4,muq_nn,2703,194,0.9501951336860657,0.9341582655906677
pmemo,15.0,1,5,local5,2717,16,0.9924010038375854,0.9585520029067993
pmemo,15.0,1,5,local10,2717,16,0.9924010038375854,0.9409100413322449
pmemo,15.0,1,5,muq_nn,2501,232,0.9917774796485901,0.9694083333015442
pmemo,15.0,2,1,local5,2655,12,0.9778603315353394,0.9559455513954163
pmemo,15.0,2,1,local10,2655,12,0.9778603315353394,0.9320272207260132
pmemo,15.0,2,1,muq_nn,2448,219,0.9743494987487793,0.959396243095398
pmemo,15.0,2,2,local5,2780,6,0.9803138375282288,0.945348858833313
pmemo,15.0,2,2,local10,2780,6,0.9803138375282288,0.9281125068664551
pmemo,15.0,2,2,muq_nn,2519,267,0.9835667014122009,0.9617199301719666
pmemo,15.0,2,3,local5,2639,12,0.9768145084381104,0.9496710300445557
pmemo,15.0,2,3,local10,2639,12,0.9768145084381104,0.927871823310852
pmemo,15.0,2,3,muq_nn,2443,208,0.9759954810142517,0.9580233097076416
pmemo,15.0,2,4,local5,2848,10,1.0025042295455933,0.9606174230575562
pmemo,15.0,2,4,local10,2848,10,1.0025042295455933,0.9287455677986145
pmemo,15.0,2,4,muq_nn,2610,248,1.0013729333877563,0.9722972512245178
pmemo,15.0,2,5,local5,2705,10,1.011417269706726,0.9705253839492798
pmemo,15.0,2,5,local10,2705,10,1.011417269706726,0.9507715106010437
pmemo,15.0,2,5,muq_nn,2499,216,1.0130497217178345,0.9845595359802246
deam,10.0,0,1,local5,15405,0,0.9796384572982788,0.923554003238678
deam,10.0,0,1,local10,15405,0,0.9796384572982788,0.9111373424530029
deam,10.0,0,1,muq_nn,15405,0,0.9796384572982788,0.936272144317627
deam,10.0,0,2,local5,15907,0,0.9680666327476501,0.9127631783485413
deam,10.0,0,2,local10,15907,0,0.9680666327476501,0.9020733833312988
deam,10.0,0,2,muq_nn,15907,0,0.9680666327476501,0.9289184808731079
deam,10.0,0,3,local5,19820,0,0.9835745096206665,0.9189897775650024
deam,10.0,0,3,local10,19820,0,0.9835745096206665,0.8978238701820374
deam,10.0,0,3,muq_nn,19820,0,0.9835745096206665,0.944773256778717
deam,10.0,0,4,local5,17545,0,0.9962129592895508,0.9307242035865784
deam,10.0,0,4,local10,17545,0,0.9962129592895508,0.9143567085266113
deam,10.0,0,4,muq_nn,17545,0,0.9962129592895508,0.954500138759613
deam,10.0,0,5,local5,15939,0,0.9896419644355774,0.9314916729927063
deam,10.0,0,5,local10,15939,0,0.9896419644355774,0.9181866645812988
deam,10.0,0,5,muq_nn,15939,0,0.9896419644355774,0.9484500288963318
deam,10.0,1,1,local5,18436,0,0.9896930456161499,0.9210041761398315
deam,10.0,1,1,local10,18436,0,0.9896930456161499,0.9024368524551392
deam,10.0,1,1,muq_nn,18436,0,0.9896930456161499,0.9508277773857117
deam,10.0,1,2,local5,16029,0,0.9832634329795837,0.9274542331695557
deam,10.0,1,2,local10,16029,0,0.9832634329795837,0.9132290482521057
deam,10.0,1,2,muq_nn,16029,0,0.9832634329795837,0.9393249154090881
deam,10.0,1,3,local5,14629,0,0.9822972416877747,0.9292615056037903
deam,10.0,1,3,local10,14629,0,0.9822972416877747,0.9208533763885498
deam,10.0,1,3,muq_nn,14629,0,0.9822972416877747,0.9406978487968445
deam,10.0,1,4,local5,15922,0,0.9789681434631348,0.9195997714996338
deam,10.0,1,4,local10,15922,0,0.9789681434631348,0.9038442373275757
deam,10.0,1,4,muq_nn,15922,0,0.9789681434631348,0.9372283220291138
deam,10.0,1,5,local5,19600,0,0.9834462404251099,0.9213969111442566
deam,10.0,1,5,local10,19600,0,0.9834462404251099,0.9043338298797607
deam,10.0,1,5,muq_nn,19600,0,0.9834462404251099,0.9449846744537354
deam,10.0,2,1,local5,17115,0,1.0049513578414917,0.9349141120910645
deam,10.0,2,1,local10,17115,0,1.0049513578414917,0.9175337553024292
deam,10.0,2,1,muq_nn,17115,0,1.0049513578414917,0.9594560265541077
deam,10.0,2,2,local5,16032,0,0.96097731590271,0.9074933528900146
deam,10.0,2,2,local10,16032,0,0.96097731590271,0.8990199565887451
deam,10.0,2,2,muq_nn,16032,0,0.96097731590271,0.9222936630249023
deam,10.0,2,3,local5,18737,0,0.9809941053390503,0.9252341985702515
deam,10.0,2,3,local10,18737,0,0.9809941053390503,0.9048006534576416
deam,10.0,2,3,muq_nn,18737,0,0.9809941053390503,0.9424005746841431
deam,10.0,2,4,local5,16201,0,0.9794656038284302,0.9227129817008972
deam,10.0,2,4,local10,16201,0,0.9794656038284302,0.9086583852767944
deam,10.0,2,4,muq_nn,16201,0,0.9794656038284302,0.9426857233047485
deam,10.0,2,5,local5,16531,0,0.9914987087249756,0.9261695742607117
deam,10.0,2,5,local10,16531,0,0.9914987087249756,0.9119142293930054
deam,10.0,2,5,muq_nn,16531,0,0.9914987087249756,0.9472649693489075
deam,15.0,0,1,local5,12215,0,0.9922690987586975,0.9589384198188782
deam,15.0,0,1,local10,12215,0,0.9922690987586975,0.9204111695289612
deam,15.0,0,1,muq_nn,12215,0,0.9922690987586975,0.9736338257789612
deam,15.0,0,2,local5,13923,0,0.996091365814209,0.9609505534172058
deam,15.0,0,2,local10,13923,0,0.996091365814209,0.9168802499771118
deam,15.0,0,2,muq_nn,13923,0,0.996091365814209,0.9793904423713684
deam,15.0,0,3,local5,13957,0,0.9759527444839478,0.9395321011543274
deam,15.0,0,3,local10,13957,0,0.9759527444839478,0.9003503322601318
deam,15.0,0,3,muq_nn,13957,0,0.9759527444839478,0.9623767733573914
deam,15.0,0,4,local5,14746,0,0.9834736585617065,0.9492098689079285
deam,15.0,0,4,local10,14746,0,0.9834736585617065,0.9079920053482056
deam,15.0,0,4,muq_nn,14746,0,0.9834736585617065,0.9637349843978882
deam,15.0,0,5,local5,11785,0,0.9689538478851318,0.9467601776123047
deam,15.0,0,5,local10,11785,0,0.9689538478851318,0.9110878705978394
deam,15.0,0,5,muq_nn,11785,0,0.9689538478851318,0.9561676383018494
deam,15.0,1,1,local5,11915,0,0.9806228280067444,0.9511063098907471
deam,15.0,1,1,local10,11915,0,0.9806228280067444,0.9169858694076538
deam,15.0,1,1,muq_nn,11915,0,0.9806228280067444,0.9625524282455444
deam,15.0,1,2,local5,16568,0,1.0168113708496094,0.9706162810325623
deam,15.0,1,2,local10,16568,0,1.0168113708496094,0.9153247475624084
deam,15.0,1,2,muq_nn,16568,0,1.0168113708496094,0.9958539605140686
deam,15.0,1,3,local5,11978,0,0.9963982105255127,0.9685947895050049
deam,15.0,1,3,local10,11978,0,0.9963982105255127,0.9333534240722656
deam,15.0,1,3,muq_nn,11978,0,0.9963982105255127,0.9789678454399109
deam,15.0,1,4,local5,14187,0,0.950882077217102,0.9235405921936035
deam,15.0,1,4,local10,14187,0,0.950882077217102,0.8868244290351868
deam,15.0,1,4,muq_nn,14187,0,0.950882077217102,0.9421208500862122
deam,15.0,1,5,local5,11978,0,0.9705485701560974,0.9419423937797546
deam,15.0,1,5,local10,11978,0,0.9705485701560974,0.9081117510795593
deam,15.0,1,5,muq_nn,11978,0,0.9705485701560974,0.9539406299591064
deam,15.0,2,1,local5,13392,0,0.9890874624252319,0.9536730647087097
deam,15.0,2,1,local10,13392,0,0.9890874624252319,0.9111844897270203
deam,15.0,2,1,muq_nn,13392,0,0.9890874624252319,0.9737744331359863
deam,15.0,2,2,local5,15456,0,0.9972650408744812,0.9600276350975037
deam,15.0,2,2,local10,15456,0,0.9972650408744812,0.9104457497596741
deam,15.0,2,2,muq_nn,15456,0,0.9972650408744812,0.9800091981887817
deam,15.0,2,3,local5,14389,0,0.9786325693130493,0.9448349475860596
deam,15.0,2,3,local10,14389,0,0.9786325693130493,0.9057799577713013
deam,15.0,2,3,muq_nn,14389,0,0.9786325693130493,0.9619945287704468
deam,15.0,2,4,local5,10096,0,0.9552897810935974,0.934397280216217
deam,15.0,2,4,local10,10096,0,0.9552897810935974,0.9123314619064331
deam,15.0,2,4,muq_nn,10096,0,0.9552897810935974,0.9419347643852234
deam,15.0,2,5,local5,13293,0,0.9911122918128967,0.9590293169021606
deam,15.0,2,5,local10,13293,0,0.9911122918128967,0.9183335900306702
deam,15.0,2,5,muq_nn,13293,0,0.9911122918128967,0.9725391268730164


==> anc/results/muq_full_song_suffix_perturbation_audit.json <==
{
  "role": "full-song bidirectional-context leakage audit",
  "model_id": "OpenMuQ/MuQ-large-msd-iter",
  "device": "mps",
  "intervention": "zero waveform strictly after cutoff; compare nominally pre-cutoff hidden states",
  "songs": [
    {
      "musicId": 1,
      "duration_seconds": 32.026125,
      "cutoff_seconds": 19.215675,
      "all_pre_cutoff": {
        "mean_cosine": 0.944028377532959,
        "min_cosine": 0.3657672703266144,
        "mean_relative_l2": 0.3023981750011444,
        "max_relative_l2": 1.0107011795043945,
        "frames": 481
      },
      "last_10s_pre_cutoff": {
        "mean_cosine": 0.9226846694946289,
        "min_cosine": 0.3657672703266144,
        "mean_relative_l2": 0.35007229447364807,
        "max_relative_l2": 1.0107011795043945,
        "frames": 251
      },
      "earlier_pre_cutoff": {
        "mean_cosine": 0.9673207402229309,
        "min_cosine": 0.9209805130958557,
        "mean_relative_l2": 0.25037115812301636,
        "max_relative_l2": 0.39020711183547974,
        "frames": 230
      }
    },
    {
      "musicId": 10,
      "duration_seconds": 32.026125,
      "cutoff_seconds": 19.215675,
      "all_pre_cutoff": {
        "mean_cosine": 0.9198228716850281,
        "min_cosine": 0.3070555031299591,
        "mean_relative_l2": 0.3758320212364197,
        "max_relative_l2": 1.0809590816497803,
        "frames": 481
      },
      "last_10s_pre_cutoff": {
        "mean_cosine": 0.8896580338478088,
        "min_cosine": 0.3070555031299591,
        "mean_relative_l2": 0.44526487588882446,
        "max_relative_l2": 1.0809590816497803,
        "frames": 251
      },
      "earlier_pre_cutoff": {
        "mean_cosine": 0.9527419209480286,
        "min_cosine": 0.8858503699302673,
        "mean_relative_l2": 0.3000597357749939,
        "max_relative_l2": 0.4639778733253479,
        "frames": 230
      }
    },
    {
      "musicId": 100,
      "duration_seconds": 40.04575,
      "cutoff_seconds": 24.027449999999998,
      "all_pre_cutoff": {
        "mean_cosine": 0.9272592663764954,
        "min_cosine": 0.29441124200820923,
        "mean_relative_l2": 0.35501235723495483,
        "max_relative_l2": 1.05582594871521,
        "frames": 601
      },
      "last_10s_pre_cutoff": {
        "mean_cosine": 0.8993997573852539,
        "min_cosine": 0.29441124200820923,
        "mean_relative_l2": 0.4291510581970215,
        "max_relative_l2": 1.05582594871521,
        "frames": 250
      },
      "earlier_pre_cutoff": {
        "mean_cosine": 0.9471021890640259,
        "min_cosine": 0.8389031887054443,
        "mean_relative_l2": 0.3022070527076721,
        "max_relative_l2": 0.5494004487991333,
        "frames": 351
      }
    }
  ],
  "full_song_slicing_is_context_isolated": false,
  "required_remediation": "independently encode chunks whose complete support lies inside the declared action window"
}

==> anc/results/pmemo_common_horizon_performance_audit.json <==
{
  "role": "prediction-only PMEmo common-horizon sensitivity analysis",
  "source": "predictions/pmemo_pca256_arousal_predictions.csv.gz",
  "common_song_rule": "songs with complete legal support at both 10 s and 15 s",
  "no_refit": true,
  "no_model_selection": true,
  "seed": 2718,
  "rows": [
    {
      "h_seconds": 10.0,
      "songs": 481,
      "windows": 18487,
      "state_ccc": 0.030012518556574407,
      "full_relation_ccc": 0.41313385812633524,
      "relation_minus_state": {
        "point": 0.38312133956976085,
        "bonferroni_one_sided_lower": 0.33714924376168454,
        "bootstrap_draws": 5000,
        "cluster_unit": "song"
      }
    },
    {
      "h_seconds": 15.0,
      "songs": 481,
      "windows": 13677,
      "state_ccc": 0.006476245005121431,
      "full_relation_ccc": 0.45279320722857647,
      "relation_minus_state": {
        "point": 0.446316962223455,
        "bonferroni_one_sided_lower": 0.3821161834891758,
        "bootstrap_draws": 5000,
        "cluster_unit": "song"
      }
    }
  ]
}

==> anc/results/pmemo_common_support_audit.json <==
{
  "role": "PMEmo complete-support selection audit",
  "dynamic_table_songs": 767,
  "rows": [
    {
      "h_seconds": 10.0,
      "retained": {
        "songs": 611,
        "mean": {
          "duration": 27.823240589198036,
          "mean_arousal": 0.6343124455922209,
          "sd_arousal": 0.02077157864988954,
          "mean_abs_change": 0.006890178698028071
        },
        "median": {
          "duration": 25.0,
          "mean_arousal": 0.668357,
          "sd_arousal": 0.01601581775405756,
          "mean_abs_change": 0.006090566037735834
        }
      },
      "excluded": {
        "songs": 156,
        "mean": {
          "duration": 7.801282051282051,
          "mean_arousal": 0.6350863516009716,
          "sd_arousal": 0.011972385574906902,
          "mean_abs_change": 0.007531271982680212
        },
        "median": {
          "duration": 9.0,
          "mean_arousal": 0.6402614583333333,
          "sd_arousal": 0.010363662678960835,
          "mean_abs_change": 0.006554784798534793
        }
      }
    },
    {
      "h_seconds": 15.0,
      "retained": {
        "songs": 481,
        "mean": {
          "duration": 31.217255717255718,
          "mean_arousal": 0.6387394080873038,
          "sd_arousal": 0.021923131590791747,
          "mean_abs_change": 0.006839091442032825
        },
        "median": {
          "duration": 28.0,
          "mean_arousal": 0.6787476293103448,
          "sd_arousal": 0.01717288660571705,
          "mean_abs_change": 0.005993650793650803
        }
      },
      "excluded": {
        "songs": 286,
        "mean": {
          "duration": 11.194055944055943,
          "mean_arousal": 0.627289230127991,
          "sd_arousal": 0.014035316117472583,
          "mean_abs_change": 0.007325785420193976
        },
        "median": {
          "duration": 12.0,
          "mean_arousal": 0.6370211607142857,
          "sd_arousal": 0.011215570055156606,
          "mean_abs_change": 0.00649482808857808
        }
      }
    }
  ]
}

==> anc/results/pmemo_context_isolated_factor_early_concat_ablation_decision.json <==
{
  "role": "diagnostic direct-concatenation ablation for the orthogonal residual design",
  "dataset": "pmemo",
  "context_isolated": true,
  "archive": "data/processed/pmemo_muq_local_chunks_w4_s1.npz",
  "coverage": [
    {
      "h_seconds": 10.0,
      "songs": 611,
      "windows": 19336
    },
    {
      "h_seconds": 15.0,
      "songs": 481,
      "windows": 13677
    }
  ],
  "n_repeats": 3,
  "n_splits": 5,
  "effects": {
    "10s_Arousal(mean)": {
      "early_vs_full": {
        "point": 0.00494738246102161,
        "lower": 0.0032260347340850094,
        "ci": [
          0.0029273672726944045,
          0.0069405290639778325
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "early_vs_wrong": {
        "point": 0.13831823585216554,
        "lower": 0.1095810752743242,
        "ci": [
          0.1027698125117862,
          0.17603312833224177
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      }
    },
    "10s_Valence(mean)": {
      "early_vs_full": {
        "point": 0.0007693176550382375,
        "lower": -0.0009908409303791999,
        "ci": [
          -0.0013498543157291717,
          0.003019744897146991
        ],
        "p_positive": 0.766,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "early_vs_wrong": {
        "point": 0.04246923565614985,
        "lower": 0.02943811651616779,
        "ci": [
          0.026367498152791467,
          0.058835591318120405
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      }
    },
    "15s_Arousal(mean)": {
      "early_vs_full": {
        "point": 0.001301190702886812,
        "lower": -0.001148360760958761,
        "ci": [
          -0.0015905253968516915,
          0.0042439430572836345
        ],
        "p_positive": 0.8,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "early_vs_wrong": {
        "point": 0.1331853254332499,
        "lower": 0.0954180273879843,
        "ci": [
          0.09001995305929844,
          0.17662592533103494
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      }
    },
    "15s_Valence(mean)": {
      "early_vs_full": {
        "point": 0.00433518628622831,
        "lower": 0.0010261488761189959,
        "ci": [
          0.0002825336201726397,
          0.008084908214257436
        ],
        "p_positive": 0.9845,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "early_vs_wrong": {
        "point": 0.0416598791713626,
        "lower": 0.024960711936631876,
        "ci": [
          0.021820744004207134,
          0.062193132104374646
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      }
    }
  }
}

==> anc/results/pmemo_explicit_factor_audit.json <==
{
  "songs": 794,
  "rows": 59755,
  "features": 29,
  "failures": [],
  "finite": true
}

==> anc/results/pmemo_mert95m_4s_stride1_audit.json <==
{
  "model_id": "m-a-p/MERT-v1-95M",
  "device": "mps",
  "songs": 794,
  "chunks": 28495,
  "embedding_dim": 768,
  "window_seconds": 4.0,
  "stride_seconds": 1.0,
  "batch_size": 8,
  "failures": [],
  "elapsed_seconds": 863.1117334999999,
  "mps_driver_allocated_mb": 1124.3125
}

==> anc/results/pmemo_muq_local_chunks_w4_s1_audit.json <==
{
  "dataset": "pmemo",
  "model_id": "OpenMuQ/MuQ-large-msd-iter",
  "device": "mps",
  "songs": 794,
  "chunks": 28495,
  "embedding_dim": 1024,
  "window_seconds": 4.0,
  "stride_seconds": 1.0,
  "context_isolated": true,
  "selection_contract": "downstream action chunks must satisfy chunk_end <= target_time - delay",
  "archive": "data/processed/pmemo_muq_local_chunks_w4_s1.npz",
  "failures": [],
  "elapsed_seconds": 5028.330768041999
}

==> anc/results/pmemo_theory_route_dynamics_only_ablation_decision.json <==
{
  "role": "pre-fixed strict orthogonal dynamics/rhythm/harmony/melody residual branch fail-fast",
  "dataset": "pmemo",
  "context_isolated_muq": true,
  "wrong_action_contract": "anchor fixed; only candidate future replaced; changes recomputed",
  "base_archive": "data/processed/pmemo_muq_local_chunks_w4_s1.npz",
  "factor_archive": "data/processed/pmemo_explicit_factor_features.csv",
  "factor_columns": [
    "dynamics_rms",
    "dynamics_rms_change",
    "rhythm_onset_mean",
    "rhythm_onset_max",
    "rhythm_periodicity",
    "rhythm_local_tempo",
    "harmony_chroma_entropy",
    "harmony_chroma_peak",
    "harmony_chord_change",
    "melody_f0",
    "melody_f0_change",
    "harmony_chroma_00",
    "harmony_chroma_01",
    "harmony_chroma_02",
    "harmony_chroma_03",
    "harmony_chroma_04",
    "harmony_chroma_05",
    "harmony_chroma_06",
    "harmony_chroma_07",
    "harmony_chroma_08",
    "harmony_chroma_09",
    "harmony_chroma_10",
    "harmony_chroma_11",
    "harmony_tonnetz_00",
    "harmony_tonnetz_01",
    "harmony_tonnetz_02",
    "harmony_tonnetz_03",
    "harmony_tonnetz_04",
    "harmony_tonnetz_05"
  ],
  "factor_dim": 116,
  "factor_variant": "theory_routed",
  "arousal_factor_route": "dynamics_only",
  "theory_routing": {
    "Arousal(mean)": "dynamics + rhythm",
    "Valence(mean)": "harmony + melody"
  },
  "factor_alpha": 10.0,
  "n_repeats": 1,
  "factor_shrinkage": 0.25,
  "shrinkage_provenance": "fixed 0.25 reused from a pre-existing exploratory PMEmo factor-bottleneck protocol; not selected on strict outcomes, but not independent data",
  "exploratory_weight_reuse": true,
  "requires_external_dataset_replication": true,
  "n_splits": 5,
  "inner_splits": 4,
  "coverage": [
    {
      "h_seconds": 10.0,
      "windows": 19336,
      "songs": 611
    },
    {
      "h_seconds": 15.0,
      "windows": 13677,
      "songs": 481
    }
  ],
  "effects": {
    "10s_Arousal(mean)": {
      "hybrid_vs_full": {
        "point": 0.0069677553635756895,
        "lower": 0.0053904636217952575,
        "ci": [
          0.00511845797415917,
          0.008594086742940162
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "hybrid_vs_wrong_all": {
        "point": 0.1528577604306667,
        "lower": 0.12201747932506594,
        "ci": [
          0.11671883679006022,
          0.19429543003512706
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "hybrid_vs_wrong_factor_only": {
        "point": 0.004070336794260221,
        "lower": 0.0030520963808869732,
        "ci": [
          0.0028961087520471343,
          0.005271721164067223
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "mae_vs_full": {
        "point": 2.2839813002681022e-05,
        "lower": -7.311331288127373e-06,
        "ci": [
          -1.1878852914422486e-05,
          5.629381156650655e-05
        ],
        "p_positive": 0.8865,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      }
    },
    "10s_Valence(mean)": {
      "hybrid_vs_full": {
        "point": 0.0011178050784443894,
        "lower": -0.0016892662570020492,
        "ci": [
          -0.0023831246978312597,
          0.004730900747276466
        ],
        "p_positive": 0.734,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "hybrid_vs_wrong_all": {
        "point": 0.04796755342562026,
        "lower": 0.03570819815269693,
        "ci": [
          0.03357020545324301,
          0.06392697101155684
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "hybrid_vs_wrong_factor_only": {
        "point": 0.0016723151229114386,
        "lower": -1.54284825173571e-06,
        "ci": [
          -0.00037638898689177914,
          0.003585816494464626
        ],
        "p_positive": 0.9495,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "mae_vs_full": {
        "point": -1.281090233932081e-05,
        "lower": -5.541521491474872e-05,
        "ci": [
          -6.475763043876906e-05,
          3.751292397454986e-05
        ],
        "p_positive": 0.32,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      }
    },
    "15s_Arousal(mean)": {
      "hybrid_vs_full": {
        "point": 0.005699393901265115,
        "lower": 0.004178169462911949,
        "ci": [
          0.003823926467388705,
          0.0075080040619423805
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "hybrid_vs_wrong_all": {
        "point": 0.14548459213028075,
        "lower": 0.10413359035630328,
        "ci": [
          0.09717705937783343,
          0.19600778680927822
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "hybrid_vs_wrong_factor_only": {
        "point": 0.003318604927665336,
        "lower": 0.0021728954424952594,
        "ci": [
          0.0019933358195422315,
          0.004758266000077563
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "mae_vs_full": {
        "point": 1.5775002137297132e-05,
        "lower": -3.1035359764527004e-05,
        "ci": [
          -4.05697312460302e-05,
          6.886709577262645e-05
        ],
        "p_positive": 0.7095,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      }
    },
    "15s_Valence(mean)": {
      "hybrid_vs_full": {
        "point": 0.0014933891753094453,
        "lower": -0.0041227796033982776,
        "ci": [
          -0.00508702394712392,
          0.008644980856906957
        ],
        "p_positive": 0.664,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "hybrid_vs_wrong_all": {
        "point": 0.04563104189173417,
        "lower": 0.02901356940407335,
        "ci": [
          0.025877102502912506,
          0.06691858747752817
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "hybrid_vs_wrong_factor_only": {
        "point": 0.0009635770497570251,
        "lower": -0.0017461075267367842,
        "ci": [
          -0.0023335422214879747,
          0.0040821682207026625
        ],
        "p_positive": 0.7075,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "mae_vs_full": {
        "point": -4.2749414006522424e-05,
        "lower": -0.000156057407637965,
        "ci": [
          -0.0001777555986266311,
          8.921286093156588e-05
        ],
        "p_positive": 0.251,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      }
    }
  },
  "gates": [
    {
      "h_seconds": 10.0,
      "target": "Arousal(mean)",
      "gain_vs_full": {
        "point": 0.0069677553635756895,
        "lower": 0.0053904636217952575,
        "ci": [
          0.00511845797415917,
          0.008594086742940162
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "correct_vs_wrong_all": {
        "point": 0.1528577604306667,
        "lower": 0.12201747932506594,
        "ci": [
          0.11671883679006022,
          0.19429543003512706
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.004070336794260221,
        "lower": 0.0030520963808869732,
        "ci": [
          0.0028961087520471343,
          0.005271721164067223
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "mae_vs_full": {
        "point": 2.2839813002681022e-05,
        "lower": -7.311331288127373e-06,
        "ci": [
          -1.1878852914422486e-05,
          5.629381156650655e-05
        ],
        "p_positive": 0.8865,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "passed": true
    },
    {
      "h_seconds": 10.0,
      "target": "Valence(mean)",
      "gain_vs_full": {
        "point": 0.0011178050784443894,
        "lower": -0.0016892662570020492,
        "ci": [
          -0.0023831246978312597,
          0.004730900747276466
        ],
        "p_positive": 0.734,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "correct_vs_wrong_all": {
        "point": 0.04796755342562026,
        "lower": 0.03570819815269693,
        "ci": [
          0.03357020545324301,
          0.06392697101155684
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.0016723151229114386,
        "lower": -1.54284825173571e-06,
        "ci": [
          -0.00037638898689177914,
          0.003585816494464626
        ],
        "p_positive": 0.9495,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "mae_vs_full": {
        "point": -1.281090233932081e-05,
        "lower": -5.541521491474872e-05,
        "ci": [
          -6.475763043876906e-05,
          3.751292397454986e-05
        ],
        "p_positive": 0.32,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "passed": false
    },
    {
      "h_seconds": 15.0,
      "target": "Arousal(mean)",
      "gain_vs_full": {
        "point": 0.005699393901265115,
        "lower": 0.004178169462911949,
        "ci": [
          0.003823926467388705,
          0.0075080040619423805
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "correct_vs_wrong_all": {
        "point": 0.14548459213028075,
        "lower": 0.10413359035630328,
        "ci": [
          0.09717705937783343,
          0.19600778680927822
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.003318604927665336,
        "lower": 0.0021728954424952594,
        "ci": [
          0.0019933358195422315,
          0.004758266000077563
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "mae_vs_full": {
        "point": 1.5775002137297132e-05,
        "lower": -3.1035359764527004e-05,
        "ci": [
          -4.05697312460302e-05,
          6.886709577262645e-05
        ],
        "p_positive": 0.7095,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "passed": true
    },
    {
      "h_seconds": 15.0,
      "target": "Valence(mean)",
      "gain_vs_full": {
        "point": 0.0014933891753094453,
        "lower": -0.0041227796033982776,
        "ci": [
          -0.00508702394712392,
          0.008644980856906957
        ],
        "p_positive": 0.664,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "correct_vs_wrong_all": {
        "point": 0.04563104189173417,
        "lower": 0.02901356940407335,
        "ci": [
          0.025877102502912506,
          0.06691858747752817
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.0009635770497570251,
        "lower": -0.0017461075267367842,
        "ci": [
          -0.0023335422214879747,
          0.0040821682207026625
        ],
        "p_positive": 0.7075,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "mae_vs_full": {
        "point": -4.2749414006522424e-05,
        "lower": -0.000156057407637965,
        "ci": [
          -0.0001777555986266311,
          8.921286093156588e-05
        ],
        "p_positive": 0.251,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "passed": false
    }
  ],
  "passed_primary": true,
  "stop_if_failed": true,
  "rent_5090": false
}

==> anc/results/pmemo_theory_route_rhythm_only_ablation_decision.json <==
{
  "role": "pre-fixed strict orthogonal dynamics/rhythm/harmony/melody residual branch fail-fast",
  "dataset": "pmemo",
  "context_isolated_muq": true,
  "wrong_action_contract": "anchor fixed; only candidate future replaced; changes recomputed",
  "base_archive": "data/processed/pmemo_muq_local_chunks_w4_s1.npz",
  "factor_archive": "data/processed/pmemo_explicit_factor_features.csv",
  "factor_columns": [
    "dynamics_rms",
    "dynamics_rms_change",
    "rhythm_onset_mean",
    "rhythm_onset_max",
    "rhythm_periodicity",
    "rhythm_local_tempo",
    "harmony_chroma_entropy",
    "harmony_chroma_peak",
    "harmony_chord_change",
    "melody_f0",
    "melody_f0_change",
    "harmony_chroma_00",
    "harmony_chroma_01",
    "harmony_chroma_02",
    "harmony_chroma_03",
    "harmony_chroma_04",
    "harmony_chroma_05",
    "harmony_chroma_06",
    "harmony_chroma_07",
    "harmony_chroma_08",
    "harmony_chroma_09",
    "harmony_chroma_10",
    "harmony_chroma_11",
    "harmony_tonnetz_00",
    "harmony_tonnetz_01",
    "harmony_tonnetz_02",
    "harmony_tonnetz_03",
    "harmony_tonnetz_04",
    "harmony_tonnetz_05"
  ],
  "factor_dim": 116,
  "factor_variant": "theory_routed",
  "arousal_factor_route": "rhythm_only",
  "theory_routing": {
    "Arousal(mean)": "dynamics + rhythm",
    "Valence(mean)": "harmony + melody"
  },
  "factor_alpha": 10.0,
  "n_repeats": 1,
  "factor_shrinkage": 0.25,
  "shrinkage_provenance": "fixed 0.25 reused from a pre-existing exploratory PMEmo factor-bottleneck protocol; not selected on strict outcomes, but not independent data",
  "exploratory_weight_reuse": true,
  "requires_external_dataset_replication": true,
  "n_splits": 5,
  "inner_splits": 4,
  "coverage": [
    {
      "h_seconds": 10.0,
      "windows": 19336,
      "songs": 611
    },
    {
      "h_seconds": 15.0,
      "windows": 13677,
      "songs": 481
    }
  ],
  "effects": {
    "10s_Arousal(mean)": {
      "hybrid_vs_full": {
        "point": 0.005088463263965781,
        "lower": 0.003592663725580625,
        "ci": [
          0.003290666187883487,
          0.006846918506229883
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "hybrid_vs_wrong_all": {
        "point": 0.15159212704748606,
        "lower": 0.12101070656571757,
        "ci": [
          0.11545988097675579,
          0.19271352100574873
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "hybrid_vs_wrong_factor_only": {
        "point": 0.0030499555519252763,
        "lower": 0.001984581678006564,
        "ci": [
          0.0017853624009257815,
          0.004340090195284766
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "mae_vs_full": {
        "point": 5.425038371224636e-05,
        "lower": 2.210104425416104e-05,
        "ci": [
          1.6718300962796566e-05,
          9.163851337938244e-05
        ],
        "p_positive": 0.9985,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      }
    },
    "10s_Valence(mean)": {
      "hybrid_vs_full": {
        "point": 0.0011178050784443894,
        "lower": -0.0016892662570020492,
        "ci": [
          -0.0023831246978312597,
          0.004730900747276466
        ],
        "p_positive": 0.734,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "hybrid_vs_wrong_all": {
        "point": 0.04796755342562026,
        "lower": 0.03570819815269693,
        "ci": [
          0.03357020545324301,
          0.06392697101155684
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "hybrid_vs_wrong_factor_only": {
        "point": 0.0016723151229114386,
        "lower": -1.54284825173571e-06,
        "ci": [
          -0.00037638898689177914,
          0.003585816494464626
        ],
        "p_positive": 0.9495,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "mae_vs_full": {
        "point": -1.281090233932081e-05,
        "lower": -5.541521491474872e-05,
        "ci": [
          -6.475763043876906e-05,
          3.751292397454986e-05
        ],
        "p_positive": 0.32,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      }
    },
    "15s_Arousal(mean)": {
      "hybrid_vs_full": {
        "point": 0.0059703161377068215,
        "lower": 0.002965866834786013,
        "ci": [
          0.00256505738303891,
          0.009393545262095366
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "hybrid_vs_wrong_all": {
        "point": 0.14513707416360505,
        "lower": 0.103995182975417,
        "ci": [
          0.09740277815666934,
          0.1950591556672584
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "hybrid_vs_wrong_factor_only": {
        "point": 0.0035424409084914843,
        "lower": 0.0020977781044804076,
        "ci": [
          0.001832537425877448,
          0.005224458027355924
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "mae_vs_full": {
        "point": 9.72959489025707e-05,
        "lower": 1.9003474162341648e-05,
        "ci": [
          3.2851361590865342e-06,
          0.0001882365161714323
        ],
        "p_positive": 0.9795,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      }
    },
    "15s_Valence(mean)": {
      "hybrid_vs_full": {
        "point": 0.0014933891753094453,
        "lower": -0.0041227796033982776,
        "ci": [
          -0.00508702394712392,
          0.008644980856906957
        ],
        "p_positive": 0.664,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "hybrid_vs_wrong_all": {
        "point": 0.04563104189173417,
        "lower": 0.02901356940407335,
        "ci": [
          0.025877102502912506,
          0.06691858747752817
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "hybrid_vs_wrong_factor_only": {
        "point": 0.0009635770497570251,
        "lower": -0.0017461075267367842,
        "ci": [
          -0.0023335422214879747,
          0.0040821682207026625
        ],
        "p_positive": 0.7075,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "mae_vs_full": {
        "point": -4.2749414006522424e-05,
        "lower": -0.000156057407637965,
        "ci": [
          -0.0001777555986266311,
          8.921286093156588e-05
        ],
        "p_positive": 0.251,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      }
    }
  },
  "gates": [
    {
      "h_seconds": 10.0,
      "target": "Arousal(mean)",
      "gain_vs_full": {
        "point": 0.005088463263965781,
        "lower": 0.003592663725580625,
        "ci": [
          0.003290666187883487,
          0.006846918506229883
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "correct_vs_wrong_all": {
        "point": 0.15159212704748606,
        "lower": 0.12101070656571757,
        "ci": [
          0.11545988097675579,
          0.19271352100574873
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.0030499555519252763,
        "lower": 0.001984581678006564,
        "ci": [
          0.0017853624009257815,
          0.004340090195284766
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "mae_vs_full": {
        "point": 5.425038371224636e-05,
        "lower": 2.210104425416104e-05,
        "ci": [
          1.6718300962796566e-05,
          9.163851337938244e-05
        ],
        "p_positive": 0.9985,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "passed": true
    },
    {
      "h_seconds": 10.0,
      "target": "Valence(mean)",
      "gain_vs_full": {
        "point": 0.0011178050784443894,
        "lower": -0.0016892662570020492,
        "ci": [
          -0.0023831246978312597,
          0.004730900747276466
        ],
        "p_positive": 0.734,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "correct_vs_wrong_all": {
        "point": 0.04796755342562026,
        "lower": 0.03570819815269693,
        "ci": [
          0.03357020545324301,
          0.06392697101155684
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.0016723151229114386,
        "lower": -1.54284825173571e-06,
        "ci": [
          -0.00037638898689177914,
          0.003585816494464626
        ],
        "p_positive": 0.9495,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "mae_vs_full": {
        "point": -1.281090233932081e-05,
        "lower": -5.541521491474872e-05,
        "ci": [
          -6.475763043876906e-05,
          3.751292397454986e-05
        ],
        "p_positive": 0.32,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "passed": false
    },
    {
      "h_seconds": 15.0,
      "target": "Arousal(mean)",
      "gain_vs_full": {
        "point": 0.0059703161377068215,
        "lower": 0.002965866834786013,
        "ci": [
          0.00256505738303891,
          0.009393545262095366
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "correct_vs_wrong_all": {
        "point": 0.14513707416360505,
        "lower": 0.103995182975417,
        "ci": [
          0.09740277815666934,
          0.1950591556672584
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.0035424409084914843,
        "lower": 0.0020977781044804076,
        "ci": [
          0.001832537425877448,
          0.005224458027355924
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "mae_vs_full": {
        "point": 9.72959489025707e-05,
        "lower": 1.9003474162341648e-05,
        "ci": [
          3.2851361590865342e-06,
          0.0001882365161714323
        ],
        "p_positive": 0.9795,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "passed": true
    },
    {
      "h_seconds": 15.0,
      "target": "Valence(mean)",
      "gain_vs_full": {
        "point": 0.0014933891753094453,
        "lower": -0.0041227796033982776,
        "ci": [
          -0.00508702394712392,
          0.008644980856906957
        ],
        "p_positive": 0.664,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "correct_vs_wrong_all": {
        "point": 0.04563104189173417,
        "lower": 0.02901356940407335,
        "ci": [
          0.025877102502912506,
          0.06691858747752817
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.0009635770497570251,
        "lower": -0.0017461075267367842,
        "ci": [
          -0.0023335422214879747,
          0.0040821682207026625
        ],
        "p_positive": 0.7075,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "mae_vs_full": {
        "point": -4.2749414006522424e-05,
        "lower": -0.000156057407637965,
        "ci": [
          -0.0001777555986266311,
          8.921286093156588e-05
        ],
        "p_positive": 0.251,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "passed": false
    }
  ],
  "passed_primary": true,
  "stop_if_failed": true,
  "rent_5090": false
}

==> anc/results/pmemo_theory_routed_delay1_sweep_repeat3_decision.json <==
{
  "role": "pre-fixed strict orthogonal dynamics/rhythm/harmony/melody residual branch fail-fast",
  "dataset": "pmemo",
  "context_isolated_muq": true,
  "wrong_action_contract": "anchor fixed; only candidate future replaced; changes recomputed",
  "base_archive": "data/processed/pmemo_muq_local_chunks_w4_s1.npz",
  "factor_archive": "data/processed/pmemo_explicit_factor_features.csv",
  "factor_columns": [
    "dynamics_rms",
    "dynamics_rms_change",
    "rhythm_onset_mean",
    "rhythm_onset_max",
    "rhythm_periodicity",
    "rhythm_local_tempo",
    "harmony_chroma_entropy",
    "harmony_chroma_peak",
    "harmony_chord_change",
    "melody_f0",
    "melody_f0_change",
    "harmony_chroma_00",
    "harmony_chroma_01",
    "harmony_chroma_02",
    "harmony_chroma_03",
    "harmony_chroma_04",
    "harmony_chroma_05",
    "harmony_chroma_06",
    "harmony_chroma_07",
    "harmony_chroma_08",
    "harmony_chroma_09",
    "harmony_chroma_10",
    "harmony_chroma_11",
    "harmony_tonnetz_00",
    "harmony_tonnetz_01",
    "harmony_tonnetz_02",
    "harmony_tonnetz_03",
    "harmony_tonnetz_04",
    "harmony_tonnetz_05"
  ],
  "factor_dim": 116,
  "factor_variant": "theory_routed",
  "arousal_factor_route": "dynamics_rhythm",
  "theory_routing": {
    "Arousal(mean)": "dynamics + rhythm",
    "Valence(mean)": "harmony + melody"
  },
  "factor_alpha": 10.0,
  "n_repeats": 3,
  "foundation_action_model": {
    "pca_dim": 64,
    "ridge_alpha": 100.0,
    "no_pca": false
  },
  "factor_shrinkage": 0.25,
  "shrinkage_provenance": "fixed 0.25 reused from a pre-existing exploratory PMEmo factor-bottleneck protocol; not selected on strict outcomes, but not independent data",
  "exploratory_weight_reuse": true,
  "requires_external_dataset_replication": true,
  "n_splits": 5,
  "inner_splits": 4,
  "coverage": [
    {
      "h_seconds": 10.0,
      "windows": 19336,
      "songs": 611
    },
    {
      "h_seconds": 15.0,
      "windows": 13677,
      "songs": 481
    }
  ],
  "effects": {
    "10s_Arousal(mean)": {
      "hybrid_vs_full": {
        "point": 0.00849888015226069,
        "lower": 0.006567283144592218,
        "ci": [
          0.006220721087749757,
          0.010617483101770067
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "hybrid_vs_wrong_all": {
        "point": 0.15321883733402694,
        "lower": 0.11877279667705702,
        "ci": [
          0.1130698798450177,
          0.19948011598088344
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "hybrid_vs_wrong_factor_only": {
        "point": 0.00505451514877836,
        "lower": 0.0037895704962179365,
        "ci": [
          0.0035599554771306788,
          0.006618153321521729
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "mae_vs_full": {
        "point": 5.329669777253981e-05,
        "lower": 1.0377560431255969e-05,
        "ci": [
          1.903964641827124e-06,
          0.00010167396297989701
        ],
        "p_positive": 0.9785,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      }
    },
    "10s_Valence(mean)": {
      "hybrid_vs_full": {
        "point": 0.0006041167191372376,
        "lower": -0.002070373872192971,
        "ci": [
          -0.0026655099935189025,
          0.004123123757399212
        ],
        "p_positive": 0.6235,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "hybrid_vs_wrong_all": {
        "point": 0.045713638219612635,
        "lower": 0.0335177160570871,
        "ci": [
          0.03160853732636238,
          0.06134341793014088
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "hybrid_vs_wrong_factor_only": {
        "point": 0.001103966295257941,
        "lower": -0.00042613712305605286,
        "ci": [
          -0.0006967324921439532,
          0.0028885461197270075
        ],
        "p_positive": 0.886,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "mae_vs_full": {
        "point": -1.5613421983596447e-05,
        "lower": -5.62546104347976e-05,
        "ci": [
          -6.442742423982823e-05,
          3.288122886617229e-05
        ],
        "p_positive": 0.269,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      }
    },
    "15s_Arousal(mean)": {
      "hybrid_vs_full": {
        "point": 0.008579472760255613,
        "lower": 0.005623656256864418,
        "ci": [
          0.0051858033375538366,
          0.012147104877333037
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "hybrid_vs_wrong_all": {
        "point": 0.14148508406104726,
        "lower": 0.1030538281564341,
        "ci": [
          0.09699434956028649,
          0.18650393881105212
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "hybrid_vs_wrong_factor_only": {
        "point": 0.005324756009833509,
        "lower": 0.0036195134473772706,
        "ci": [
          0.0032496092885769155,
          0.007422598425041891
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "mae_vs_full": {
        "point": 0.00010707502267364649,
        "lower": 2.144868729865491e-05,
        "ci": [
          8.254969744490424e-06,
          0.0002032571582780518
        ],
        "p_positive": 0.9825,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      }
    },
    "15s_Valence(mean)": {
      "hybrid_vs_full": {
        "point": 0.0019324924622242112,
        "lower": -0.0031132633704776176,
        "ci": [
          -0.004035374268921399,
          0.007900603582555987
        ],
        "p_positive": 0.73,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "hybrid_vs_wrong_all": {
        "point": 0.04381984973236325,
        "lower": 0.027676292925883358,
        "ci": [
          0.02501256517178736,
          0.06364784350866637
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "hybrid_vs_wrong_factor_only": {
        "point": 0.0017842321529999428,
        "lower": -0.0006356114604494451,
        "ci": [
          -0.001074667616556249,
          0.0045308913205291314
        ],
        "p_positive": 0.892,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "mae_vs_full": {
        "point": -4.116482452151509e-05,
        "lower": -0.0001462113612835854,
        "ci": [
          -0.00016297297308728742,
          7.883982268976884e-05
        ],
        "p_positive": 0.247,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      }
    }
  },
  "gates": [
    {
      "h_seconds": 10.0,
      "target": "Arousal(mean)",
      "gain_vs_full": {
        "point": 0.00849888015226069,
        "lower": 0.006567283144592218,
        "ci": [
          0.006220721087749757,
          0.010617483101770067
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "correct_vs_wrong_all": {
        "point": 0.15321883733402694,
        "lower": 0.11877279667705702,
        "ci": [
          0.1130698798450177,
          0.19948011598088344
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.00505451514877836,
        "lower": 0.0037895704962179365,
        "ci": [
          0.0035599554771306788,
          0.006618153321521729
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "mae_vs_full": {
        "point": 5.329669777253981e-05,
        "lower": 1.0377560431255969e-05,
        "ci": [
          1.903964641827124e-06,
          0.00010167396297989701
        ],
        "p_positive": 0.9785,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "passed": true
    },
    {
      "h_seconds": 10.0,
      "target": "Valence(mean)",
      "gain_vs_full": {
        "point": 0.0006041167191372376,
        "lower": -0.002070373872192971,
        "ci": [
          -0.0026655099935189025,
          0.004123123757399212
        ],
        "p_positive": 0.6235,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "correct_vs_wrong_all": {
        "point": 0.045713638219612635,
        "lower": 0.0335177160570871,
        "ci": [
          0.03160853732636238,
          0.06134341793014088
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.001103966295257941,
        "lower": -0.00042613712305605286,
        "ci": [
          -0.0006967324921439532,
          0.0028885461197270075
        ],
        "p_positive": 0.886,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "mae_vs_full": {
        "point": -1.5613421983596447e-05,
        "lower": -5.62546104347976e-05,
        "ci": [
          -6.442742423982823e-05,
          3.288122886617229e-05
        ],
        "p_positive": 0.269,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "passed": false
    },
    {
      "h_seconds": 15.0,
      "target": "Arousal(mean)",
      "gain_vs_full": {
        "point": 0.008579472760255613,
        "lower": 0.005623656256864418,
        "ci": [
          0.0051858033375538366,
          0.012147104877333037
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "correct_vs_wrong_all": {
        "point": 0.14148508406104726,
        "lower": 0.1030538281564341,
        "ci": [
          0.09699434956028649,
          0.18650393881105212
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.005324756009833509,
        "lower": 0.0036195134473772706,
        "ci": [
          0.0032496092885769155,
          0.007422598425041891
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "mae_vs_full": {
        "point": 0.00010707502267364649,
        "lower": 2.144868729865491e-05,
        "ci": [
          8.254969744490424e-06,
          0.0002032571582780518
        ],
        "p_positive": 0.9825,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "passed": true
    },
    {
      "h_seconds": 15.0,
      "target": "Valence(mean)",
      "gain_vs_full": {
        "point": 0.0019324924622242112,
        "lower": -0.0031132633704776176,
        "ci": [
          -0.004035374268921399,
          0.007900603582555987
        ],
        "p_positive": 0.73,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "correct_vs_wrong_all": {
        "point": 0.04381984973236325,
        "lower": 0.027676292925883358,
        "ci": [
          0.02501256517178736,
          0.06364784350866637
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.0017842321529999428,
        "lower": -0.0006356114604494451,
        "ci": [
          -0.001074667616556249,
          0.0045308913205291314
        ],
        "p_positive": 0.892,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "mae_vs_full": {
        "point": -4.116482452151509e-05,
        "lower": -0.0001462113612835854,
        "ci": [
          -0.00016297297308728742,
          7.883982268976884e-05
        ],
        "p_positive": 0.247,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "passed": false
    }
  ],
  "passed_primary": true,
  "stop_if_failed": true,
  "rent_5090": false
}

==> anc/results/pmemo_theory_routed_delay3_sensitivity_decision.json <==
{
  "role": "pre-fixed strict orthogonal dynamics/rhythm/harmony/melody residual branch fail-fast",
  "dataset": "pmemo",
  "context_isolated_muq": true,
  "wrong_action_contract": "anchor fixed; only candidate future replaced; changes recomputed",
  "base_archive": "data/processed/pmemo_muq_local_chunks_w4_s1.npz",
  "factor_archive": "data/processed/pmemo_explicit_factor_features.csv",
  "factor_columns": [
    "dynamics_rms",
    "dynamics_rms_change",
    "rhythm_onset_mean",
    "rhythm_onset_max",
    "rhythm_periodicity",
    "rhythm_local_tempo",
    "harmony_chroma_entropy",
    "harmony_chroma_peak",
    "harmony_chord_change",
    "melody_f0",
    "melody_f0_change",
    "harmony_chroma_00",
    "harmony_chroma_01",
    "harmony_chroma_02",
    "harmony_chroma_03",
    "harmony_chroma_04",
    "harmony_chroma_05",
    "harmony_chroma_06",
    "harmony_chroma_07",
    "harmony_chroma_08",
    "harmony_chroma_09",
    "harmony_chroma_10",
    "harmony_chroma_11",
    "harmony_tonnetz_00",
    "harmony_tonnetz_01",
    "harmony_tonnetz_02",
    "harmony_tonnetz_03",
    "harmony_tonnetz_04",
    "harmony_tonnetz_05"
  ],
  "factor_dim": 116,
  "factor_variant": "theory_routed",
  "arousal_factor_route": "dynamics_rhythm",
  "theory_routing": {
    "Arousal(mean)": "dynamics + rhythm",
    "Valence(mean)": "harmony + melody"
  },
  "factor_alpha": 10.0,
  "n_repeats": 3,
  "factor_shrinkage": 0.25,
  "shrinkage_provenance": "fixed 0.25 reused from a pre-existing exploratory PMEmo factor-bottleneck protocol; not selected on strict outcomes, but not independent data",
  "exploratory_weight_reuse": true,
  "requires_external_dataset_replication": true,
  "n_splits": 5,
  "inner_splits": 4,
  "coverage": [
    {
      "h_seconds": 10.0,
      "windows": 19336,
      "songs": 611
    },
    {
      "h_seconds": 15.0,
      "windows": 13677,
      "songs": 481
    }
  ],
  "effects": {
    "10s_Arousal(mean)": {
      "hybrid_vs_full": {
        "point": 0.01117228587558089,
        "lower": 0.00911310993404659,
        "ci": [
          0.008796135462150474,
          0.013460707214316818
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "hybrid_vs_wrong_all": {
        "point": 0.1277120175103253,
        "lower": 0.09692719412432982,
        "ci": [
          0.09275006011354217,
          0.16810328924718126
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "hybrid_vs_wrong_factor_only": {
        "point": 0.00678835359731772,
        "lower": 0.005356684275988624,
        "ci": [
          0.005098963421273574,
          0.008415735086105422
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "mae_vs_full": {
        "point": 9.356696176268457e-05,
        "lower": 5.061289803028831e-05,
        "ci": [
          4.1795202666626966e-05,
          0.00014196286586087582
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      }
    },
    "10s_Valence(mean)": {
      "hybrid_vs_full": {
        "point": 0.0012822902562861227,
        "lower": -0.001177258442597566,
        "ci": [
          -0.001707473411452342,
          0.004580905318182231
        ],
        "p_positive": 0.7855,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "hybrid_vs_wrong_all": {
        "point": 0.03496041208141548,
        "lower": 0.024396240895027153,
        "ci": [
          0.02274835563924954,
          0.04872328434494951
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "hybrid_vs_wrong_factor_only": {
        "point": 0.001633655085394703,
        "lower": 0.0001840485677797238,
        "ci": [
          -0.00010536707326559354,
          0.003372170271724907
        ],
        "p_positive": 0.971,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "mae_vs_full": {
        "point": -7.034309417461499e-06,
        "lower": -4.600631308991854e-05,
        "ci": [
          -5.3089755885340654e-05,
          3.686652042917044e-05
        ],
        "p_positive": 0.374,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      }
    },
    "15s_Arousal(mean)": {
      "hybrid_vs_full": {
        "point": 0.010179414548191046,
        "lower": 0.007334547114090301,
        "ci": [
          0.006735306162430144,
          0.013545312116070305
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "hybrid_vs_wrong_all": {
        "point": 0.12673054605357342,
        "lower": 0.08951475252777875,
        "ci": [
          0.08222200572228103,
          0.17224748803761675
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "hybrid_vs_wrong_factor_only": {
        "point": 0.0061657615984132,
        "lower": 0.004321131416900733,
        "ci": [
          0.004005825081738026,
          0.008415481744844654
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "mae_vs_full": {
        "point": 0.0001048987735268309,
        "lower": 2.1937561920101843e-05,
        "ci": [
          9.886144757794176e-06,
          0.00019838229515945312
        ],
        "p_positive": 0.984,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      }
    },
    "15s_Valence(mean)": {
      "hybrid_vs_full": {
        "point": 0.0029584586286511283,
        "lower": -0.0016978596990348648,
        "ci": [
          -0.002515683741373678,
          0.008520520197485129
        ],
        "p_positive": 0.8505,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "hybrid_vs_wrong_all": {
        "point": 0.03916777011816325,
        "lower": 0.02385277115061453,
        "ci": [
          0.020498243801246933,
          0.05782693966861506
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "hybrid_vs_wrong_factor_only": {
        "point": 0.0019913069955374563,
        "lower": -0.00041779921205438995,
        "ci": [
          -0.000929337482905164,
          0.00482756247390215
        ],
        "p_positive": 0.916,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "mae_vs_full": {
        "point": -1.2076154917239382e-05,
        "lower": -0.00011272853494684706,
        "ci": [
          -0.00013295501194928174,
          0.00010995229780906577
        ],
        "p_positive": 0.3915,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      }
    }
  },
  "gates": [
    {
      "h_seconds": 10.0,
      "target": "Arousal(mean)",
      "gain_vs_full": {
        "point": 0.01117228587558089,
        "lower": 0.00911310993404659,
        "ci": [
          0.008796135462150474,
          0.013460707214316818
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "correct_vs_wrong_all": {
        "point": 0.1277120175103253,
        "lower": 0.09692719412432982,
        "ci": [
          0.09275006011354217,
          0.16810328924718126
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.00678835359731772,
        "lower": 0.005356684275988624,
        "ci": [
          0.005098963421273574,
          0.008415735086105422
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "mae_vs_full": {
        "point": 9.356696176268457e-05,
        "lower": 5.061289803028831e-05,
        "ci": [
          4.1795202666626966e-05,
          0.00014196286586087582
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "passed": true
    },
    {
      "h_seconds": 10.0,
      "target": "Valence(mean)",
      "gain_vs_full": {
        "point": 0.0012822902562861227,
        "lower": -0.001177258442597566,
        "ci": [
          -0.001707473411452342,
          0.004580905318182231
        ],
        "p_positive": 0.7855,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "correct_vs_wrong_all": {
        "point": 0.03496041208141548,
        "lower": 0.024396240895027153,
        "ci": [
          0.02274835563924954,
          0.04872328434494951
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.001633655085394703,
        "lower": 0.0001840485677797238,
        "ci": [
          -0.00010536707326559354,
          0.003372170271724907
        ],
        "p_positive": 0.971,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "mae_vs_full": {
        "point": -7.034309417461499e-06,
        "lower": -4.600631308991854e-05,
        "ci": [
          -5.3089755885340654e-05,
          3.686652042917044e-05
        ],
        "p_positive": 0.374,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "passed": false
    },
    {
      "h_seconds": 15.0,
      "target": "Arousal(mean)",
      "gain_vs_full": {
        "point": 0.010179414548191046,
        "lower": 0.007334547114090301,
        "ci": [
          0.006735306162430144,
          0.013545312116070305
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "correct_vs_wrong_all": {
        "point": 0.12673054605357342,
        "lower": 0.08951475252777875,
        "ci": [
          0.08222200572228103,
          0.17224748803761675
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.0061657615984132,
        "lower": 0.004321131416900733,
        "ci": [
          0.004005825081738026,
          0.008415481744844654
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "mae_vs_full": {
        "point": 0.0001048987735268309,
        "lower": 2.1937561920101843e-05,
        "ci": [
          9.886144757794176e-06,
          0.00019838229515945312
        ],
        "p_positive": 0.984,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "passed": true
    },
    {
      "h_seconds": 15.0,
      "target": "Valence(mean)",
      "gain_vs_full": {
        "point": 0.0029584586286511283,
        "lower": -0.0016978596990348648,
        "ci": [
          -0.002515683741373678,
          0.008520520197485129
        ],
        "p_positive": 0.8505,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "correct_vs_wrong_all": {
        "point": 0.03916777011816325,
        "lower": 0.02385277115061453,
        "ci": [
          0.020498243801246933,
          0.05782693966861506
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.0019913069955374563,
        "lower": -0.00041779921205438995,
        "ci": [
          -0.000929337482905164,
          0.00482756247390215
        ],
        "p_positive": 0.916,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "mae_vs_full": {
        "point": -1.2076154917239382e-05,
        "lower": -0.00011272853494684706,
        "ci": [
          -0.00013295501194928174,
          0.00010995229780906577
        ],
        "p_positive": 0.3915,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "passed": false
    }
  ],
  "passed_primary": true,
  "stop_if_failed": true,
  "rent_5090": false
}

==> anc/results/pmemo_theory_routed_delay4_sweep_repeat3_decision.json <==
{
  "role": "pre-fixed strict orthogonal dynamics/rhythm/harmony/melody residual branch fail-fast",
  "dataset": "pmemo",
  "context_isolated_muq": true,
  "wrong_action_contract": "anchor fixed; only candidate future replaced; changes recomputed",
  "base_archive": "data/processed/pmemo_muq_local_chunks_w4_s1.npz",
  "factor_archive": "data/processed/pmemo_explicit_factor_features.csv",
  "factor_columns": [
    "dynamics_rms",
    "dynamics_rms_change",
    "rhythm_onset_mean",
    "rhythm_onset_max",
    "rhythm_periodicity",
    "rhythm_local_tempo",
    "harmony_chroma_entropy",
    "harmony_chroma_peak",
    "harmony_chord_change",
    "melody_f0",
    "melody_f0_change",
    "harmony_chroma_00",
    "harmony_chroma_01",
    "harmony_chroma_02",
    "harmony_chroma_03",
    "harmony_chroma_04",
    "harmony_chroma_05",
    "harmony_chroma_06",
    "harmony_chroma_07",
    "harmony_chroma_08",
    "harmony_chroma_09",
    "harmony_chroma_10",
    "harmony_chroma_11",
    "harmony_tonnetz_00",
    "harmony_tonnetz_01",
    "harmony_tonnetz_02",
    "harmony_tonnetz_03",
    "harmony_tonnetz_04",
    "harmony_tonnetz_05"
  ],
  "factor_dim": 116,
  "factor_variant": "theory_routed",
  "arousal_factor_route": "dynamics_rhythm",
  "theory_routing": {
    "Arousal(mean)": "dynamics + rhythm",
    "Valence(mean)": "harmony + melody"
  },
  "factor_alpha": 10.0,
  "n_repeats": 3,
  "foundation_action_model": {
    "pca_dim": 64,
    "ridge_alpha": 100.0,
    "no_pca": false
  },
  "factor_shrinkage": 0.25,
  "shrinkage_provenance": "fixed 0.25 reused from a pre-existing exploratory PMEmo factor-bottleneck protocol; not selected on strict outcomes, but not independent data",
  "exploratory_weight_reuse": true,
  "requires_external_dataset_replication": true,
  "n_splits": 5,
  "inner_splits": 4,
  "coverage": [
    {
      "h_seconds": 10.0,
      "windows": 19336,
      "songs": 611
    },
    {
      "h_seconds": 15.0,
      "windows": 13677,
      "songs": 481
    }
  ],
  "effects": {
    "10s_Arousal(mean)": {
      "hybrid_vs_full": {
        "point": 0.01159282825004393,
        "lower": 0.009546239460412803,
        "ci": [
          0.009196937594390053,
          0.0138877372636866
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "hybrid_vs_wrong_all": {
        "point": 0.100825160588007,
        "lower": 0.07372838076892646,
        "ci": [
          0.0695768660926543,
          0.1378704109609179
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "hybrid_vs_wrong_factor_only": {
        "point": 0.006842382903622712,
        "lower": 0.005364150667939188,
        "ci": [
          0.005049581265391387,
          0.008494720926312671
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "mae_vs_full": {
        "point": 8.969205330306042e-05,
        "lower": 4.6001796491932144e-05,
        "ci": [
          3.805621497025118e-05,
          0.00013675122364239844
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      }
    },
    "10s_Valence(mean)": {
      "hybrid_vs_full": {
        "point": 0.001335967790580539,
        "lower": -0.0010191299546433593,
        "ci": [
          -0.001496776532969004,
          0.004455172543577112
        ],
        "p_positive": 0.8125,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "hybrid_vs_wrong_all": {
        "point": 0.025593182413731985,
        "lower": 0.016334718955948666,
        "ci": [
          0.014736522916964066,
          0.03766421070034564
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "hybrid_vs_wrong_factor_only": {
        "point": 0.001610957712727179,
        "lower": 0.0002160071309397632,
        "ci": [
          -6.265453943581286e-05,
          0.0032981531286212216
        ],
        "p_positive": 0.972,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "mae_vs_full": {
        "point": -1.961890837058315e-06,
        "lower": -3.745257972874661e-05,
        "ci": [
          -4.655615787870078e-05,
          4.025983260081437e-05
        ],
        "p_positive": 0.4595,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      }
    },
    "15s_Arousal(mean)": {
      "hybrid_vs_full": {
        "point": 0.010273667008526,
        "lower": 0.007508084261809206,
        "ci": [
          0.006871776615504846,
          0.013510415641673374
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "hybrid_vs_wrong_all": {
        "point": 0.1112567231567585,
        "lower": 0.07521540633303014,
        "ci": [
          0.06843017310566736,
          0.15544047384914142
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "hybrid_vs_wrong_factor_only": {
        "point": 0.0060420142609935445,
        "lower": 0.004160407628652082,
        "ci": [
          0.003800828337227552,
          0.008274296120285
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "mae_vs_full": {
        "point": 9.38991698736774e-05,
        "lower": 1.5646972427691836e-05,
        "ci": [
          -5.807238009587954e-07,
          0.00018860972226444366
        ],
        "p_positive": 0.974,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      }
    },
    "15s_Valence(mean)": {
      "hybrid_vs_full": {
        "point": 0.0034101875779953827,
        "lower": -0.0009990059926764383,
        "ci": [
          -0.0019763912474864737,
          0.008761012896965127
        ],
        "p_positive": 0.892,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "hybrid_vs_wrong_all": {
        "point": 0.03448983793559357,
        "lower": 0.01934291458544793,
        "ci": [
          0.01653643298928657,
          0.0526574737957084
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "hybrid_vs_wrong_factor_only": {
        "point": 0.002303381827786166,
        "lower": -8.235070076585968e-05,
        "ci": [
          -0.0006584680914851649,
          0.005136902498074846
        ],
        "p_positive": 0.944,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "mae_vs_full": {
        "point": 1.668526448837434e-05,
        "lower": -8.185746430637368e-05,
        "ci": [
          -9.842790705275197e-05,
          0.0001349425137630788
        ],
        "p_positive": 0.5755,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      }
    }
  },
  "gates": [
    {
      "h_seconds": 10.0,
      "target": "Arousal(mean)",
      "gain_vs_full": {
        "point": 0.01159282825004393,
        "lower": 0.009546239460412803,
        "ci": [
          0.009196937594390053,
          0.0138877372636866
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "correct_vs_wrong_all": {
        "point": 0.100825160588007,
        "lower": 0.07372838076892646,
        "ci": [
          0.0695768660926543,
          0.1378704109609179
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.006842382903622712,
        "lower": 0.005364150667939188,
        "ci": [
          0.005049581265391387,
          0.008494720926312671
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "mae_vs_full": {
        "point": 8.969205330306042e-05,
        "lower": 4.6001796491932144e-05,
        "ci": [
          3.805621497025118e-05,
          0.00013675122364239844
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "passed": true
    },
    {
      "h_seconds": 10.0,
      "target": "Valence(mean)",
      "gain_vs_full": {
        "point": 0.001335967790580539,
        "lower": -0.0010191299546433593,
        "ci": [
          -0.001496776532969004,
          0.004455172543577112
        ],
        "p_positive": 0.8125,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "correct_vs_wrong_all": {
        "point": 0.025593182413731985,
        "lower": 0.016334718955948666,
        "ci": [
          0.014736522916964066,
          0.03766421070034564
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.001610957712727179,
        "lower": 0.0002160071309397632,
        "ci": [
          -6.265453943581286e-05,
          0.0032981531286212216
        ],
        "p_positive": 0.972,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "mae_vs_full": {
        "point": -1.961890837058315e-06,
        "lower": -3.745257972874661e-05,
        "ci": [
          -4.655615787870078e-05,
          4.025983260081437e-05
        ],
        "p_positive": 0.4595,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "passed": false
    },
    {
      "h_seconds": 15.0,
      "target": "Arousal(mean)",
      "gain_vs_full": {
        "point": 0.010273667008526,
        "lower": 0.007508084261809206,
        "ci": [
          0.006871776615504846,
          0.013510415641673374
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "correct_vs_wrong_all": {
        "point": 0.1112567231567585,
        "lower": 0.07521540633303014,
        "ci": [
          0.06843017310566736,
          0.15544047384914142
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.0060420142609935445,
        "lower": 0.004160407628652082,
        "ci": [
          0.003800828337227552,
          0.008274296120285
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "mae_vs_full": {
        "point": 9.38991698736774e-05,
        "lower": 1.5646972427691836e-05,
        "ci": [
          -5.807238009587954e-07,
          0.00018860972226444366
        ],
        "p_positive": 0.974,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "passed": true
    },
    {
      "h_seconds": 15.0,
      "target": "Valence(mean)",
      "gain_vs_full": {
        "point": 0.0034101875779953827,
        "lower": -0.0009990059926764383,
        "ci": [
          -0.0019763912474864737,
          0.008761012896965127
        ],
        "p_positive": 0.892,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "correct_vs_wrong_all": {
        "point": 0.03448983793559357,
        "lower": 0.01934291458544793,
        "ci": [
          0.01653643298928657,
          0.0526574737957084
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.002303381827786166,
        "lower": -8.235070076585968e-05,
        "ci": [
          -0.0006584680914851649,
          0.005136902498074846
        ],
        "p_positive": 0.944,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "mae_vs_full": {
        "point": 1.668526448837434e-05,
        "lower": -8.185746430637368e-05,
        "ci": [
          -9.842790705275197e-05,
          0.0001349425137630788
        ],
        "p_positive": 0.5755,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "passed": false
    }
  ],
  "passed_primary": true,
  "stop_if_failed": true,
  "rent_5090": false
}

==> anc/results/pmemo_tora_capacity_pca256_repeat3_decision.json <==
{
  "role": "pre-fixed strict orthogonal dynamics/rhythm/harmony/melody residual branch fail-fast",
  "dataset": "pmemo",
  "context_isolated_muq": true,
  "wrong_action_contract": "anchor fixed; only candidate future replaced; changes recomputed",
  "base_archive": "data/processed/pmemo_muq_local_chunks_w4_s1.npz",
  "factor_archive": "data/processed/pmemo_explicit_factor_features.csv",
  "factor_columns": [
    "dynamics_rms",
    "dynamics_rms_change",
    "rhythm_onset_mean",
    "rhythm_onset_max",
    "rhythm_periodicity",
    "rhythm_local_tempo",
    "harmony_chroma_entropy",
    "harmony_chroma_peak",
    "harmony_chord_change",
    "melody_f0",
    "melody_f0_change",
    "harmony_chroma_00",
    "harmony_chroma_01",
    "harmony_chroma_02",
    "harmony_chroma_03",
    "harmony_chroma_04",
    "harmony_chroma_05",
    "harmony_chroma_06",
    "harmony_chroma_07",
    "harmony_chroma_08",
    "harmony_chroma_09",
    "harmony_chroma_10",
    "harmony_chroma_11",
    "harmony_tonnetz_00",
    "harmony_tonnetz_01",
    "harmony_tonnetz_02",
    "harmony_tonnetz_03",
    "harmony_tonnetz_04",
    "harmony_tonnetz_05"
  ],
  "factor_dim": 116,
  "factor_variant": "all_factors",
  "arousal_factor_route": "dynamics_rhythm",
  "theory_routing": null,
  "factor_alpha": 10.0,
  "n_repeats": 3,
  "foundation_action_model": {
    "pca_dim": 256,
    "ridge_alpha": 100.0,
    "no_pca": false
  },
  "factor_shrinkage": 0.25,
  "shrinkage_provenance": "fixed 0.25 reused from a pre-existing exploratory PMEmo factor-bottleneck protocol; not selected on strict outcomes, but not independent data",
  "exploratory_weight_reuse": true,
  "requires_external_dataset_replication": true,
  "n_splits": 5,
  "inner_splits": 4,
  "coverage": [
    {
      "h_seconds": 10.0,
      "windows": 19336,
      "songs": 611
    },
    {
      "h_seconds": 15.0,
      "windows": 13677,
      "songs": 481
    }
  ],
  "effects": {
    "10s_Arousal(mean)": {
      "hybrid_vs_full": {
        "point": -4.035629139087504e-05,
        "lower": -0.0027176385542304307,
        "ci": [
          -0.0032065667954824088,
          0.002882953295075441
        ],
        "p_positive": 0.508,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "hybrid_vs_wrong_all": {
        "point": 0.14735011938930648,
        "lower": 0.1112943215234193,
        "ci": [
          0.10491378207728544,
          0.1956864466253968
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "hybrid_vs_wrong_factor_only": {
        "point": -0.00020574748681284616,
        "lower": -0.0015770062734959261,
        "ci": [
          -0.001901272373404185,
          0.0014160430385760617
        ],
        "p_positive": 0.4045,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "mae_vs_full": {
        "point": -4.6716313620642874e-05,
        "lower": -0.00010664595917710538,
        "ci": [
          -0.00011690549489409502,
          1.9300948813484335e-05
        ],
        "p_positive": 0.0785,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      }
    },
    "10s_Valence(mean)": {
      "hybrid_vs_full": {
        "point": 0.002749957387394475,
        "lower": 0.00018326649562245282,
        "ci": [
          -0.00029444479965190506,
          0.005745682402851157
        ],
        "p_positive": 0.9595,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "hybrid_vs_wrong_all": {
        "point": 0.05224534153137517,
        "lower": 0.038829476204265516,
        "ci": [
          0.03635102962583563,
          0.06923758089320772
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "hybrid_vs_wrong_factor_only": {
        "point": 0.0026082170352540457,
        "lower": 0.0011874761736124727,
        "ci": [
          0.0009197203889241542,
          0.004427309817359365
        ],
        "p_positive": 0.9985,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "mae_vs_full": {
        "point": 2.674231032386078e-06,
        "lower": -4.120606157774517e-05,
        "ci": [
          -4.845286917374769e-05,
          5.5442118175865546e-05
        ],
        "p_positive": 0.541,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      }
    },
    "15s_Arousal(mean)": {
      "hybrid_vs_full": {
        "point": 0.0028776513150047256,
        "lower": -0.0012455904922446942,
        "ci": [
          -0.002007300738215047,
          0.007735569503613263
        ],
        "p_positive": 0.8815,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "hybrid_vs_wrong_all": {
        "point": 0.12950819087982063,
        "lower": 0.09200453847653368,
        "ci": [
          0.0851412475180437,
          0.1715001944730194
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "hybrid_vs_wrong_factor_only": {
        "point": 0.0015006731944310348,
        "lower": -0.0006533638622530174,
        "ci": [
          -0.00113865379647769,
          0.00402787104399905
        ],
        "p_positive": 0.8805,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "mae_vs_full": {
        "point": -5.157369768567978e-05,
        "lower": -0.00019092062819753896,
        "ci": [
          -0.00021888926156726692,
          0.00011798245419870666
        ],
        "p_positive": 0.297,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      }
    },
    "15s_Valence(mean)": {
      "hybrid_vs_full": {
        "point": 0.006064611302667888,
        "lower": 0.0013571318045210391,
        "ci": [
          0.0005488667896967392,
          0.011311320752182653
        ],
        "p_positive": 0.983,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "hybrid_vs_wrong_all": {
        "point": 0.05466773311184947,
        "lower": 0.033477886092281306,
        "ci": [
          0.02986955824239846,
          0.07937479045839775
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "hybrid_vs_wrong_factor_only": {
        "point": 0.004191403010693373,
        "lower": 0.001976835660275991,
        "ci": [
          0.0016000929822716059,
          0.00692809028350194
        ],
        "p_positive": 0.9975,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "mae_vs_full": {
        "point": 4.136244638118058e-05,
        "lower": -6.713545477358096e-05,
        "ci": [
          -9.096281974471765e-05,
          0.00017371382318135092
        ],
        "p_positive": 0.7165,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      }
    }
  },
  "gates": [
    {
      "h_seconds": 10.0,
      "target": "Arousal(mean)",
      "gain_vs_full": {
        "point": -4.035629139087504e-05,
        "lower": -0.0027176385542304307,
        "ci": [
          -0.0032065667954824088,
          0.002882953295075441
        ],
        "p_positive": 0.508,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "correct_vs_wrong_all": {
        "point": 0.14735011938930648,
        "lower": 0.1112943215234193,
        "ci": [
          0.10491378207728544,
          0.1956864466253968
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "correct_vs_wrong_factor_only": {
        "point": -0.00020574748681284616,
        "lower": -0.0015770062734959261,
        "ci": [
          -0.001901272373404185,
          0.0014160430385760617
        ],
        "p_positive": 0.4045,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "mae_vs_full": {
        "point": -4.6716313620642874e-05,
        "lower": -0.00010664595917710538,
        "ci": [
          -0.00011690549489409502,
          1.9300948813484335e-05
        ],
        "p_positive": 0.0785,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "passed": false
    },
    {
      "h_seconds": 10.0,
      "target": "Valence(mean)",
      "gain_vs_full": {
        "point": 0.002749957387394475,
        "lower": 0.00018326649562245282,
        "ci": [
          -0.00029444479965190506,
          0.005745682402851157
        ],
        "p_positive": 0.9595,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "correct_vs_wrong_all": {
        "point": 0.05224534153137517,
        "lower": 0.038829476204265516,
        "ci": [
          0.03635102962583563,
          0.06923758089320772
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.0026082170352540457,
        "lower": 0.0011874761736124727,
        "ci": [
          0.0009197203889241542,
          0.004427309817359365
        ],
        "p_positive": 0.9985,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "mae_vs_full": {
        "point": 2.674231032386078e-06,
        "lower": -4.120606157774517e-05,
        "ci": [
          -4.845286917374769e-05,
          5.5442118175865546e-05
        ],
        "p_positive": 0.541,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "passed": false
    },
    {
      "h_seconds": 15.0,
      "target": "Arousal(mean)",
      "gain_vs_full": {
        "point": 0.0028776513150047256,
        "lower": -0.0012455904922446942,
        "ci": [
          -0.002007300738215047,
          0.007735569503613263
        ],
        "p_positive": 0.8815,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "correct_vs_wrong_all": {
        "point": 0.12950819087982063,
        "lower": 0.09200453847653368,
        "ci": [
          0.0851412475180437,
          0.1715001944730194
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.0015006731944310348,
        "lower": -0.0006533638622530174,
        "ci": [
          -0.00113865379647769,
          0.00402787104399905
        ],
        "p_positive": 0.8805,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "mae_vs_full": {
        "point": -5.157369768567978e-05,
        "lower": -0.00019092062819753896,
        "ci": [
          -0.00021888926156726692,
          0.00011798245419870666
        ],
        "p_positive": 0.297,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "passed": false
    },
    {
      "h_seconds": 15.0,
      "target": "Valence(mean)",
      "gain_vs_full": {
        "point": 0.006064611302667888,
        "lower": 0.0013571318045210391,
        "ci": [
          0.0005488667896967392,
          0.011311320752182653
        ],
        "p_positive": 0.983,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "correct_vs_wrong_all": {
        "point": 0.05466773311184947,
        "lower": 0.033477886092281306,
        "ci": [
          0.02986955824239846,
          0.07937479045839775
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.004191403010693373,
        "lower": 0.001976835660275991,
        "ci": [
          0.0016000929822716059,
          0.00692809028350194
        ],
        "p_positive": 0.9975,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "mae_vs_full": {
        "point": 4.136244638118058e-05,
        "lower": -6.713545477358096e-05,
        "ci": [
          -9.096281974471765e-05,
          0.00017371382318135092
        ],
        "p_positive": 0.7165,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "passed": false
    }
  ],
  "passed_primary": false,
  "stop_if_failed": true,
  "rent_5090": false
}

==> anc/results/pmemo_tora_gru_orthogonal_repeat3_decision.json <==
{
  "role": "exploratory nested-cross-fitted TORA route on ordered-GRU base",
  "dataset": "pmemo",
  "device": "mps",
  "base_architecture": "shared ordered-chunk GRU for matched past and permitted future; learned past-to-future latent innovation; state MLP; two-output head",
  "post_primary_capacity_diagnostic": true,
  "all_neural_preprocessing_train_song_only": true,
  "outer_splits": 5,
  "inner_base_splits": 4,
  "n_repeats": 3,
  "pca_dim": 32,
  "hidden_dim": 64,
  "epochs_max": 30,
  "batch_size": 512,
  "factor_shrinkage": 0.25,
  "archive": "data/processed/pmemo_muq_local_chunks_w4_s1.npz",
  "rows": [
    {
      "scope": "all",
      "h_seconds": 10.0,
      "songs": 611,
      "windows": 19336,
      "gru_base_ccc": 0.3713694410709503,
      "tora_gru_ccc": 0.3835517917526052,
      "gain_vs_gru": {
        "point": 0.012182350681654908,
        "lower": 0.00936563728906848,
        "ci": [
          0.008974025846620257,
          0.015420932543404863
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 611
      },
      "correct_vs_wrong_factor": {
        "point": 0.007802309373957317,
        "lower": 0.005823458580155208,
        "ci": [
          0.005546575151499432,
          0.009977266523865238
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 611
      },
      "correct_vs_wrong_all": {
        "point": 0.13816649404056497,
        "lower": 0.10332955926563152,
        "ci": [
          0.0988674192051253,
          0.18011455390560654
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 611
      },
      "mae_vs_gru": {
        "point": 0.00010931454008761197,
        "lower": 4.589878316388973e-05,
        "ci": [
          3.6431835592087314e-05,
          0.00018241160515832804
        ],
        "p_positive": 0.9998,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 611
      },
      "passed": true
    },
    {
      "scope": "all",
      "h_seconds": 15.0,
      "songs": 481,
      "windows": 13677,
      "gru_base_ccc": 0.3609380228283583,
      "tora_gru_ccc": 0.3736152949308408,
      "gain_vs_gru": {
        "point": 0.012677272102482096,
        "lower": 0.008482717368879096,
        "ci": [
          0.008002950782646474,
          0.017705703450037132
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 481
      },
      "correct_vs_wrong_factor": {
        "point": 0.00701254732170864,
        "lower": 0.0043453994560011,
        "ci": [
          0.004001958213445865,
          0.010054089019993407
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 481
      },
      "correct_vs_wrong_all": {
        "point": 0.10681682686821903,
        "lower": 0.07386252338908322,
        "ci": [
          0.06937480693074788,
          0.14644950065916418
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 481
      },
      "mae_vs_gru": {
        "point": 0.0001475534354909434,
        "lower": 3.464763122025582e-05,
        "ci": [
          1.9296187943309153e-05,
          0.0002845248346644375
        ],
        "p_positive": 0.9952,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 481
      },
      "passed": true
    }
  ],
  "passed_all_reported": true
}


==> anc/results/pmemo_tora_gru_orthogonal_repeat3_fold_metrics.csv <==
h_seconds,repeat,fold,target,model,delta_ccc,delta_mae,n
10.0,0,1,Arousal(mean),gru_base,0.3908892814670976,0.02169303915826684,3590
10.0,0,1,Arousal(mean),wrong_gru_base,0.28887090562887235,0.02276479556688029,3590
10.0,0,1,Arousal(mean),tora_gru,0.40747233377588943,0.02144577968686056,3590
10.0,0,1,Arousal(mean),wrong_factor_tora_gru,0.39863496834336837,0.02153877632194453,3590
10.0,0,1,Arousal(mean),wrong_all_tora_gru,0.29599403490907816,0.02265082335204795,3590
10.0,0,1,Valence(mean),gru_base,0.16080657306349577,0.01923132065000602,3590
10.0,0,1,Valence(mean),wrong_gru_base,0.15417213281168277,0.01919268839138177,3590
10.0,0,1,Valence(mean),tora_gru,0.1659784872964762,0.019226705805925646,3590
10.0,0,1,Valence(mean),wrong_factor_tora_gru,0.16620851572198087,0.019215804716593954,3590
10.0,0,1,Valence(mean),wrong_all_tora_gru,0.1595593085935129,0.01919139136184423,3590
10.0,0,2,Arousal(mean),gru_base,0.32184948484997644,0.02650010178152917,3844
10.0,0,2,Arousal(mean),wrong_gru_base,0.20269354080061044,0.02855401031976096,3844
10.0,0,2,Arousal(mean),tora_gru,0.3325077604658512,0.026439891131461536,3844
10.0,0,2,Arousal(mean),wrong_factor_tora_gru,0.3234613038371786,0.02654830803715186,3844
10.0,0,2,Arousal(mean),wrong_all_tora_gru,0.20401209700607809,0.02865740876127365,3844
10.0,0,2,Valence(mean),gru_base,0.392203955568204,0.018984107261077004,3844
10.0,0,2,Valence(mean),wrong_gru_base,0.31987003851311996,0.020202777334210376,3844
10.0,0,2,Valence(mean),tora_gru,0.3965936078287183,0.019019236443738458,3844
10.0,0,2,Valence(mean),wrong_factor_tora_gru,0.39294548869564583,0.019074322330300524,3844
10.0,0,2,Valence(mean),wrong_all_tora_gru,0.320899903395388,0.020271830985031054,3844
10.0,0,3,Arousal(mean),gru_base,0.3618378479483508,0.024614951887317833,4135
10.0,0,3,Arousal(mean),wrong_gru_base,0.236125118316294,0.026555224050056205,4135
10.0,0,3,Arousal(mean),tora_gru,0.37678926206497304,0.024504774676852345,4135
10.0,0,3,Arousal(mean),wrong_factor_tora_gru,0.371096791142365,0.024542367556280236,4135
10.0,0,3,Arousal(mean),wrong_all_tora_gru,0.24533255662276268,0.02657548802616119,4135
10.0,0,3,Valence(mean),gru_base,0.20013888841628788,0.01886089307692864,4135
10.0,0,3,Valence(mean),wrong_gru_base,0.14942019836490952,0.019611312678709285,4135
10.0,0,3,Valence(mean),tora_gru,0.19883037559544972,0.018914260087366914,4135
10.0,0,3,Valence(mean),wrong_factor_tora_gru,0.19901371557757286,0.018895303906248027,4135
10.0,0,3,Valence(mean),wrong_all_tora_gru,0.14857620903848276,0.019624354051613283,4135
10.0,0,4,Arousal(mean),gru_base,0.42186590322532225,0.0231142965811979,3590
10.0,0,4,Arousal(mean),wrong_gru_base,0.19899061317049632,0.026078959055687453,3590
10.0,0,4,Arousal(mean),tora_gru,0.4330728856982875,0.023027433148147248,3590
10.0,0,4,Arousal(mean),wrong_factor_tora_gru,0.4268053597727604,0.023033237206682516,3590
10.0,0,4,Arousal(mean),wrong_all_tora_gru,0.20434111079988007,0.026105016455396132,3590
10.0,0,4,Valence(mean),gru_base,0.23964792006925126,0.019874106013722057,3590
10.0,0,4,Valence(mean),wrong_gru_base,0.1797124710246416,0.020517796361220326,3590
10.0,0,4,Valence(mean),tora_gru,0.23983193436895622,0.01988984262562566,3590
10.0,0,4,Valence(mean),wrong_factor_tora_gru,0.23819949782830255,0.01996864838385299,3590
10.0,0,4,Valence(mean),wrong_all_tora_gru,0.17897046230507344,0.020597667394937322,3590
10.0,0,5,Arousal(mean),gru_base,0.40997468137695636,0.025377196211422797,4177
10.0,0,5,Arousal(mean),wrong_gru_base,0.25357814849170063,0.028799031515320445,4177
10.0,0,5,Arousal(mean),tora_gru,0.42156243233597146,0.02528485732775664,4177
10.0,0,5,Arousal(mean),wrong_factor_tora_gru,0.4133077168485894,0.02530854117269566,4177
10.0,0,5,Arousal(mean),wrong_all_tora_gru,0.25606955554128974,0.028875480483562286,4177
10.0,0,5,Valence(mean),gru_base,0.33677882180980934,0.018711524165619577,4177
10.0,0,5,Valence(mean),wrong_gru_base,0.2936701121511016,0.019516979606839176,4177
10.0,0,5,Valence(mean),tora_gru,0.3359920392907651,0.01877033450627975,4177
10.0,0,5,Valence(mean),wrong_factor_tora_gru,0.3331752792475723,0.0188397773085383,4177
10.0,0,5,Valence(mean),wrong_all_tora_gru,0.2897201726891723,0.019649231984648248,4177
10.0,1,1,Arousal(mean),gru_base,0.40733984566708553,0.02324573847222618,4059
10.0,1,1,Arousal(mean),wrong_gru_base,0.2537200677010669,0.025673574284398946,4059
10.0,1,1,Arousal(mean),tora_gru,0.4151785933268776,0.02319515113797962,4059
10.0,1,1,Arousal(mean),wrong_factor_tora_gru,0.408930080055715,0.023212372936173932,4059
10.0,1,1,Arousal(mean),wrong_all_tora_gru,0.2549057244942588,0.025682541035112104,4059
10.0,1,1,Valence(mean),gru_base,0.3228737879804705,0.018409884241101668,4059
10.0,1,1,Valence(mean),wrong_gru_base,0.263999903724365,0.019190061540164487,4059
10.0,1,1,Valence(mean),tora_gru,0.3212535929539153,0.01835294910989173,4059
10.0,1,1,Valence(mean),wrong_factor_tora_gru,0.32173767538891496,0.01838505840533674,4059
10.0,1,1,Valence(mean),wrong_all_tora_gru,0.26252951257591844,0.019188794502815666,4059
10.0,1,2,Arousal(mean),gru_base,0.2632648513198636,0.023396818844155984,3543
10.0,1,2,Arousal(mean),wrong_gru_base,0.1793987398918579,0.024348580927327487,3543
10.0,1,2,Arousal(mean),tora_gru,0.27612084617828175,0.023229765503529055,3543
10.0,1,2,Arousal(mean),wrong_factor_tora_gru,0.26445521914813824,0.023396460471932137,3543
10.0,1,2,Arousal(mean),wrong_all_tora_gru,0.18053971395662075,0.024331641408594343,3543
10.0,1,2,Valence(mean),gru_base,0.2563467206279777,0.0188399383119751,3543
10.0,1,2,Valence(mean),wrong_gru_base,0.212227980743346,0.019323465519664462,3543
10.0,1,2,Valence(mean),tora_gru,0.2573811379334185,0.018841203676705394,3543
10.0,1,2,Valence(mean),wrong_factor_tora_gru,0.2585655523662487,0.01884966546914948,3543
10.0,1,2,Valence(mean),wrong_all_tora_gru,0.2150038947259201,0.019315420316100215,3543
10.0,1,3,Arousal(mean),gru_base,0.36562336662113937,0.025709926293271183,3924
10.0,1,3,Arousal(mean),wrong_gru_base,0.22602167129630532,0.027758394822025384,3924
10.0,1,3,Arousal(mean),tora_gru,0.3779277643893475,0.025542598822871042,3924
10.0,1,3,Arousal(mean),wrong_factor_tora_gru,0.371441070747501,0.02560538242531262,3924
10.0,1,3,Arousal(mean),wrong_all_tora_gru,0.23153508129062983,0.027723395084176674,3924
10.0,1,3,Valence(mean),gru_base,0.2713733994229779,0.02068752549368852,3924
10.0,1,3,Valence(mean),wrong_gru_base,0.22689691926324698,0.020771737964762647,3924
10.0,1,3,Valence(mean),tora_gru,0.27310813710785037,0.02073642717797859,3924
10.0,1,3,Valence(mean),wrong_factor_tora_gru,0.26822299693753854,0.02079679328324218,3924
10.0,1,3,Valence(mean),wrong_all_tora_gru,0.2241161278437085,0.0208612663299495,3924
10.0,1,4,Arousal(mean),gru_base,0.34848128349313495,0.024190445906817203,4011
10.0,1,4,Arousal(mean),wrong_gru_base,0.2033868728682827,0.026020960203836947,4011
10.0,1,4,Arousal(mean),tora_gru,0.3611429888299147,0.024107637324982733,4011
10.0,1,4,Arousal(mean),wrong_factor_tora_gru,0.3506301237113786,0.024209021998053342,4011
10.0,1,4,Arousal(mean),wrong_all_tora_gru,0.20517663505373243,0.02611059001503801,4011
10.0,1,4,Valence(mean),gru_base,0.23564791025245835,0.019803525976792104,4011
10.0,1,4,Valence(mean),wrong_gru_base,0.1901546566578843,0.02042887028586105,4011
10.0,1,4,Valence(mean),tora_gru,0.23572738865527523,0.01989690384289475,4011
10.0,1,4,Valence(mean),wrong_factor_tora_gru,0.2340853636038118,0.019907785942883935,4011
10.0,1,4,Valence(mean),wrong_all_tora_gru,0.18888227429027188,0.02051574820090705,4011
10.0,1,5,Arousal(mean),gru_base,0.1941434499337181,0.02441771279020672,3799
10.0,1,5,Arousal(mean),wrong_gru_base,0.13091369584134369,0.025213769634758354,3799
10.0,1,5,Arousal(mean),tora_gru,0.20306694115419688,0.024336188441076496,3799
10.0,1,5,Arousal(mean),wrong_factor_tora_gru,0.1970422652645797,0.024387340745804325,3799
10.0,1,5,Arousal(mean),wrong_all_tora_gru,0.13381731246873796,0.025215306727659013,3799
10.0,1,5,Valence(mean),gru_base,0.2560159713821634,0.018126797540024036,3799
10.0,1,5,Valence(mean),wrong_gru_base,0.22718212187989328,0.018565758237036663,3799
10.0,1,5,Valence(mean),tora_gru,0.2606390473306019,0.018127253404922425,3799
10.0,1,5,Valence(mean),wrong_factor_tora_gru,0.25847516575883966,0.01810136294193093,3799
10.0,1,5,Valence(mean),wrong_all_tora_gru,0.2295712449680143,0.018568063409316764,3799
10.0,2,1,Arousal(mean),gru_base,0.2786503009424495,0.024785203982609257,4404
10.0,2,1,Arousal(mean),wrong_gru_base,0.13855086365785158,0.026977989382134582,4404
10.0,2,1,Arousal(mean),tora_gru,0.2875598516854826,0.024723741071753395,4404
10.0,2,1,Arousal(mean),wrong_factor_tora_gru,0.27812783971829097,0.024788819169748275,4404
10.0,2,1,Arousal(mean),wrong_all_tora_gru,0.13787586973233018,0.027043543181882304,4404
10.0,2,1,Valence(mean),gru_base,0.31259695106771956,0.018099645570113614,4404
10.0,2,1,Valence(mean),wrong_gru_base,0.24955550790497363,0.018896805266349192,4404
10.0,2,1,Valence(mean),tora_gru,0.31914704723625914,0.018069428618417396,4404
10.0,2,1,Valence(mean),wrong_factor_tora_gru,0.31379324046518736,0.0181074833486307,4404
10.0,2,1,Valence(mean),wrong_all_tora_gru,0.25098313202459616,0.01889566632629407,4404
10.0,2,2,Arousal(mean),gru_base,0.439758420356508,0.023038008761788197,3458
10.0,2,2,Arousal(mean),wrong_gru_base,0.2980076300967055,0.025120474490188796,3458
10.0,2,2,Arousal(mean),tora_gru,0.4525578416624743,0.022892322942137548,3458
10.0,2,2,Arousal(mean),wrong_factor_tora_gru,0.4453937445271328,0.0229979945975519,3458
10.0,2,2,Arousal(mean),wrong_all_tora_gru,0.3041924931046736,0.025144130510720904,3458
10.0,2,2,Valence(mean),gru_base,0.33699087112814435,0.01845984356053722,3458
10.0,2,2,Valence(mean),wrong_gru_base,0.28933227098973685,0.018981028527777576,3458
10.0,2,2,Valence(mean),tora_gru,0.3362989663643902,0.01848769962822162,3458
10.0,2,2,Valence(mean),wrong_factor_tora_gru,0.33684875844860107,0.018473647040548526,3458
10.0,2,2,Valence(mean),wrong_all_tora_gru,0.28947365713071915,0.018997459766030417,3458
10.0,2,3,Arousal(mean),gru_base,0.39805788969307065,0.02509283114977025,3601
10.0,2,3,Arousal(mean),wrong_gru_base,0.31147630940740306,0.0265518354874094,3601
10.0,2,3,Arousal(mean),tora_gru,0.4040329136353299,0.02504512315526551,3601
10.0,2,3,Arousal(mean),wrong_factor_tora_gru,0.4001686719948621,0.025088371928665736,3601
10.0,2,3,Arousal(mean),wrong_all_tora_gru,0.31328345576520045,0.026571932072896372,3601
10.0,2,3,Valence(mean),gru_base,0.2254808555632321,0.020401829400324627,3601
10.0,2,3,Valence(mean),wrong_gru_base,0.21343376736420425,0.020603998586965943,3601
10.0,2,3,Valence(mean),tora_gru,0.22590097882192656,0.020409317592467467,3601
10.0,2,3,Valence(mean),wrong_factor_tora_gru,0.22848570192730805,0.020399725705965047,3601
10.0,2,3,Valence(mean),wrong_all_tora_gru,0.21645418765701482,0.020607193175327894,3601
10.0,2,4,Arousal(mean),gru_base,0.40168704314387077,0.024176997233506598,4168
10.0,2,4,Arousal(mean),wrong_gru_base,0.18780712085649912,0.02747151453529979,4168
10.0,2,4,Arousal(mean),tora_gru,0.4184253612965126,0.024123299136644804,4168
10.0,2,4,Arousal(mean),wrong_factor_tora_gru,0.40800085068104236,0.024155435046016558,4168
10.0,2,4,Arousal(mean),wrong_all_tora_gru,0.19418626901535205,0.027544464709062074,4168
10.0,2,4,Valence(mean),gru_base,0.2652060480048976,0.020230235631452872,4168
10.0,2,4,Valence(mean),wrong_gru_base,0.21642042893643187,0.020746116531884424,4168
10.0,2,4,Valence(mean),tora_gru,0.2654882396893111,0.02025173447494609,4168
10.0,2,4,Valence(mean),wrong_factor_tora_gru,0.2655082480204059,0.02024228805401738,4168
10.0,2,4,Valence(mean),wrong_all_tora_gru,0.21686521018237045,0.020748085428276605,4168
10.0,2,5,Arousal(mean),gru_base,0.34098792736084327,0.024343637380641103,3705
10.0,2,5,Arousal(mean),wrong_gru_base,0.23175975223221193,0.02606465405111481,3705
10.0,2,5,Arousal(mean),tora_gru,0.3551797288018581,0.024153316500675807,3705
10.0,2,5,Arousal(mean),wrong_factor_tora_gru,0.3496573390279954,0.024186642198775404,3705
10.0,2,5,Arousal(mean),wrong_all_tora_gru,0.239545845974764,0.025986456545554815,3705
10.0,2,5,Valence(mean),gru_base,0.2913719935568168,0.01843179867221954,3705
10.0,2,5,Valence(mean),wrong_gru_base,0.24183149691995165,0.019020634324134464,3705
10.0,2,5,Valence(mean),tora_gru,0.2907456848220884,0.01851583094804785,3705
10.0,2,5,Valence(mean),wrong_factor_tora_gru,0.29120039685219673,0.018532534653411273,3705
10.0,2,5,Valence(mean),wrong_all_tora_gru,0.24206199983460175,0.019127328945661007,3705
15.0,0,1,Arousal(mean),gru_base,0.5536201860053697,0.025763316843488714,2687
15.0,0,1,Arousal(mean),wrong_gru_base,0.425386271659975,0.027994296949189007,2687
15.0,0,1,Arousal(mean),tora_gru,0.5668993146148941,0.025454162298932964,2687
15.0,0,1,Arousal(mean),wrong_factor_tora_gru,0.560483517089677,0.025506771431843992,2687
15.0,0,1,Arousal(mean),wrong_all_tora_gru,0.4321782161460369,0.027756778057338477,2687
15.0,0,1,Valence(mean),gru_base,0.3529430402833899,0.022943204156240633,2687
15.0,0,1,Valence(mean),wrong_gru_base,0.30550736270623335,0.02376845231117698,2687
15.0,0,1,Valence(mean),tora_gru,0.3442817769522792,0.023304558444547523,2687
15.0,0,1,Valence(mean),wrong_factor_tora_gru,0.34571975462752,0.023237575111563626,2687
15.0,0,1,Valence(mean),wrong_all_tora_gru,0.2992761825447102,0.024007600584778632,2687
15.0,0,2,Arousal(mean),gru_base,0.13312246832169572,0.027031221006677042,2738
15.0,0,2,Arousal(mean),wrong_gru_base,0.1031475776162104,0.027312696211851867,2738
15.0,0,2,Arousal(mean),tora_gru,0.16091772412033256,0.02672153414991367,2738
15.0,0,2,Arousal(mean),wrong_factor_tora_gru,0.15354272676806052,0.026848396256591658,2738
15.0,0,2,Arousal(mean),wrong_all_tora_gru,0.12384638324240359,0.02708607875472843,2738
15.0,0,2,Valence(mean),gru_base,0.22164379332164272,0.023442776041710436,2738
15.0,0,2,Valence(mean),wrong_gru_base,0.2100434901737661,0.023603151074349866,2738
15.0,0,2,Valence(mean),tora_gru,0.23063731481995994,0.02336917479947604,2738
15.0,0,2,Valence(mean),wrong_factor_tora_gru,0.2338842983452735,0.02332158837525595,2738
15.0,0,2,Valence(mean),wrong_all_tora_gru,0.2223655153169944,0.023477179086256236,2738
15.0,0,3,Arousal(mean),gru_base,0.368882675044623,0.027595399482987403,2940
15.0,0,3,Arousal(mean),wrong_gru_base,0.3004139388515497,0.028737970604665042,2940
15.0,0,3,Arousal(mean),tora_gru,0.38061275822953283,0.027612945670742153,2940
15.0,0,3,Arousal(mean),wrong_factor_tora_gru,0.37351542000302645,0.027733422556654196,2940
15.0,0,3,Arousal(mean),wrong_all_tora_gru,0.30543235664811197,0.02894167187063772,2940
15.0,0,3,Valence(mean),gru_base,0.192537459702084,0.025384242599866463,2940
15.0,0,3,Valence(mean),wrong_gru_base,0.19938990271518128,0.025257792115515012,2940
15.0,0,3,Valence(mean),tora_gru,0.19396503369596838,0.02529236005249949,2940
15.0,0,3,Valence(mean),wrong_factor_tora_gru,0.19141609366407342,0.025358284388684243,2940
15.0,0,3,Valence(mean),wrong_all_tora_gru,0.1985626605405207,0.025222980125283154,2940
15.0,0,4,Arousal(mean),gru_base,0.3786564391126879,0.03386125930987599,2644
15.0,0,4,Arousal(mean),wrong_gru_base,0.24932988723693822,0.037124682271042,2644
15.0,0,4,Arousal(mean),tora_gru,0.3858363310418453,0.033672446488164295,2644
15.0,0,4,Arousal(mean),wrong_factor_tora_gru,0.38421437369324757,0.0336801093812649,2644
15.0,0,4,Arousal(mean),wrong_all_tora_gru,0.25502698511790833,0.03699009881823228,2644
15.0,0,4,Valence(mean),gru_base,0.31052101355126754,0.02335545045398846,2644
15.0,0,4,Valence(mean),wrong_gru_base,0.24424258018657916,0.024524020461185833,2644
15.0,0,4,Valence(mean),tora_gru,0.31336878827982134,0.023062784751116255,2644
15.0,0,4,Valence(mean),wrong_factor_tora_gru,0.3071034775533047,0.023157528471743127,2644
15.0,0,4,Valence(mean),wrong_all_tora_gru,0.2403779272545782,0.024325113956941657,2644
15.0,0,5,Arousal(mean),gru_base,0.34136213671222726,0.03146925060070775,2668
15.0,0,5,Arousal(mean),wrong_gru_base,0.19769243000266692,0.03426953031830714,2668
15.0,0,5,Arousal(mean),tora_gru,0.34951713357765174,0.03134414412930569,2668
15.0,0,5,Arousal(mean),wrong_factor_tora_gru,0.3425340064796307,0.03134032585072598,2668
15.0,0,5,Arousal(mean),wrong_all_tora_gru,0.19843796184495857,0.03424139605940791,2668
15.0,0,5,Valence(mean),gru_base,0.358037918708265,0.021702546612807187,2668
15.0,0,5,Valence(mean),wrong_gru_base,0.2997972610343019,0.022707897864137305,2668
15.0,0,5,Valence(mean),tora_gru,0.3435127880644077,0.021920619695971783,2668
15.0,0,5,Valence(mean),wrong_factor_tora_gru,0.34800374984323956,0.021928154177468483,2668
15.0,0,5,Valence(mean),wrong_all_tora_gru,0.29039529328663904,0.022883830518673855,2668
15.0,1,1,Arousal(mean),gru_base,0.17089240036573852,0.03055260330539749,2698
15.0,1,1,Arousal(mean),wrong_gru_base,0.09841432968988849,0.03174598612143666,2698
15.0,1,1,Arousal(mean),tora_gru,0.18624587958334363,0.03038379758267047,2698
15.0,1,1,Arousal(mean),wrong_factor_tora_gru,0.17548938268192674,0.030479793439308383,2698
15.0,1,1,Arousal(mean),wrong_all_tora_gru,0.10311397753758136,0.031689247255567335,2698
15.0,1,1,Valence(mean),gru_base,0.18531461508174296,0.02429036173613194,2698
15.0,1,1,Valence(mean),wrong_gru_base,0.16401043687780664,0.024688792880939614,2698
15.0,1,1,Valence(mean),tora_gru,0.19424192868807783,0.024172946159552112,2698
15.0,1,1,Valence(mean),wrong_factor_tora_gru,0.1948831266849832,0.024195342252768485,2698
15.0,1,1,Valence(mean),wrong_all_tora_gru,0.17369313843454665,0.02459694330414181,2698
15.0,1,2,Arousal(mean),gru_base,0.472790963431134,0.026501855290744992,2854
15.0,1,2,Arousal(mean),wrong_gru_base,0.3481285583197457,0.029713291533542352,2854
15.0,1,2,Arousal(mean),tora_gru,0.49568722610540744,0.02623178483807118,2854
15.0,1,2,Arousal(mean),wrong_factor_tora_gru,0.48251991396656824,0.026357271258971682,2854
15.0,1,2,Arousal(mean),wrong_all_tora_gru,0.35545732833493454,0.029845125076820127,2854
15.0,1,2,Valence(mean),gru_base,0.3715961144708343,0.02227914743163695,2854
15.0,1,2,Valence(mean),wrong_gru_base,0.31482241615046747,0.023511182020591364,2854
15.0,1,2,Valence(mean),tora_gru,0.3751109499912508,0.022299643904208483,2854
15.0,1,2,Valence(mean),wrong_factor_tora_gru,0.3732959369867903,0.02233241284413342,2854
15.0,1,2,Valence(mean),wrong_all_tora_gru,0.3173343545670709,0.02356104065953427,2854
15.0,1,3,Arousal(mean),gru_base,0.4225746937864066,0.030628461391488015,2495
15.0,1,3,Arousal(mean),wrong_gru_base,0.2842272425815967,0.0334110387660353,2495
15.0,1,3,Arousal(mean),tora_gru,0.43483220488549384,0.030666358615025445,2495
15.0,1,3,Arousal(mean),wrong_factor_tora_gru,0.42956082209287744,0.030768089156066134,2495
15.0,1,3,Arousal(mean),wrong_all_tora_gru,0.29237071974697004,0.0336408622799984,2495
15.0,1,3,Valence(mean),gru_base,0.31015510053893874,0.0244452528445496,2495
15.0,1,3,Valence(mean),wrong_gru_base,0.2704431612687324,0.025051620452402,2495
15.0,1,3,Valence(mean),tora_gru,0.3164272657937826,0.024429454014975396,2495
15.0,1,3,Valence(mean),wrong_factor_tora_gru,0.3170874004750851,0.02443813839498018,2495
15.0,1,3,Valence(mean),wrong_all_tora_gru,0.27896793735887937,0.02503451167148279,2495
15.0,1,4,Arousal(mean),gru_base,0.34637590145912006,0.02917441277997184,2897
15.0,1,4,Arousal(mean),wrong_gru_base,0.2518193376212326,0.030421807366687786,2897
15.0,1,4,Arousal(mean),tora_gru,0.35330860886873233,0.02902770519460383,2897
15.0,1,4,Arousal(mean),wrong_factor_tora_gru,0.35187253908267163,0.029031993528978506,2897
15.0,1,4,Arousal(mean),wrong_all_tora_gru,0.25755179387360927,0.030316111322737566,2897
15.0,1,4,Valence(mean),gru_base,0.32815503244146604,0.022186660158754947,2897
15.0,1,4,Valence(mean),wrong_gru_base,0.29485602893938817,0.022687772213121574,2897
15.0,1,4,Valence(mean),tora_gru,0.31063462984888934,0.022555364646130824,2897
15.0,1,4,Valence(mean),wrong_factor_tora_gru,0.3121175150949367,0.022493787748085824,2897
15.0,1,4,Valence(mean),wrong_all_tora_gru,0.27849474942648617,0.02301305802937358,2897
15.0,1,5,Arousal(mean),gru_base,0.21691499716951,0.03397831920119528,2733
15.0,1,5,Arousal(mean),wrong_gru_base,0.1349115079142014,0.03468578738470644,2733
15.0,1,5,Arousal(mean),tora_gru,0.2297228062445286,0.03394756763947278,2733
15.0,1,5,Arousal(mean),wrong_factor_tora_gru,0.21558174981675668,0.03408540137967114,2733
15.0,1,5,Arousal(mean),wrong_all_tora_gru,0.13366524467414917,0.0348394669803126,2733
15.0,1,5,Valence(mean),gru_base,0.301387797465696,0.022527643267610215,2733
15.0,1,5,Valence(mean),wrong_gru_base,0.2710995332749353,0.022797785384366172,2733
15.0,1,5,Valence(mean),tora_gru,0.2982768818350215,0.022748645108313557,2733
15.0,1,5,Valence(mean),wrong_factor_tora_gru,0.2952660332977071,0.022819623653461074,2733
15.0,1,5,Valence(mean),wrong_all_tora_gru,0.2660809607254244,0.02307802337981516,2733
15.0,2,1,Arousal(mean),gru_base,0.4380893408404987,0.031307267072967215,2667
15.0,2,1,Arousal(mean),wrong_gru_base,0.31198887724586244,0.034264069613459486,2667
15.0,2,1,Arousal(mean),tora_gru,0.44725040983417697,0.031127304484585422,2667
15.0,2,1,Arousal(mean),wrong_factor_tora_gru,0.43790790786618733,0.03130464689484803,2667
15.0,2,1,Arousal(mean),wrong_all_tora_gru,0.3114659384942847,0.03426190353933525,2667
15.0,2,1,Valence(mean),gru_base,0.34194001908223515,0.02283554340719775,2667
15.0,2,1,Valence(mean),wrong_gru_base,0.29314855828799474,0.02376648299370896,2667
15.0,2,1,Valence(mean),tora_gru,0.33830408038236903,0.02297012439614085,2667
15.0,2,1,Valence(mean),wrong_factor_tora_gru,0.33195825949658836,0.023113348712092512,2667
15.0,2,1,Valence(mean),wrong_all_tora_gru,0.2835338191461905,0.024077254655910884,2667
15.0,2,2,Arousal(mean),gru_base,0.40169194637047845,0.030112605766978346,2786
15.0,2,2,Arousal(mean),wrong_gru_base,0.2561860278863507,0.0322025063844138,2786
15.0,2,2,Arousal(mean),tora_gru,0.40044503147773214,0.030163221554907468,2786
15.0,2,2,Arousal(mean),wrong_factor_tora_gru,0.398285441260328,0.030263560612698717,2786
15.0,2,2,Arousal(mean),wrong_all_tora_gru,0.25335061334382536,0.03227464714468038,2786
15.0,2,2,Valence(mean),gru_base,0.19714238890814237,0.024450488026634583,2786
15.0,2,2,Valence(mean),wrong_gru_base,0.18887580702247173,0.02476417166184773,2786
15.0,2,2,Valence(mean),tora_gru,0.20187523823036368,0.024397258696552602,2786
15.0,2,2,Valence(mean),wrong_factor_tora_gru,0.19971872796707227,0.02440828662011021,2786
15.0,2,2,Valence(mean),wrong_all_tora_gru,0.19176599109915832,0.02473739134865828,2786
15.0,2,3,Arousal(mean),gru_base,0.2036117517943044,0.029640135459449657,2651
15.0,2,3,Arousal(mean),wrong_gru_base,0.1605874311528149,0.030458660328551015,2651
15.0,2,3,Arousal(mean),tora_gru,0.23252329787073484,0.029075729429912225,2651
15.0,2,3,Arousal(mean),wrong_factor_tora_gru,0.22225445191199275,0.029293159110443962,2651
15.0,2,3,Arousal(mean),wrong_all_tora_gru,0.17922779852235865,0.03015989788779705,2651
15.0,2,3,Valence(mean),gru_base,0.20000610046559794,0.023766395534343683,2651
15.0,2,3,Valence(mean),wrong_gru_base,0.18187769492749767,0.024028565192998584,2651
15.0,2,3,Valence(mean),tora_gru,0.20493591549389245,0.023824885631217752,2651
15.0,2,3,Valence(mean),wrong_factor_tora_gru,0.20238227292642547,0.023846911009297787,2651
15.0,2,3,Valence(mean),wrong_all_tora_gru,0.1843515116547304,0.02412861405650327,2651
15.0,2,4,Arousal(mean),gru_base,0.09774884831891172,0.027789635367591048,2858
15.0,2,4,Arousal(mean),wrong_gru_base,0.07669373614322536,0.02813250702932599,2858
15.0,2,4,Arousal(mean),tora_gru,0.1093955336583676,0.027740664043013157,2858
15.0,2,4,Arousal(mean),wrong_factor_tora_gru,0.10672922333076203,0.027668657796418864,2858
15.0,2,4,Arousal(mean),wrong_all_tora_gru,0.08564268485581979,0.028065642645292904,2858
15.0,2,4,Valence(mean),gru_base,0.21163162832079419,0.02325694343338889,2858
15.0,2,4,Valence(mean),wrong_gru_base,0.2048256493192299,0.023313129672111545,2858
15.0,2,4,Valence(mean),tora_gru,0.21406317404565714,0.02353626356371163,2858
15.0,2,4,Valence(mean),wrong_factor_tora_gru,0.21474972620417532,0.023528117732128023,2858
15.0,2,4,Valence(mean),wrong_all_tora_gru,0.20814745473283286,0.02357537099824388,2858
15.0,2,5,Arousal(mean),gru_base,0.32643936175975885,0.02966239019017531,2715
15.0,2,5,Arousal(mean),wrong_gru_base,0.21419374054601625,0.031649541643518804,2715
15.0,2,5,Arousal(mean),tora_gru,0.33383613231051223,0.02958075436854886,2715
15.0,2,5,Arousal(mean),wrong_factor_tora_gru,0.32856186142607197,0.02967376960912518,2715
15.0,2,5,Arousal(mean),wrong_all_tora_gru,0.21646519716521395,0.03164713491066854,2715
15.0,2,5,Valence(mean),gru_base,0.27877423933916323,0.0245376735742756,2715
15.0,2,5,Valence(mean),wrong_gru_base,0.25349170414745953,0.02495116539204485,2715
15.0,2,5,Valence(mean),tora_gru,0.2854042888721944,0.023925148830274155,2715
15.0,2,5,Valence(mean),wrong_factor_tora_gru,0.2835997139258437,0.023880428301772484,2715
15.0,2,5,Valence(mean),wrong_all_tora_gru,0.25754438028986737,0.024361270222417967,2715


==> anc/results/pmemo_tora_gru_orthogonal_repeat3_training_history.csv <==
h_seconds,repeat,fold,stage,inner_fold,epoch,train_loss,val_loss
10.0,0,1,inner,1,1,0.9810107231140137,0.8642006665468216
10.0,0,1,inner,1,2,0.8652355670928955,0.826325535774231
10.0,0,1,inner,1,3,0.7699728101491928,0.8264489769935608
10.0,0,1,inner,1,4,0.6841938465833663,0.8082809001207352
10.0,0,1,inner,1,5,0.6149673312902451,0.8839816004037857
10.0,0,1,inner,1,6,0.5533361524343491,0.8697363436222076
10.0,0,1,inner,1,7,0.4961897283792496,0.8664857000112534
10.0,0,1,inner,1,8,0.44832168221473695,0.9078201651573181
10.0,0,1,inner,1,9,0.40350333601236343,0.9135884195566177
10.0,0,1,inner,1,10,0.3667089506983757,0.9401121884584427
10.0,0,1,inner,2,1,0.9646499991416931,0.7814776450395584
10.0,0,1,inner,2,2,0.8349012851715087,0.7233896493911743
10.0,0,1,inner,2,3,0.7344801932573318,0.6789443969726563
10.0,0,1,inner,2,4,0.663232010602951,0.7089898973703385
10.0,0,1,inner,2,5,0.6089175760746002,0.695609039068222
10.0,0,1,inner,2,6,0.5502413094043732,0.7071421951055527
10.0,0,1,inner,2,7,0.4993153527379036,0.7017850130796432
10.0,0,1,inner,2,8,0.455347466468811,0.7310918092727661
10.0,0,1,inner,2,9,0.41540659964084625,0.7540514230728149
10.0,0,1,inner,3,1,0.983159989118576,0.8602351695299149
10.0,0,1,inner,3,2,0.8587476134300231,0.8105497509241104
10.0,0,1,inner,3,3,0.7549704253673554,0.7960453778505325
10.0,0,1,inner,3,4,0.6822278648614883,0.8555412590503693
10.0,0,1,inner,3,5,0.5962994128465653,0.8748409152030945
10.0,0,1,inner,3,6,0.5335554346442223,0.9752699881792068
10.0,0,1,inner,3,7,0.47038842290639876,1.0332835614681244
10.0,0,1,inner,3,8,0.425144749879837,1.0846964567899704
10.0,0,1,inner,3,9,0.38622365295886996,1.1056795567274094
10.0,0,1,inner,4,1,0.9503014326095581,1.3789606094360352
10.0,0,1,inner,4,2,0.8266829133033753,1.0899836719036102
10.0,0,1,inner,4,3,0.726758947968483,1.1799496412277222
10.0,0,1,inner,4,4,0.6556074619293213,1.1387865394353867
10.0,0,1,inner,4,5,0.5973657995462418,1.1056333780288696
10.0,0,1,inner,4,6,0.5333994343876839,1.1348555535078049
10.0,0,1,inner,4,7,0.4844796657562256,1.1639678180217743
10.0,0,1,inner,4,8,0.4371193155646324,1.165263220667839
10.0,0,1,outer,0,1,0.9763249203010842,0.8115109801292419
10.0,0,1,outer,0,2,0.826991491847568,0.7866750597953797
10.0,0,1,outer,0,3,0.7344617093050921,0.8306501507759094
10.0,0,1,outer,0,4,0.6684487517233249,0.8760765790939331
10.0,0,1,outer,0,5,0.6074379042342857,0.9184396266937256
10.0,0,1,outer,0,6,0.5469626927817309,0.9608981013298035
10.0,0,1,outer,0,7,0.49033835861417985,0.9975773453712463
10.0,0,1,outer,0,8,0.44402630240828905,0.9981539607048034
10.0,0,2,inner,1,1,0.9784117817878724,0.8368932455778122
10.0,0,2,inner,1,2,0.8426225900650024,0.8481971621513367
10.0,0,2,inner,1,3,0.7648334622383117,0.8459460884332657
10.0,0,2,inner,1,4,0.6963482975959778,0.8622035533189774
10.0,0,2,inner,1,5,0.6249197721481323,0.8943493068218231
10.0,0,2,inner,1,6,0.5889696657657624,0.8944730013608932
10.0,0,2,inner,1,7,0.536476069688797,0.8930635899305344
10.0,0,2,inner,2,1,0.9660761764175013,1.0153607875108719
10.0,0,2,inner,2,2,0.8382920058150041,1.06005297601223
10.0,0,2,inner,2,3,0.7523097615492972,0.9955515563488007
10.0,0,2,inner,2,4,0.6729311629345542,0.9570431709289551
10.0,0,2,inner,2,5,0.6152317712181493,0.9716448932886124
10.0,0,2,inner,2,6,0.564769026480223,0.9975181370973587
10.0,0,2,inner,2,7,0.5076322853565216,1.0606865882873535
10.0,0,2,inner,2,8,0.4574446882072248,1.0936685651540756
10.0,0,2,inner,2,9,0.40907721143019826,1.1375284790992737
10.0,0,2,inner,2,10,0.36811691522598267,1.1526319533586502
10.0,0,2,inner,3,1,0.9453215658664703,1.0569913983345032
10.0,0,2,inner,3,2,0.8458450973033905,1.023752585053444
10.0,0,2,inner,3,3,0.7650713324546814,1.0177056789398193
10.0,0,2,inner,3,4,0.6899935066699981,1.0206808894872665
10.0,0,2,inner,3,5,0.6312335312366486,1.07193124294281
10.0,0,2,inner,3,6,0.5622680872678757,1.1546491980552673
10.0,0,2,inner,3,7,0.5075903311371803,1.2111613899469376
10.0,0,2,inner,3,8,0.45240456610918045,1.2656787186861038
10.0,0,2,inner,3,9,0.40303099155426025,1.316896915435791
10.0,0,2,inner,4,1,0.9350158959627152,1.1418102085590363
10.0,0,2,inner,4,2,0.8113312721252441,1.0482043474912643
10.0,0,2,inner,4,3,0.7166776567697525,1.0263353288173676
10.0,0,2,inner,4,4,0.6615839242935181,0.9877551943063736
10.0,0,2,inner,4,5,0.6159665375947952,0.9988879710435867
10.0,0,2,inner,4,6,0.5625254034996032,1.0250010043382645
10.0,0,2,inner,4,7,0.5032169133424759,1.0527565032243729
10.0,0,2,inner,4,8,0.4632889986038208,1.0844759792089462
10.0,0,2,inner,4,9,0.4229583352804184,1.0734067261219025
10.0,0,2,inner,4,10,0.390563003718853,1.131138876080513
10.0,0,2,outer,0,1,0.9533315782363598,0.9371638774871827
10.0,0,2,outer,0,2,0.8099165031543145,0.8908068299293518
10.0,0,2,outer,0,3,0.7197071245083442,0.8597748279571533
10.0,0,2,outer,0,4,0.6597987482180963,0.853487515449524
10.0,0,2,outer,0,5,0.6057115334730881,0.8530092597007751
10.0,0,2,outer,0,6,0.5544306899492557,0.8483895421028137
10.0,0,2,outer,0,7,0.5046169482744657,0.9007433414459228
10.0,0,2,outer,0,8,0.46020637108729434,0.9486604690551758
10.0,0,2,outer,0,9,0.4156624044363315,0.9874128341674805
10.0,0,2,outer,0,10,0.3801064227636044,1.0185242176055909
10.0,0,2,outer,0,11,0.34406737753978145,1.0786229372024536
10.0,0,2,outer,0,12,0.31096474597087276,1.101288414001465
10.0,0,3,inner,1,1,1.012734686073504,0.6908431202173233
10.0,0,3,inner,1,2,0.8906058512235943,0.8160549849271774
10.0,0,3,inner,1,3,0.7544212466792056,0.7969021648168564
10.0,0,3,inner,1,4,0.6776162040861029,0.8229780793190002
10.0,0,3,inner,1,5,0.6137340225671467,0.8568923324346542
10.0,0,3,inner,1,6,0.5463545071451288,0.8841978460550308
10.0,0,3,inner,1,7,0.4915754465680373,0.910465732216835
10.0,0,3,inner,2,1,0.9661344666230051,0.9695689827203751
10.0,0,3,inner,2,2,0.8544129760641801,0.8439795151352882
10.0,0,3,inner,2,3,0.7381477763778285,0.836100347340107
10.0,0,3,inner,2,4,0.6500480645581296,0.8433841466903687
10.0,0,3,inner,2,5,0.5834651385482988,0.8616885840892792
10.0,0,3,inner,2,6,0.5237416781877217,0.8868687599897385
10.0,0,3,inner,2,7,0.4721010217541142,0.9393109381198883
10.0,0,3,inner,2,8,0.4289636486455014,0.9208811447024345
10.0,0,3,inner,2,9,0.39087615044493423,0.9299129769206047
10.0,0,3,inner,3,1,1.0232459753751755,0.7824098765850067
10.0,0,3,inner,3,2,0.8720468163490296,0.7662578821182251
10.0,0,3,inner,3,3,0.7760313659906387,0.7663109004497528
10.0,0,3,inner,3,4,0.7067761808633805,0.7771322280168533
10.0,0,3,inner,3,5,0.6540645360946655,0.7713891863822937
10.0,0,3,inner,3,6,0.6166936963796615,0.7564307749271393
10.0,0,3,inner,3,7,0.5637492656707763,0.7553095519542694
10.0,0,3,inner,3,8,0.519463586807251,0.7589883953332901
10.0,0,3,inner,3,9,0.4588473364710808,0.7616381347179413
10.0,0,3,inner,3,10,0.4251300022006035,0.7823025584220886
10.0,0,3,inner,3,11,0.39428120106458664,0.7988548874855042
10.0,0,3,inner,3,12,0.3610642641782761,0.7999985665082932
10.0,0,3,inner,3,13,0.3351136475801468,0.8190259486436844
10.0,0,3,inner,4,1,1.0442862868309022,0.5143093764781952
10.0,0,3,inner,4,2,0.9279090136289596,0.5261614471673965
10.0,0,3,inner,4,3,0.79420106112957,0.5341947451233864
10.0,0,3,inner,4,4,0.6941638678312302,0.5758562237024307
10.0,0,3,inner,4,5,0.6263597041368485,0.6054558381438255
10.0,0,3,inner,4,6,0.5549545824527741,0.5735636800527573
10.0,0,3,inner,4,7,0.4940452739596367,0.6078624650835991
10.0,0,3,outer,0,1,0.9607511048133557,0.8578119397163391
10.0,0,3,outer,0,2,0.8398374158602494,0.7966591835021972
10.0,0,3,outer,0,3,0.7444274081633642,0.7684473395347595
10.0,0,3,outer,0,4,0.663139093380708,0.7899131178855896
10.0,0,3,outer,0,5,0.5901653881256397,0.8159270644187927
10.0,0,3,outer,0,6,0.5222075260602511,0.8357918620109558
10.0,0,3,outer,0,7,0.47026413220625657,0.9013789534568787
10.0,0,3,outer,0,8,0.42238478706433225,0.9477412104606628
10.0,0,3,outer,0,9,0.384838017133566,0.9487404108047486
10.0,0,4,inner,1,1,0.9715055257081986,1.1300508230924606
10.0,0,4,inner,1,2,0.8770520746707916,1.1378846615552902
10.0,0,4,inner,1,3,0.7913628458976746,1.1422763466835022
10.0,0,4,inner,1,4,0.71231809258461,1.223875567317009
10.0,0,4,inner,1,5,0.6347669035196304,1.2940652966499329
10.0,0,4,inner,1,6,0.5556814521551132,1.4145947247743607
10.0,0,4,inner,1,7,0.4871420904994011,1.427103966474533
10.0,0,4,inner,2,1,0.9682304471731186,1.0035237073898315
10.0,0,4,inner,2,2,0.8411208927631378,0.9722286313772202
10.0,0,4,inner,2,3,0.7333827942609787,0.9472091495990753
10.0,0,4,inner,2,4,0.6643118232488632,0.9619011431932449
10.0,0,4,inner,2,5,0.5915366888046265,1.0167972147464752
10.0,0,4,inner,2,6,0.5270607560873032,1.0663210451602936
10.0,0,4,inner,2,7,0.4691751435399055,1.1292560547590256
10.0,0,4,inner,2,8,0.4239655941724777,1.1162362843751907
10.0,0,4,inner,2,9,0.382608188688755,1.1881235390901566
10.0,0,4,inner,3,1,0.9761409351700231,1.0102085620164871
10.0,0,4,inner,3,2,0.8605906869235792,0.9030160158872604
10.0,0,4,inner,3,3,0.7662862319695322,0.8820760101079941
10.0,0,4,inner,3,4,0.6882735741765875,0.8990840464830399
10.0,0,4,inner,3,5,0.621074987085242,0.89356379956007
10.0,0,4,inner,3,6,0.556737975070351,0.9146987348794937
10.0,0,4,inner,3,7,0.4970628023147583,0.9209979176521301
10.0,0,4,inner,3,8,0.4422405801321331,0.9572438150644302
10.0,0,4,inner,3,9,0.40130460262298584,0.9920238554477692
10.0,0,4,inner,4,1,0.9895610071363903,0.8656438738107681
10.0,0,4,inner,4,2,0.8729502019428071,0.8277720063924789
10.0,0,4,inner,4,3,0.7517591459410531,0.8138267397880554
10.0,0,4,inner,4,4,0.6714226291293189,0.8395303189754486
10.0,0,4,inner,4,5,0.6098346142541795,0.8550257831811905
10.0,0,4,inner,4,6,0.546620508035024,0.9201623350381851
10.0,0,4,inner,4,7,0.49119444971992854,0.9576542228460312
10.0,0,4,inner,4,8,0.44844354476247517,0.9768362641334534
10.0,0,4,inner,4,9,0.4119906113261268,1.0378535389900208
10.0,0,4,outer,0,1,0.9856946605902451,0.8960056781768799
10.0,0,4,outer,0,2,0.8490341924704038,0.8510268092155456
10.0,0,4,outer,0,3,0.7488632660645705,0.8268741607666016
10.0,0,4,outer,0,4,0.6751308120214022,0.8596922636032105
10.0,0,4,outer,0,5,0.6081467270851135,0.9161313652992249
10.0,0,4,outer,0,6,0.5505843403247687,0.9766639590263366
10.0,0,4,outer,0,7,0.4978185353370813,1.0043253898620605
10.0,0,4,outer,0,8,0.4487219143372316,1.0104446053504943
10.0,0,4,outer,0,9,0.40798895634137666,1.0050655245780944
10.0,0,5,inner,1,1,0.9429692685604095,1.46561399102211
10.0,0,5,inner,1,2,0.8674226313829422,1.409022569656372
10.0,0,5,inner,1,3,0.8409019261598587,1.3282018303871155
10.0,0,5,inner,1,4,0.7436873435974121,1.294779196381569
10.0,0,5,inner,1,5,0.7481134474277497,1.3051004260778427
10.0,0,5,inner,1,6,0.674699667096138,1.3068545460700989
10.0,0,5,inner,1,7,0.6489446938037873,1.2841311246156693
10.0,0,5,inner,1,8,0.5943616673350334,1.2868458926677704
10.0,0,5,inner,1,9,0.5728781759738922,1.295421913266182
10.0,0,5,inner,1,10,0.5350869819521904,1.2930923253297806
10.0,0,5,inner,1,11,0.5266890421509742,1.3282393664121628
10.0,0,5,inner,1,12,0.5155313298106193,1.2697553634643555
10.0,0,5,inner,1,13,0.48457264304161074,1.268052116036415
10.0,0,5,inner,1,14,0.45481913536787033,1.3262065649032593
10.0,0,5,inner,1,15,0.40220822095870973,1.350450560450554
10.0,0,5,inner,1,16,0.3817440912127495,1.3540694862604141
10.0,0,5,inner,1,17,0.3665052354335785,1.3552905321121216
10.0,0,5,inner,1,18,0.34426061287522314,1.3721856325864792
10.0,0,5,inner,1,19,0.32378825917840004,1.332970067858696
10.0,0,5,inner,2,1,1.0047369301319122,0.821684867143631
10.0,0,5,inner,2,2,0.8676194383038415,0.8832647651433945
10.0,0,5,inner,2,3,0.7621789541509416,0.9056461453437805
10.0,0,5,inner,2,4,0.6902566419707404,0.8502613008022308
10.0,0,5,inner,2,5,0.6252528329690298,0.8349510431289673
10.0,0,5,inner,2,6,0.5648180560933219,0.8681031912565231
10.0,0,5,inner,2,7,0.5058180193106333,0.8932220339775085
10.0,0,5,inner,3,1,0.9814015120267868,1.1730556637048721
10.0,0,5,inner,3,2,0.8710166960954666,1.0897603332996368
10.0,0,5,inner,3,3,0.777935454249382,1.0810501724481583
10.0,0,5,inner,3,4,0.6945375621318817,1.1097701042890549
10.0,0,5,inner,3,5,0.6179181665182114,1.173270434141159
10.0,0,5,inner,3,6,0.549951097369194,1.2729714512825012
10.0,0,5,inner,3,7,0.4814960226416588,1.3041124492883682
10.0,0,5,inner,3,8,0.43193054050207136,1.2955545037984848
10.0,0,5,inner,3,9,0.38645112216472627,1.3717186599969864
10.0,0,5,inner,4,1,0.9744962006807327,1.0318276484807332
10.0,0,5,inner,4,2,0.8467985332012177,1.0141480167706807
10.0,0,5,inner,4,3,0.7509711414575577,0.9969057242075602
10.0,0,5,inner,4,4,0.6851611524820328,1.0355356335639954
10.0,0,5,inner,4,5,0.6250580668449401,1.0393387873967488
10.0,0,5,inner,4,6,0.5665542960166932,1.1505778233210247
10.0,0,5,inner,4,7,0.5122862547636032,1.1830818057060242
10.0,0,5,inner,4,8,0.4610916495323181,1.2158623337745667
10.0,0,5,inner,4,9,0.41566489934921264,1.2234068711598713
10.0,0,5,outer,0,1,0.952022488300617,1.0280287981033325
10.0,0,5,outer,0,2,0.8285527985829574,0.9348160624504089
10.0,0,5,outer,0,3,0.7637821092055395,0.9137711882591247
10.0,0,5,outer,0,4,0.6914936212392954,0.9502877712249755
10.0,0,5,outer,0,5,0.6334513334127573,0.9600937247276307
10.0,0,5,outer,0,6,0.571276109952193,1.008293330669403
10.0,0,5,outer,0,7,0.5250189132415332,1.0816033959388733
10.0,0,5,outer,0,8,0.4727106529932756,1.0699683547019958
10.0,0,5,outer,0,9,0.4344223795028833,1.127818500995636
10.0,1,1,inner,1,1,0.9962424039840698,1.006043275197347
10.0,1,1,inner,1,2,0.8590374171733857,0.9599617520968119
10.0,1,1,inner,1,3,0.7541059970855712,0.9337375164031982
10.0,1,1,inner,1,4,0.670756122469902,0.9149135152498881
10.0,1,1,inner,1,5,0.6363463282585144,0.9054916501045227
10.0,1,1,inner,1,6,0.5656867787241936,0.9017720023790995
10.0,1,1,inner,1,7,0.5323055759072304,0.9033777117729187
10.0,1,1,inner,1,8,0.5009516209363938,0.9278635780016581
10.0,1,1,inner,1,9,0.45046591460704805,0.9280910491943359
10.0,1,1,inner,1,10,0.4259240344166756,0.9650833606719971
10.0,1,1,inner,1,11,0.3952034771442413,0.9808340668678284
10.0,1,1,inner,1,12,0.3654495492577553,0.9960575501124064
10.0,1,1,inner,2,1,0.9227326637820193,1.1776065826416016
10.0,1,1,inner,2,2,0.8193566391342565,1.0646715015172958
10.0,1,1,inner,2,3,0.7409454678234301,1.064667671918869
10.0,1,1,inner,2,4,0.6749385909030312,1.0462618619203568
10.0,1,1,inner,2,5,0.6052292428518596,1.0920156985521317
10.0,1,1,inner,2,6,0.5362763828352878,1.1115470081567764
10.0,1,1,inner,2,7,0.47938130717528493,1.1602977216243744
10.0,1,1,inner,2,8,0.42643949232603373,1.1550955027341843
10.0,1,1,inner,2,9,0.3858502256242852,1.167405903339386
10.0,1,1,inner,2,10,0.34733654793940094,1.2325670421123505
10.0,1,1,inner,3,1,0.9800659763185602,0.8349935859441757
10.0,1,1,inner,3,2,0.8681907496954265,0.7640427947044373
10.0,1,1,inner,3,3,0.7609860332388627,0.7550671100616455
10.0,1,1,inner,3,4,0.6845285484665319,0.796142116189003
10.0,1,1,inner,3,5,0.6172374800631875,0.8547991812229156
10.0,1,1,inner,3,6,0.5629552853734869,0.8781989216804504
10.0,1,1,inner,3,7,0.5107204239619406,0.9143927991390228
10.0,1,1,inner,3,8,0.46285814674277054,0.9478539824485779
10.0,1,1,inner,3,9,0.41804883982005875,0.9870882034301758
10.0,1,1,inner,4,1,0.9619296342134476,0.9126318544149399
10.0,1,1,inner,4,2,0.8399609237909317,0.9168849438428879
10.0,1,1,inner,4,3,0.7414826095104218,0.9882808178663254
10.0,1,1,inner,4,4,0.681214514374733,1.0934040248394012
10.0,1,1,inner,4,5,0.6262205243110657,1.1656280010938644
10.0,1,1,inner,4,6,0.5651135683059693,1.2173340618610382
10.0,1,1,inner,4,7,0.5161604762077332,1.256358727812767
10.0,1,1,outer,0,1,0.9264036750793457,1.0905299305915832
10.0,1,1,outer,0,2,0.7881889486312866,1.053206706047058
10.0,1,1,outer,0,3,0.7090348052978516,1.0327622532844543
10.0,1,1,outer,0,4,0.6399345350265503,1.00287526845932
10.0,1,1,outer,0,5,0.5781706619262695,1.0496883153915406
10.0,1,1,outer,0,6,0.5134771406650543,1.0706002354621886
10.0,1,1,outer,0,7,0.46186442255973814,1.1350558400154114
10.0,1,1,outer,0,8,0.42058968663215635,1.1059695720672607
10.0,1,1,outer,0,9,0.37946797847747804,1.1413559675216676
10.0,1,1,outer,0,10,0.34560882806777954,1.1623237133026123
10.0,1,2,inner,1,1,0.9414007127285003,1.0717566311359406
10.0,1,2,inner,1,2,0.8173962712287903,1.050203949213028
10.0,1,2,inner,1,3,0.7366037100553513,1.0378446727991104
10.0,1,2,inner,1,4,0.6755229115486145,0.9874555170536041
10.0,1,2,inner,1,5,0.617412680387497,1.0568720996379852
10.0,1,2,inner,1,6,0.562209102511406,1.047770693898201
10.0,1,2,inner,1,7,0.5198810026049614,1.0733350217342377
10.0,1,2,inner,1,8,0.4668898284435272,1.0767828077077866
10.0,1,2,inner,1,9,0.42315117716789247,1.065226897597313
10.0,1,2,inner,1,10,0.38831040561199187,1.1155348271131516
10.0,1,2,inner,2,1,0.9109443397749037,1.3556175033251445
10.0,1,2,inner,2,2,0.8009111086527506,1.2831405798594158
10.0,1,2,inner,2,3,0.7093589589709327,1.2119905352592468
10.0,1,2,inner,2,4,0.6363135746547154,1.2195884784062703
10.0,1,2,inner,2,5,0.5650785480226789,1.2499383290608723
10.0,1,2,inner,2,6,0.5036448282854897,1.288740833600362
10.0,1,2,inner,2,7,0.4508559817359561,1.2331761519114177
10.0,1,2,inner,2,8,0.407594648145494,1.2259872158368428
10.0,1,2,inner,2,9,0.37447654491379145,1.2267948389053345
10.0,1,2,inner,3,1,1.0390405923128128,0.7143799662590027
10.0,1,2,inner,3,2,0.911112493276596,0.7075783759355545
10.0,1,2,inner,3,3,0.7898229628801345,0.7133850380778313
10.0,1,2,inner,3,4,0.7024272441864013,0.7438741773366928
10.0,1,2,inner,3,5,0.6469559043645858,0.7985162138938904
10.0,1,2,inner,3,6,0.5696617484092712,0.8459817990660667
10.0,1,2,inner,3,7,0.5109429076313973,0.8973179683089256
10.0,1,2,inner,3,8,0.45772011429071424,0.9561365246772766
10.0,1,2,inner,4,1,1.020680546760559,0.6897090822458267
10.0,1,2,inner,4,2,0.8806237548589706,0.7076952308416367
10.0,1,2,inner,4,3,0.7686984419822693,0.6725835800170898
10.0,1,2,inner,4,4,0.6820658147335052,0.6947114616632462
10.0,1,2,inner,4,5,0.6163459897041321,0.7165450751781464
10.0,1,2,inner,4,6,0.5588808700442314,0.7037357091903687
10.0,1,2,inner,4,7,0.5122340396046638,0.7833050340414047
10.0,1,2,inner,4,8,0.4621893271803856,0.8080162405967712
10.0,1,2,inner,4,9,0.42331877052783967,0.8835648447275162
10.0,1,2,outer,0,1,0.9977045346189428,0.7359544515609742
10.0,1,2,outer,0,2,0.8403784919668127,0.7613306164741516
10.0,1,2,outer,0,3,0.7475479929535477,0.7532084345817566
10.0,1,2,outer,0,4,0.6935413656411348,0.7447243452072143
10.0,1,2,outer,0,5,0.6352577341927422,0.7790587842464447
10.0,1,2,outer,0,6,0.5855117594754254,0.744746059179306
10.0,1,2,outer,0,7,0.5358989768558078,0.7866170704364777
10.0,1,3,inner,1,1,1.006435012817383,0.7550219893455505
10.0,1,3,inner,1,2,0.8888418674468994,0.8094974160194397
10.0,1,3,inner,1,3,0.8000906735658646,0.8665851652622223
10.0,1,3,inner,1,4,0.7277250558137893,0.9044375568628311
10.0,1,3,inner,1,5,0.6522980272769928,0.9077931642532349
10.0,1,3,inner,1,6,0.5797599047422409,0.9489352107048035
10.0,1,3,inner,1,7,0.5130466684699059,1.0382993966341019
10.0,1,3,inner,2,1,1.0014495372772216,0.9633368402719498
10.0,1,3,inner,2,2,0.8768631666898727,1.002985566854477
10.0,1,3,inner,2,3,0.7643231093883515,0.9591058939695358
10.0,1,3,inner,2,4,0.6776650547981262,0.9223473966121674
10.0,1,3,inner,2,5,0.614239850640297,0.9033755958080292
10.0,1,3,inner,2,6,0.555670240521431,0.8726989030838013
10.0,1,3,inner,2,7,0.4998060643672943,0.8932509869337082
10.0,1,3,inner,2,8,0.45525075793266295,0.8574113100767136
10.0,1,3,inner,2,9,0.4129599750041962,0.8680378049612045
10.0,1,3,inner,2,10,0.37002475559711456,0.8926740884780884
10.0,1,3,inner,2,11,0.34299972653388977,0.8807592839002609
10.0,1,3,inner,2,12,0.313468237221241,0.9605636298656464
10.0,1,3,inner,2,13,0.2891707196831703,0.9496488571166992
10.0,1,3,inner,2,14,0.26705117598176004,0.9203113466501236
10.0,1,3,inner,3,1,0.9708630949258804,0.8963669165968895
10.0,1,3,inner,3,2,0.8264129310846329,0.8475898802280426
10.0,1,3,inner,3,3,0.7227711260318757,0.8665493577718735
10.0,1,3,inner,3,4,0.6381561845541001,0.9371758103370667
10.0,1,3,inner,3,5,0.5737265989184379,0.921629011631012
10.0,1,3,inner,3,6,0.516703175008297,0.9624077826738358
10.0,1,3,inner,3,7,0.4685811147093773,1.0007150918245316
10.0,1,3,inner,3,8,0.42165869325399397,1.0399660170078278
10.0,1,3,inner,4,1,0.9809474254909315,0.9938949346542358
10.0,1,3,inner,4,2,0.8696504768572355,1.017367959022522
10.0,1,3,inner,4,3,0.7520900996107804,0.9647007137537003
10.0,1,3,inner,4,4,0.6711614727973938,0.9751860350370407
10.0,1,3,inner,4,5,0.6081047026734603,1.0502669960260391
10.0,1,3,inner,4,6,0.546641541154761,1.0960625559091568
10.0,1,3,inner,4,7,0.4941014490629497,1.1630721986293793
10.0,1,3,inner,4,8,0.44782504125645284,1.1728647947311401
10.0,1,3,inner,4,9,0.406296254772889,1.1774711459875107
10.0,1,3,outer,0,1,0.9501696710403149,1.0350066661834716
10.0,1,3,outer,0,2,0.8222688298958999,0.9592917680740356
10.0,1,3,outer,0,3,0.737422878925617,0.950207245349884
10.0,1,3,outer,0,4,0.6693110534778008,0.9353133559226989
10.0,1,3,outer,0,5,0.6050971494271205,0.9469374775886535
10.0,1,3,outer,0,6,0.5467652747264276,0.9969610452651978
10.0,1,3,outer,0,7,0.49556533992290497,1.006107473373413
10.0,1,3,outer,0,8,0.4495720657018515,1.0143806099891663
10.0,1,3,outer,0,9,0.4098001947769752,1.0380519032478333
10.0,1,3,outer,0,10,0.37628228389299834,1.0571292757987976
10.0,1,4,inner,1,1,0.9689038574695588,0.9437788277864456
10.0,1,4,inner,1,2,0.853315395116806,0.8712335079908371
10.0,1,4,inner,1,3,0.7748996704816818,0.8653614819049835
10.0,1,4,inner,1,4,0.7016873270273208,0.888766810297966
10.0,1,4,inner,1,5,0.6300403863191605,0.9208025336265564
10.0,1,4,inner,1,6,0.5596105501055717,0.9621482342481613
10.0,1,4,inner,1,7,0.4989297166466713,0.9344732761383057
10.0,1,4,inner,1,8,0.4424551784992218,0.9580349624156952
10.0,1,4,inner,1,9,0.39868860244750975,0.9984953254461288
10.0,1,4,inner,2,1,1.0048405559439408,0.8062180578708649
10.0,1,4,inner,2,2,0.8704843395634702,0.8165653347969055
10.0,1,4,inner,2,3,0.7479888232130754,0.7588867545127869
10.0,1,4,inner,2,4,0.6732223786805805,0.7288386225700378
10.0,1,4,inner,2,5,0.6039266366707651,0.7606583535671234
10.0,1,4,inner,2,6,0.5456518562216508,0.792371466755867
10.0,1,4,inner,2,7,0.490097690569727,0.8540412932634354
10.0,1,4,inner,2,8,0.44684930694730657,0.8480603694915771
10.0,1,4,inner,2,9,0.4085237979888916,0.8388195335865021
10.0,1,4,inner,2,10,0.37860251727857086,0.854528471827507
10.0,1,4,inner,3,1,0.988790762424469,0.831810787320137
10.0,1,4,inner,3,2,0.8485381424427032,0.8469584882259369
10.0,1,4,inner,3,3,0.7555240124464035,0.831485390663147
10.0,1,4,inner,3,4,0.7018747895956039,0.8387191072106361
10.0,1,4,inner,3,5,0.6339883744716645,0.8308746665716171
10.0,1,4,inner,3,6,0.5886821180582047,0.8582837283611298
10.0,1,4,inner,3,7,0.5286914750933647,0.8700755834579468
10.0,1,4,inner,3,8,0.4722449377179146,0.8613673895597458
10.0,1,4,inner,3,9,0.4302660748362541,0.8705865144729614
10.0,1,4,inner,3,10,0.41105440109968183,0.8876228481531143
10.0,1,4,inner,3,11,0.3788506016135216,0.9031057208776474
10.0,1,4,inner,4,1,0.9894684255123138,0.8568118214607239
10.0,1,4,inner,4,2,0.8530749708414078,0.9003783067067465
10.0,1,4,inner,4,3,0.7667242586612701,0.907095710436503
10.0,1,4,inner,4,4,0.6940403610467911,0.9150864481925964
10.0,1,4,inner,4,5,0.6294875860214233,0.9286076426506042
10.0,1,4,inner,4,6,0.5702101856470108,0.9788787166277567
10.0,1,4,inner,4,7,0.5221481010317802,1.0190759499867756
10.0,1,4,outer,0,1,1.0056101794426258,0.5999691426753998
10.0,1,4,outer,0,2,0.8645190000534058,0.5773211717605591
10.0,1,4,outer,0,3,0.755529678784884,0.5943559348583222
10.0,1,4,outer,0,4,0.6783167467667506,0.5968870282173157
10.0,1,4,outer,0,5,0.597322940826416,0.6212418437004089
10.0,1,4,outer,0,6,0.528472730746636,0.6410303592681885
10.0,1,4,outer,0,7,0.4717012299941136,0.6443882763385773
10.0,1,4,outer,0,8,0.4237922980235173,0.6766326427459717
10.0,1,5,inner,1,1,0.9538275285771018,0.9066175669431686
10.0,1,5,inner,1,2,0.8473143420721355,0.8378718346357346
10.0,1,5,inner,1,3,0.7386261507084495,0.7601808980107307
10.0,1,5,inner,1,4,0.659770529521139,0.763361319899559
10.0,1,5,inner,1,5,0.5956605798319766,0.7673830091953278
10.0,1,5,inner,1,6,0.5370001165490401,0.7631759941577911
10.0,1,5,inner,1,7,0.4849127201657546,0.7756863161921501
10.0,1,5,inner,1,8,0.43650428715505096,0.8104895800352097
10.0,1,5,inner,1,9,0.40055220064363983,0.8711729794740677
10.0,1,5,inner,2,1,1.055907434538791,0.6672734022140503
10.0,1,5,inner,2,2,0.8927360333894429,0.6565614938735962
10.0,1,5,inner,2,3,0.847672766760776,0.6142321944236755
10.0,1,5,inner,2,4,0.7339144600065131,0.640299654006958
10.0,1,5,inner,2,5,0.694828024036006,0.6520084917545319
10.0,1,5,inner,2,6,0.6554606180442007,0.6802481830120086
10.0,1,5,inner,2,7,0.6079300547900953,0.7170696675777435
10.0,1,5,inner,2,8,0.5707939361271105,0.7145141661167145
10.0,1,5,inner,2,9,0.5290506858574716,0.7128004908561707
10.0,1,5,inner,3,1,1.0267112314701081,0.5440808773040772
10.0,1,5,inner,3,2,0.899244874715805,0.542201966047287
10.0,1,5,inner,3,3,0.7889014512300492,0.580042839050293
10.0,1,5,inner,3,4,0.7047699153423309,0.6052848339080811
10.0,1,5,inner,3,5,0.6463208049535751,0.6186615228652954
10.0,1,5,inner,3,6,0.5918512940406799,0.6337899208068848
10.0,1,5,inner,3,7,0.5417545810341835,0.6352869629859924
10.0,1,5,inner,3,8,0.4913451254367828,0.6194972157478332
10.0,1,5,inner,4,1,0.9795203663053966,0.9696772694587708
10.0,1,5,inner,4,2,0.8231480121612549,0.9404077132542928
10.0,1,5,inner,4,3,0.7076403044518971,0.9305277069409689
10.0,1,5,inner,4,4,0.6376185559091114,0.9612802267074585
10.0,1,5,inner,4,5,0.5753230310621715,1.016016960144043
10.0,1,5,inner,4,6,0.5194029481638045,1.0853402813275654
10.0,1,5,inner,4,7,0.46857571601867676,1.138018290201823
10.0,1,5,inner,4,8,0.4188525194213504,1.1773757338523865
10.0,1,5,inner,4,9,0.38060274720191956,1.1823999881744385
10.0,1,5,outer,0,1,0.9717747149644075,0.7822055816650391
10.0,1,5,outer,0,2,0.8238337680145547,0.8707285761833191
10.0,1,5,outer,0,3,0.7171573925901342,0.8862099289894104
10.0,1,5,outer,0,4,0.6513422440599512,0.8916337370872498
10.0,1,5,outer,0,5,0.5928716085575245,0.9666858911514282
10.0,1,5,outer,0,6,0.5399157438013289,1.0310255408287048
10.0,1,5,outer,0,7,0.48294063850685404,1.051408624649048
10.0,2,1,inner,1,1,0.9392568782756203,1.046748161315918
10.0,2,1,inner,1,2,0.8208636327793724,1.003340870141983
10.0,2,1,inner,1,3,0.7276946243486906,0.9578539133071899
10.0,2,1,inner,1,4,0.6530840992927551,0.9798089563846588
10.0,2,1,inner,1,5,0.5911010629252383,0.9780905991792679
10.0,2,1,inner,1,6,0.5285876534487072,0.9975414723157883
10.0,2,1,inner,1,7,0.48843007338674443,0.9859460443258286
10.0,2,1,inner,1,8,0.43968782299443293,1.0497001558542252
10.0,2,1,inner,1,9,0.4010300432380877,1.0506485551595688
10.0,2,1,inner,2,1,0.9794837769709135,1.023556113243103
10.0,2,1,inner,2,2,0.8484401702880859,0.9475209414958954
10.0,2,1,inner,2,3,0.7744263159601312,0.9604226052761078
10.0,2,1,inner,2,4,0.6976748830393741,0.9648085087537766
10.0,2,1,inner,2,5,0.6357374285396776,0.9717208445072174
10.0,2,1,inner,2,6,0.5773741038222062,1.0214493572711945
10.0,2,1,inner,2,7,0.5245730625955682,1.0896527618169785
10.0,2,1,inner,2,8,0.47187075960008723,1.1837750673294067
10.0,2,1,inner,3,1,0.9838983565568924,0.8861651023228964
10.0,2,1,inner,3,2,0.8331972837448121,0.8075033823649088
10.0,2,1,inner,3,3,0.7300739526748657,0.8037188450495402
10.0,2,1,inner,3,4,0.6666514366865158,0.8065898021062216
10.0,2,1,inner,3,5,0.6133184760808945,0.808101236820221
10.0,2,1,inner,3,6,0.5494858801364899,0.8540433049201965
10.0,2,1,inner,3,7,0.5009914666414261,0.8386234243710836
10.0,2,1,inner,3,8,0.4548759892582893,0.8900689482688904
10.0,2,1,inner,3,9,0.41857691258192065,0.8556792140007019
10.0,2,1,inner,4,1,0.9785433505710802,0.880055288473765
10.0,2,1,inner,4,2,0.8743516991012975,0.8248287240664164
10.0,2,1,inner,4,3,0.7547330699468914,0.8003429174423218
10.0,2,1,inner,4,4,0.6773582822398135,0.7906501094500223
10.0,2,1,inner,4,5,0.6130728470651727,0.815995474656423
10.0,2,1,inner,4,6,0.5611007558672052,0.8365631103515625
10.0,2,1,inner,4,7,0.5060751234230242,0.894649068514506
10.0,2,1,inner,4,8,0.4645493579538245,0.91192094484965
10.0,2,1,inner,4,9,0.42099629420983165,0.9368455608685812
10.0,2,1,inner,4,10,0.38738553304421275,0.9555423458417257
10.0,2,1,outer,0,1,0.9853167724609375,0.7422926545143127
10.0,2,1,outer,0,2,0.8518766736984253,0.7243158102035523
10.0,2,1,outer,0,3,0.7516366839408875,0.7315935611724853
10.0,2,1,outer,0,4,0.6749851512908935,0.7251072406768799
10.0,2,1,outer,0,5,0.6149214434623719,0.736814284324646
10.0,2,1,outer,0,6,0.553072714805603,0.7619800448417664
10.0,2,1,outer,0,7,0.5039380002021789,0.7776151657104492
10.0,2,1,outer,0,8,0.45254168152809143,0.8041942477226257
10.0,2,2,inner,1,1,0.9992671579122543,0.8767833262681961
10.0,2,2,inner,1,2,0.8409564733505249,0.9790463298559189
10.0,2,2,inner,1,3,0.7328928709030151,0.9187260568141937
10.0,2,2,inner,1,4,0.6746626794338226,0.9530183970928192
10.0,2,2,inner,1,5,0.6237955272197724,0.9748094528913498
10.0,2,2,inner,1,6,0.5671386674046517,1.0082888007164001
10.0,2,2,inner,1,7,0.5065454035997391,0.981987714767456
10.0,2,2,inner,2,1,1.0162944555282594,0.8451132625341415
10.0,2,2,inner,2,2,0.8979581415653228,0.869354173541069
10.0,2,2,inner,2,3,0.7803907930850983,0.844382181763649
10.0,2,2,inner,2,4,0.7082066774368286,0.9043407589197159
10.0,2,2,inner,2,5,0.6432409942150116,0.9495306015014648
10.0,2,2,inner,2,6,0.5861390918493271,0.9322140216827393
10.0,2,2,inner,2,7,0.5293387144804,0.9976704716682434
10.0,2,2,inner,2,8,0.47478552907705307,1.005205899477005
10.0,2,2,inner,2,9,0.4305561617016792,1.0631072521209717
10.0,2,2,inner,3,1,1.0215078705833072,0.6931540568669637
10.0,2,2,inner,3,2,0.9010122191338312,0.6494352122147878
10.0,2,2,inner,3,3,0.7835861302557445,0.6417897045612335
10.0,2,2,inner,3,4,0.7010676349912371,0.6633061071236929
10.0,2,2,inner,3,5,0.6295794787861052,0.6682503322760264
10.0,2,2,inner,3,6,0.5673259723754156,0.7293418844540914
10.0,2,2,inner,3,7,0.5123658166045234,0.7128994266192118
10.0,2,2,inner,3,8,0.46164392289661227,0.755621979633967
10.0,2,2,inner,3,9,0.41579809359141756,0.8039127588272095
10.0,2,2,inner,4,1,0.9820764433769953,0.9555049538612366
10.0,2,2,inner,4,2,0.8856032746178764,0.9002836346626282
10.0,2,2,inner,4,3,0.7633998507545108,0.9294519225756327
10.0,2,2,inner,4,4,0.6768988626343864,0.9652019540468851
10.0,2,2,inner,4,5,0.6084735109692528,1.0521022876103718
10.0,2,2,inner,4,6,0.557373066743215,1.0585927565892537
10.0,2,2,inner,4,7,0.5095908414749872,1.0519724090894063
10.0,2,2,inner,4,8,0.46326563471839544,1.1082392732302349
10.0,2,2,outer,0,1,0.9686516214300085,0.8229555368423462
10.0,2,2,outer,0,2,0.8230783255011948,0.8141128897666932
10.0,2,2,outer,0,3,0.7354109817081027,0.791467547416687
10.0,2,2,outer,0,4,0.6633047042069612,0.8122558236122132
10.0,2,2,outer,0,5,0.5960482491387261,0.8364533185958862
10.0,2,2,outer,0,6,0.5372372424160993,0.8652908682823182
10.0,2,2,outer,0,7,0.48715350804505525,0.8770604491233825
10.0,2,2,outer,0,8,0.4402854928263911,0.9102696895599365
10.0,2,2,outer,0,9,0.40152043104171753,0.9480922818183899
10.0,2,3,inner,1,1,0.9970050632953644,1.2946449145674706
10.0,2,3,inner,1,2,0.8667322367429733,0.9856137633323669
10.0,2,3,inner,1,3,0.7658468335866928,1.0352035239338875
10.0,2,3,inner,1,4,0.6884964823722839,1.0664736479520798
10.0,2,3,inner,1,5,0.6166927814483643,1.0518896281719208
10.0,2,3,inner,1,6,0.5605424687266349,1.03987455368042
10.0,2,3,inner,1,7,0.5078976467251778,1.0170036107301712
10.0,2,3,inner,1,8,0.45691846013069154,1.0621450245380402
10.0,2,3,inner,2,1,1.0198664873838426,0.7253381460905075
10.0,2,3,inner,2,2,0.8805173188447952,0.7254839092493057
10.0,2,3,inner,2,3,0.7765570402145385,0.6923556923866272
10.0,2,3,inner,2,4,0.6900975704193115,0.7762793302536011
10.0,2,3,inner,2,5,0.6223787665367126,0.8052471280097961
10.0,2,3,inner,2,6,0.5640404641628265,0.8876597583293915
10.0,2,3,inner,2,7,0.5125350773334503,0.8351264446973801
10.0,2,3,inner,2,8,0.46084863841533663,0.8711420297622681
10.0,2,3,inner,2,9,0.41770205497741697,0.820048913359642
10.0,2,3,inner,3,1,0.9477499336004257,1.0783328413963318
10.0,2,3,inner,3,2,0.8369336187839508,1.0722413808107376
10.0,2,3,inner,3,3,0.7538126528263092,1.1088352352380753
10.0,2,3,inner,3,4,0.681705218553543,1.1112558990716934
10.0,2,3,inner,3,5,0.60995914041996,1.1311735659837723
10.0,2,3,inner,3,6,0.5438595771789551,1.0992934852838516
10.0,2,3,inner,3,7,0.4892268180847168,1.1872597336769104
10.0,2,3,inner,3,8,0.43799733817577363,1.2362646907567978
10.0,2,3,inner,4,1,0.9376871645450592,1.2037418335676193
10.0,2,3,inner,4,2,0.8206053525209427,1.1681683212518692
10.0,2,3,inner,4,3,0.7250630885362626,1.110485553741455
10.0,2,3,inner,4,4,0.6465783953666687,1.1156502217054367
10.0,2,3,inner,4,5,0.5749306663870811,1.1095420122146606
10.0,2,3,inner,4,6,0.5186543360352516,1.1193193793296814
10.0,2,3,inner,4,7,0.46088597923517227,1.125957727432251
10.0,2,3,inner,4,8,0.413191083073616,1.2240941524505615
10.0,2,3,inner,4,9,0.3680326730012894,1.1867648512125015
10.0,2,3,inner,4,10,0.334705214202404,1.231954351067543
10.0,2,3,inner,4,11,0.30611967891454694,1.2790156155824661
10.0,2,3,outer,0,1,0.9569784469074674,1.1225792050361634
10.0,2,3,outer,0,2,0.8110493134569239,1.076917290687561
10.0,2,3,outer,0,3,0.7197750210762024,1.1233263611793518
10.0,2,3,outer,0,4,0.649564038824152,1.136449384689331
10.0,2,3,outer,0,5,0.5866284061361242,1.1658928871154786
10.0,2,3,outer,0,6,0.5327489497484984,1.1687167763710022
10.0,2,3,outer,0,7,0.4822236641689583,1.1995660662651062
10.0,2,3,outer,0,8,0.43650884539992724,1.2200138568878174
10.0,2,4,inner,1,1,0.9914611891696328,0.9277454912662506
10.0,2,4,inner,1,2,0.8894946732019123,0.9707634299993515
10.0,2,4,inner,1,3,0.7876613704781783,0.932650238275528
10.0,2,4,inner,1,4,0.6944426423624942,0.9972935765981674
10.0,2,4,inner,1,5,0.6180582015137923,1.0519023537635803
10.0,2,4,inner,1,6,0.5483605171504774,1.0878897905349731
10.0,2,4,inner,1,7,0.48495089537219,1.1414966136217117
10.0,2,4,inner,2,1,0.9876933599773207,0.8956702947616577
10.0,2,4,inner,2,2,0.889616636853469,0.8916446566581726
10.0,2,4,inner,2,3,0.7727888477476019,0.8643675148487091
10.0,2,4,inner,2,4,0.6915097926792345,0.8712976723909378
10.0,2,4,inner,2,5,0.6166255003527591,0.885394424200058
10.0,2,4,inner,2,6,0.5455923252984097,0.910084143280983
10.0,2,4,inner,2,7,0.4827472065624438,0.9278889745473862
10.0,2,4,inner,2,8,0.4339076562931663,0.9447090178728104
10.0,2,4,inner,2,9,0.3880593415937926,0.9926010817289352
10.0,2,4,inner,3,1,0.9718181669712067,0.9571312963962555
10.0,2,4,inner,3,2,0.8743509590625763,0.9573531299829483
10.0,2,4,inner,3,3,0.7498678177595138,0.9627012610435486
10.0,2,4,inner,3,4,0.6672338604927063,0.925081804394722
10.0,2,4,inner,3,5,0.6041116267442703,0.9384005516767502
10.0,2,4,inner,3,6,0.5485393568873406,0.9439516663551331
10.0,2,4,inner,3,7,0.4990333944559097,0.9711749404668808
10.0,2,4,inner,3,8,0.4544688254594803,0.9554728269577026
10.0,2,4,inner,3,9,0.41083268374204635,1.0040962398052216
10.0,2,4,inner,3,10,0.37742738574743273,0.991054117679596
10.0,2,4,inner,4,1,0.9996930862727919,0.7224937155842781
10.0,2,4,inner,4,2,0.869770840594643,0.74245685338974
10.0,2,4,inner,4,3,0.7761440151616147,0.7592660784721375
10.0,2,4,inner,4,4,0.704819519268839,0.7674328684806824
10.0,2,4,inner,4,5,0.6300214685891804,0.76332788169384
10.0,2,4,inner,4,6,0.5706617659644077,0.7887711971998215
10.0,2,4,inner,4,7,0.5167574506056937,0.8079758584499359
10.0,2,4,outer,0,1,0.8826391744613648,1.437790536880493
10.0,2,4,outer,0,2,0.767086923122406,1.2807845592498779
10.0,2,4,outer,0,3,0.6929912900924683,1.2364217400550843
10.0,2,4,outer,0,4,0.6236395454406738,1.257411003112793
10.0,2,4,outer,0,5,0.5596657681465149,1.290062379837036
10.0,2,4,outer,0,6,0.5017925989627838,1.2900466918945312
10.0,2,4,outer,0,7,0.44385292172431945,1.2784425973892213
10.0,2,4,outer,0,8,0.39731704592704775,1.3048448085784912
10.0,2,4,outer,0,9,0.358811651468277,1.3413035869598389
10.0,2,5,inner,1,1,0.9794307857751846,1.2214506268501282
10.0,2,5,inner,1,2,0.8019244551658631,1.1094963550567627
10.0,2,5,inner,1,3,0.7158032163977623,1.099253386259079
10.0,2,5,inner,1,4,0.6593774944543839,1.0487274080514908
10.0,2,5,inner,1,5,0.6192463457584381,1.087110698223114
10.0,2,5,inner,1,6,0.563587985932827,1.067210242152214
10.0,2,5,inner,1,7,0.5217444419860839,1.0670574754476547
10.0,2,5,inner,1,8,0.48026660084724426,1.113582655787468
10.0,2,5,inner,1,9,0.44996118992567063,1.1468175947666168
10.0,2,5,inner,1,10,0.416036157310009,1.1595658510923386
10.0,2,5,inner,2,1,0.9399132400751113,1.2216626554727554
10.0,2,5,inner,2,2,0.8017908573150635,1.2128839641809464
10.0,2,5,inner,2,3,0.6754369556903839,1.252054825425148
10.0,2,5,inner,2,4,0.5880366295576096,1.2404237389564514
10.0,2,5,inner,2,5,0.5229007303714752,1.2682351469993591
10.0,2,5,inner,2,6,0.4716824874281883,1.250296175479889
10.0,2,5,inner,2,7,0.42839674055576327,1.288449376821518
10.0,2,5,inner,2,8,0.39366740435361863,1.1814358085393906
10.0,2,5,inner,2,9,0.3617287501692772,1.2559062540531158
10.0,2,5,inner,2,10,0.3361240416765213,1.2751169353723526
10.0,2,5,inner,2,11,0.3101550452411175,1.2581891119480133
10.0,2,5,inner,2,12,0.2865389809012413,1.298408716917038
10.0,2,5,inner,2,13,0.2729772686958313,1.2511495500802994
10.0,2,5,inner,2,14,0.25391830280423167,1.2400293797254562
10.0,2,5,inner,3,1,1.0020259082317353,0.8047156929969788
10.0,2,5,inner,3,2,0.878493070602417,0.7052257880568504
10.0,2,5,inner,3,3,0.7623871922492981,0.7078547477722168
10.0,2,5,inner,3,4,0.6771735996007919,0.8979767709970474
10.0,2,5,inner,3,5,0.6058851629495621,0.975887805223465
10.0,2,5,inner,3,6,0.5388407379388809,1.0361847430467606
10.0,2,5,inner,3,7,0.4845014438033104,1.1036511659622192
10.0,2,5,inner,3,8,0.4432644322514534,1.0845836400985718
10.0,2,5,inner,4,1,0.9688624531030655,0.9193049222230911
10.0,2,5,inner,4,2,0.8654259383678437,0.8785408288240433
10.0,2,5,inner,4,3,0.7694498181343079,0.8741913884878159
10.0,2,5,inner,4,4,0.6750937640666962,0.8765744268894196
10.0,2,5,inner,4,5,0.6132501259446144,0.9010410159826279
10.0,2,5,inner,4,6,0.5709896087646484,0.9276305735111237
10.0,2,5,inner,4,7,0.5084036752581597,0.9601429849863052
10.0,2,5,inner,4,8,0.4716246649622917,0.9958811104297638
10.0,2,5,inner,4,9,0.42823169827461244,1.0081084966659546
10.0,2,5,outer,0,1,0.9001381794611613,1.2430773377418518
10.0,2,5,outer,0,2,0.7790346300160443,1.1532379239797592
10.0,2,5,outer,0,3,0.7024538583225675,1.0862880051136017
10.0,2,5,outer,0,4,0.6276373421704328,1.098051279783249
10.0,2,5,outer,0,5,0.5588744558669902,1.1136112809181213
10.0,2,5,outer,0,6,0.4994360550686165,1.1201683729887009
10.0,2,5,outer,0,7,0.44758399658732945,1.1583693027496338
10.0,2,5,outer,0,8,0.40727304860397623,1.1699352264404297
10.0,2,5,outer,0,9,0.3718338972992367,1.1876680701971054
15.0,0,1,inner,1,1,0.991884742464338,0.8500784635543823
15.0,0,1,inner,1,2,0.8994062542915344,0.8183943430582682
15.0,0,1,inner,1,3,0.7825012973376683,0.7543882330258688
15.0,0,1,inner,1,4,0.6549393492085593,0.7758059700330099
15.0,0,1,inner,1,5,0.5324862748384476,0.799132506052653
15.0,0,1,inner,1,6,0.45628179609775543,0.8155105908711752
15.0,0,1,inner,1,7,0.3954861547265734,0.8255561788876852
15.0,0,1,inner,1,8,0.34758091398647856,0.8553781708081564
15.0,0,1,inner,1,9,0.31261921567576273,0.8094801306724548
15.0,0,1,inner,2,1,0.9401105086008708,1.1417667468388875
15.0,0,1,inner,2,2,0.8309125224749248,1.0817279020945232
15.0,0,1,inner,2,3,0.6967509269714356,1.1109887957572937
15.0,0,1,inner,2,4,0.5806389470895131,1.1774819294611614
15.0,0,1,inner,2,5,0.4940022885799408,1.1217170755068462
15.0,0,1,inner,2,6,0.427431587378184,1.18792857726415
15.0,0,1,inner,2,7,0.3659609754880269,1.1659507751464844
15.0,0,1,inner,2,8,0.32210188706715903,1.2000590562820435
15.0,0,1,inner,3,1,0.9130463187511151,1.259386658668518
15.0,0,1,inner,3,2,0.8119148703721853,1.1593684355417888
15.0,0,1,inner,3,3,0.6861408627950228,1.1118977665901184
15.0,0,1,inner,3,4,0.5940902233123779,1.0748852094014485
15.0,0,1,inner,3,5,0.5177519000493563,1.1152583758036296
15.0,0,1,inner,3,6,0.45546956016467166,1.1424878239631653
15.0,0,1,inner,3,7,0.39860892525086034,1.2002041737238567
15.0,0,1,inner,3,8,0.35098103376535267,1.2228382428487141
15.0,0,1,inner,3,9,0.310921134857031,1.2162281076113384
15.0,0,1,inner,3,10,0.27926483291846055,1.2185537815093994
15.0,0,1,inner,4,1,0.8616729889597211,1.4658052921295166
15.0,0,1,inner,4,2,0.7499517287526812,1.317037542661031
15.0,0,1,inner,4,3,0.6578176404748645,1.2755377689997356
15.0,0,1,inner,4,4,0.5825594024998801,1.2493199904759724
15.0,0,1,inner,4,5,0.5124792754650116,1.227340579032898
15.0,0,1,inner,4,6,0.4332702862364905,1.2974389791488647
15.0,0,1,inner,4,7,0.3749497298683439,1.309509555498759
15.0,0,1,inner,4,8,0.32991983209337505,1.363394021987915
15.0,0,1,inner,4,9,0.2919461077877453,1.3853193124135335
15.0,0,1,inner,4,10,0.2618569093091147,1.3805938561757405
15.0,0,1,inner,4,11,0.23233229986258916,1.4188577731450398
15.0,0,1,outer,0,1,0.9697571334085966,0.9703439871470133
15.0,0,1,outer,0,2,0.8086434571366561,0.9852285782496134
15.0,0,1,outer,0,3,0.666757693416194,0.9522157510121664
15.0,0,1,outer,0,4,0.5578518211841583,0.9879197875658671
15.0,0,1,outer,0,5,0.4797461848509939,0.9962498148282369
15.0,0,1,outer,0,6,0.4175019483817251,1.001994252204895
15.0,0,1,outer,0,7,0.3675311803817749,1.007425864537557
15.0,0,1,outer,0,8,0.3239383509284572,1.002257486184438
15.0,0,1,outer,0,9,0.28825550487166957,1.0259983539581299
15.0,0,2,inner,1,1,0.9468113822596413,1.0876725316047668
15.0,0,2,inner,1,2,0.809795971427645,1.0263073444366455
15.0,0,2,inner,1,3,0.6726928949356079,0.9910786151885986
15.0,0,2,inner,1,4,0.5615796531949725,0.9799990653991699
15.0,0,2,inner,1,5,0.49150125895227703,0.9547386169433594
15.0,0,2,inner,1,6,0.432856131877218,0.9877557158470154
15.0,0,2,inner,1,7,0.37231872762952534,0.9889602661132812
15.0,0,2,inner,1,8,0.33570452885968344,0.9982059299945831
15.0,0,2,inner,1,9,0.2963222690990993,1.0258392989635468
15.0,0,2,inner,1,10,0.2681887543627194,1.0626098215579987
15.0,0,2,inner,1,11,0.24103724211454391,1.1003890633583069
15.0,0,2,inner,2,1,0.9991416122232165,0.9504182934761047
15.0,0,2,inner,2,2,0.8698441343648093,0.8856902321179708
15.0,0,2,inner,2,3,0.7205251455307007,0.8655890027681986
15.0,0,2,inner,2,4,0.6047181955405644,0.8449915250142416
15.0,0,2,inner,2,5,0.5195628468479428,0.8594962557156881
15.0,0,2,inner,2,6,0.4487371551139014,0.905587395032247
15.0,0,2,inner,2,7,0.3920906973736627,0.938636322816213
15.0,0,2,inner,2,8,0.34565083043915884,0.9821464816729227
15.0,0,2,inner,2,9,0.304396710225514,1.0467773079872131
15.0,0,2,inner,2,10,0.2692719655377524,1.0362523595492046
15.0,0,2,inner,3,1,0.9728968977928162,0.9739260077476501
15.0,0,2,inner,3,2,0.8377458930015564,0.9680838584899902
15.0,0,2,inner,3,3,0.6823782483736675,0.9142289161682129
15.0,0,2,inner,3,4,0.5837567369143168,0.9041475653648376
15.0,0,2,inner,3,5,0.5093691170215606,0.9143998920917511
15.0,0,2,inner,3,6,0.4507277190685272,0.9618865549564362
15.0,0,2,inner,3,7,0.3882096370061239,1.0192879736423492
15.0,0,2,inner,3,8,0.3341286341349284,1.0787238776683807
15.0,0,2,inner,3,9,0.29145208398501077,1.0510593056678772
15.0,0,2,inner,3,10,0.25414175788561505,1.143874704837799
15.0,0,2,inner,4,1,0.970820277929306,1.1547526717185974
15.0,0,2,inner,4,2,0.850212288754327,1.1158526341120403
15.0,0,2,inner,4,3,0.7053915645395007,1.0686991612116497
15.0,0,2,inner,4,4,0.6148435132844108,1.0728360017140706
15.0,0,2,inner,4,5,0.545266289796148,1.0985621412595112
15.0,0,2,inner,4,6,0.48558951701436726,1.1176575422286987
15.0,0,2,inner,4,7,0.4306207575968334,1.1192363897959392
15.0,0,2,inner,4,8,0.3800732855285917,1.1580100456873577
15.0,0,2,inner,4,9,0.33521267771720886,1.2413712739944458
15.0,0,2,outer,0,1,1.0129240817493863,0.6514578238129616
15.0,0,2,outer,0,2,0.8561879330211215,0.6828013807535172
15.0,0,2,outer,0,3,0.7224333352512784,0.6616131663322449
15.0,0,2,outer,0,4,0.6161664128303528,0.6703441739082336
15.0,0,2,outer,0,5,0.5308673348691728,0.6766469329595566
15.0,0,2,outer,0,6,0.45770349601904553,0.686304122209549
15.0,0,2,outer,0,7,0.392639128698243,0.705348864197731
15.0,0,3,inner,1,1,0.8974642370428357,1.4573206901550293
15.0,0,3,inner,1,2,0.7755970018250602,1.2819815278053284
15.0,0,3,inner,1,3,0.6252914539405278,1.1045740644137065
15.0,0,3,inner,1,4,0.5246169524533408,1.0550497770309448
15.0,0,3,inner,1,5,0.4560633195298059,1.0929795503616333
15.0,0,3,inner,1,6,0.40572680107184816,1.0838437676429749
15.0,0,3,inner,1,7,0.3565827224935804,1.1105840802192688
15.0,0,3,inner,1,8,0.31451653582709177,1.1582539677619934
15.0,0,3,inner,1,9,0.275178604892322,1.2020463347434998
15.0,0,3,inner,1,10,0.2454721544470106,1.2055430014928181
15.0,0,3,inner,2,1,0.9644093981810978,1.116111397743225
15.0,0,3,inner,2,2,0.8435791177409036,1.0350980361302693
15.0,0,3,inner,2,3,0.7145347850663322,0.9458696047465006
15.0,0,3,inner,2,4,0.5978038566453117,0.9311361312866211
15.0,0,3,inner,2,5,0.5059089639357158,0.9663470586140951
15.0,0,3,inner,2,6,0.43486487865448,0.9447241822878519
15.0,0,3,inner,2,7,0.3741344405072076,0.9683590531349182
15.0,0,3,inner,2,8,0.33163124322891235,0.9378717343012491
15.0,0,3,inner,2,9,0.2882388766322817,0.9128434856732687
15.0,0,3,inner,2,10,0.25496762352330343,0.9840430021286011
15.0,0,3,inner,2,11,0.22665879875421524,0.9856604735056559
15.0,0,3,inner,2,12,0.20561931708029338,0.9574160178502401
15.0,0,3,inner,2,13,0.18850697789873397,0.9704838395118713
15.0,0,3,inner,2,14,0.1725871211716107,0.9721238613128662
15.0,0,3,inner,2,15,0.15976199827023915,0.9773540695508321
15.0,0,3,inner,3,1,0.9206414989062718,1.2003637949625652
15.0,0,3,inner,3,2,0.7770842398915973,1.1378535827000935
15.0,0,3,inner,3,3,0.6400352205548968,1.2199511130650837
15.0,0,3,inner,3,4,0.5406734240906579,1.1862383683522542
15.0,0,3,inner,3,5,0.4786246695688793,1.2228504419326782
15.0,0,3,inner,3,6,0.4309254160949162,1.2298595507939656
15.0,0,3,inner,3,7,0.3821300289460591,1.2021569808324177
15.0,0,3,inner,3,8,0.33214941195079256,1.1953131755193074
15.0,0,3,inner,4,1,0.9575804386820111,0.8447869916756948
15.0,0,3,inner,4,2,0.8397847967488425,0.8314464787642161
15.0,0,3,inner,4,3,0.6904637515544891,0.8127670188744863
15.0,0,3,inner,4,4,0.5882548604692731,0.900163988272349
15.0,0,3,inner,4,5,0.5051002417291913,0.8974199096361796
15.0,0,3,inner,4,6,0.4304756351879665,0.9081672430038452
15.0,0,3,inner,4,7,0.37358260793345316,0.8819698095321655
15.0,0,3,inner,4,8,0.325687791619982,0.8795295755068461
15.0,0,3,inner,4,9,0.289531056370054,0.9130845069885254
15.0,0,3,outer,0,1,0.9831370810667673,1.2726376503705978
15.0,0,3,outer,0,2,0.8228068848450979,0.8715128898620605
15.0,0,3,outer,0,3,0.6664715078141954,0.8887506425380707
15.0,0,3,outer,0,4,0.5608759654892815,0.8570210933685303
15.0,0,3,outer,0,5,0.48394911819034153,0.9051288217306137
15.0,0,3,outer,0,6,0.41316579778989154,0.9276077747344971
15.0,0,3,outer,0,7,0.3553963171111213,0.9329003095626831
15.0,0,3,outer,0,8,0.30803050597508747,1.0056344419717789
15.0,0,3,outer,0,9,0.2726529853211509,1.00968499481678
15.0,0,3,outer,0,10,0.24318035691976547,1.0418013483285904
15.0,0,4,inner,1,1,0.9198263542992728,1.612626353899638
15.0,0,4,inner,1,2,0.820487265075956,1.4782180587450664
15.0,0,4,inner,1,3,0.72381991147995,1.369706114133199
15.0,0,4,inner,1,4,0.6285698924745832,1.3346769412358601
15.0,0,4,inner,1,5,0.5424466260841915,1.3222745259602864
15.0,0,4,inner,1,6,0.4679714675460543,1.3057992855707805
15.0,0,4,inner,1,7,0.4004216641187668,1.3111680348714192
15.0,0,4,inner,1,8,0.343913340142795,1.3261663317680359
15.0,0,4,inner,1,9,0.2933576213462012,1.3204360008239746
15.0,0,4,inner,1,10,0.2551850176283291,1.31685475508372
15.0,0,4,inner,1,11,0.2309454498546464,1.347714404265086
15.0,0,4,inner,1,12,0.2064263756786074,1.3380152384440105
15.0,0,4,inner,2,1,1.032800563176473,0.7296293179194132
15.0,0,4,inner,2,2,0.943920123577118,0.8084112604459127
15.0,0,4,inner,2,3,0.7919537226359049,0.8250313003857931
15.0,0,4,inner,2,4,0.6804111719131469,0.8436428109804789
15.0,0,4,inner,2,5,0.6018840551376343,0.8739195267359415
15.0,0,4,inner,2,6,0.5188951293627421,0.9152231017748514
15.0,0,4,inner,2,7,0.4535309592882792,1.0047128995259602
15.0,0,4,inner,3,1,1.0182258997644698,0.8695476849873861
15.0,0,4,inner,3,2,0.8873973531382424,0.7722416520118713
15.0,0,4,inner,3,3,0.7467538586684636,0.7821057637532552
15.0,0,4,inner,3,4,0.6650613078049251,0.7899703780810038
15.0,0,4,inner,3,5,0.5762809472424644,0.8011401693026224
15.0,0,4,inner,3,6,0.5096291920968464,0.851769228776296
15.0,0,4,inner,3,7,0.43630675971508026,0.910304327805837
15.0,0,4,inner,3,8,0.3772005779402597,0.9293452501296997
15.0,0,4,inner,4,1,1.0014792340142387,0.8982130289077759
15.0,0,4,inner,4,2,0.8992111044270652,0.8749491175015768
15.0,0,4,inner,4,3,0.7629239984921047,0.9240708152453104
15.0,0,4,inner,4,4,0.6423233194010598,1.0012908975283306
15.0,0,4,inner,4,5,0.5548647003514426,0.980087399482727
15.0,0,4,inner,4,6,0.4771965039627893,1.0461289485295613
15.0,0,4,inner,4,7,0.41536382266453337,1.0371349056561787
15.0,0,4,inner,4,8,0.35094721615314484,1.0090823968251545
15.0,0,4,outer,0,1,0.9767464587562963,1.1892356723546982
15.0,0,4,outer,0,2,0.8316257094082079,1.0603627860546112
15.0,0,4,outer,0,3,0.7073083833644265,1.1028051525354385
15.0,0,4,outer,0,4,0.6177319256882918,1.0995675176382065
15.0,0,4,outer,0,5,0.5327459824712653,1.1314990371465683
15.0,0,4,outer,0,6,0.4515369957999179,1.1245983392000198
15.0,0,4,outer,0,7,0.39690306625868144,1.1451102793216705
15.0,0,4,outer,0,8,0.35428891370170995,1.1097392439842224
15.0,0,5,inner,1,1,0.9563436150550843,1.0783407986164093
15.0,0,5,inner,1,2,0.8471429626146952,1.124245822429657
15.0,0,5,inner,1,3,0.7233271797498068,1.0972157716751099
15.0,0,5,inner,1,4,0.6328605055809021,1.0666521787643433
15.0,0,5,inner,1,5,0.561849053700765,1.0512615144252777
15.0,0,5,inner,1,6,0.4983952502409617,1.05048406124115
15.0,0,5,inner,1,7,0.4343753655751546,1.0464840829372406
15.0,0,5,inner,1,8,0.3949087858200073,1.0545375347137451
15.0,0,5,inner,1,9,0.3489738076925278,1.0912475883960724
15.0,0,5,inner,1,10,0.32182430028915404,1.1240131258964539
15.0,0,5,inner,1,11,0.29909916122754415,1.140723466873169
15.0,0,5,inner,1,12,0.26497238874435425,1.1537925601005554
15.0,0,5,inner,1,13,0.25484908719857535,1.1892636716365814
15.0,0,5,inner,2,1,1.0060270769255502,0.8984914422035217
15.0,0,5,inner,2,2,0.8871013351849147,0.9192747374375662
15.0,0,5,inner,2,3,0.7456352242401668,0.7429185807704926
15.0,0,5,inner,2,4,0.6290611113820758,0.7506411472956339
15.0,0,5,inner,2,5,0.5363531240395137,0.7864067951838175
15.0,0,5,inner,2,6,0.4607978505747659,0.7629809379577637
15.0,0,5,inner,2,7,0.39548916688987185,0.7883221705754598
15.0,0,5,inner,2,8,0.343283583010946,0.7984535495440165
15.0,0,5,inner,2,9,0.30480922758579254,0.8051725228627523
15.0,0,5,inner,3,1,1.0071624080340067,0.780046284198761
15.0,0,5,inner,3,2,0.8682282050450643,0.8112548987070719
15.0,0,5,inner,3,3,0.7209011117617289,0.6910661458969116
15.0,0,5,inner,3,4,0.6277963797251384,0.7032448649406433
15.0,0,5,inner,3,5,0.550156052907308,0.7375873128573099
15.0,0,5,inner,3,6,0.49028853376706444,0.7693041364351908
15.0,0,5,inner,3,7,0.42468220988909405,0.8178735772768656
15.0,0,5,inner,3,8,0.3788951257864634,0.8712498148282369
15.0,0,5,inner,3,9,0.34022408922513325,0.860217273235321
15.0,0,5,inner,4,1,0.9510083752019065,1.0224064588546753
15.0,0,5,inner,4,2,0.8344478011131287,0.9197953144709269
15.0,0,5,inner,4,3,0.7244017805371966,0.8712748289108276
15.0,0,5,inner,4,4,0.6520345338753292,0.8386627038319906
15.0,0,5,inner,4,5,0.5717491635254451,0.8298544486363729
15.0,0,5,inner,4,6,0.4894489986555917,0.8587799270947775
15.0,0,5,inner,4,7,0.4191481364624841,0.8573375741640726
15.0,0,5,inner,4,8,0.36133762342589243,0.8611506621042887
15.0,0,5,inner,4,9,0.3165861666202545,0.8394707640012106
15.0,0,5,inner,4,10,0.2758337844695364,0.8296157717704773
15.0,0,5,inner,4,11,0.2530624664255551,0.8479006687800089
15.0,0,5,inner,4,12,0.22151308400290354,0.8723491628964742
15.0,0,5,inner,4,13,0.1988935683454786,0.8752334713935852
15.0,0,5,inner,4,14,0.181345206286226,0.8749505480130514
15.0,0,5,inner,4,15,0.16693245619535446,0.9072647492090861
15.0,0,5,inner,4,16,0.1559982608471598,0.8842144807179769
15.0,0,5,outer,0,1,0.976128853029675,0.8425812646746635
15.0,0,5,outer,0,2,0.8049039774470859,0.8418286666274071
15.0,0,5,outer,0,3,0.6621489855978224,0.8207899853587151
15.0,0,5,outer,0,4,0.5690412786271837,0.8606108203530312
15.0,0,5,outer,0,5,0.4895109285910924,0.9149534702301025
15.0,0,5,outer,0,6,0.42096717490090263,0.9413677081465721
15.0,0,5,outer,0,7,0.3686588754256566,0.975050076842308
15.0,0,5,outer,0,8,0.3237292418877284,0.9797578305006027
15.0,0,5,outer,0,9,0.28773509959379834,1.025625802576542
15.0,1,1,inner,1,1,0.9242864208562034,1.252126653989156
15.0,1,1,inner,1,2,0.8118024596146175,1.2851320107777913
15.0,1,1,inner,1,3,0.69725073661123,1.1903284390767415
15.0,1,1,inner,1,4,0.6121589669159481,1.118522008260091
15.0,1,1,inner,1,5,0.5317810731274741,1.0769431193669636
15.0,1,1,inner,1,6,0.4630512680326189,1.0910119414329529
15.0,1,1,inner,1,7,0.4039230112518583,1.088224212328593
15.0,1,1,inner,1,8,0.35233006945678164,1.0837997396787007
15.0,1,1,inner,1,9,0.3082751248564039,1.1211014191309612
15.0,1,1,inner,1,10,0.27015363957200733,1.172593315442403
15.0,1,1,inner,1,11,0.24496263159172876,1.1316614151000977
15.0,1,1,inner,2,1,0.974882960319519,1.0166015823682149
15.0,1,1,inner,2,2,0.8698646170752389,0.9249044060707092
15.0,1,1,inner,2,3,0.7456956718649183,0.8655417561531067
15.0,1,1,inner,2,4,0.6346602950777326,0.7954563101132711
15.0,1,1,inner,2,5,0.5450046764952796,0.8388782342274984
15.0,1,1,inner,2,6,0.4739029662949698,0.8567964633305868
15.0,1,1,inner,2,7,0.41738436477524893,0.9049991567929586
15.0,1,1,inner,2,8,0.36639013034956797,0.9169015685717264
15.0,1,1,inner,2,9,0.319635665842465,0.9040622115135193
15.0,1,1,inner,2,10,0.2847107861723219,0.8959189653396606
15.0,1,1,inner,3,1,0.9891834386757442,0.8498764634132385
15.0,1,1,inner,3,2,0.8782435698168618,0.7341296672821045
15.0,1,1,inner,3,3,0.723941011088235,0.7273303866386414
15.0,1,1,inner,3,4,0.6031770408153534,0.7366594672203064
15.0,1,1,inner,3,5,0.511385196021625,0.7604554295539856
15.0,1,1,inner,3,6,0.44055279876504627,0.7849852740764618
15.0,1,1,inner,3,7,0.38309103889124735,0.8021147549152374
15.0,1,1,inner,3,8,0.33908692428043913,0.8545240759849548
15.0,1,1,inner,3,9,0.2953986121075494,0.8942122161388397
15.0,1,1,inner,4,1,0.9759622088500431,0.9671260317166647
15.0,1,1,inner,4,2,0.8593201424394336,0.9220580458641052
15.0,1,1,inner,4,3,0.7504484908921378,0.881050686041514
15.0,1,1,inner,4,4,0.6517573850495475,0.9185691674550375
15.0,1,1,inner,4,5,0.5629333513123649,0.942572275797526
15.0,1,1,inner,4,6,0.47947289049625397,0.9939882357915243
15.0,1,1,inner,4,7,0.41175039538315367,0.9767618775367737
15.0,1,1,inner,4,8,0.3511694371700287,1.0141862432161968
15.0,1,1,inner,4,9,0.3016348353454045,1.0178114771842957
15.0,1,1,outer,0,1,0.9953029188844893,0.8219969719648361
15.0,1,1,outer,0,2,0.833320869339837,0.823862761259079
15.0,1,1,outer,0,3,0.6975790725813972,0.8364272564649582
15.0,1,1,outer,0,4,0.592976858218511,0.8772727996110916
15.0,1,1,outer,0,5,0.5089612387948566,0.9502409398555756
15.0,1,1,outer,0,6,0.43315369884173077,0.9944115281105042
15.0,1,1,outer,0,7,0.3750077403253979,1.063110128045082
15.0,1,2,inner,1,1,0.9912721812725067,0.7200904538234075
15.0,1,2,inner,1,2,0.8450218907424382,0.7242811918258667
15.0,1,2,inner,1,3,0.7359043061733246,0.6857191820939382
15.0,1,2,inner,1,4,0.656079752104623,0.6776507794857025
15.0,1,2,inner,1,5,0.5846224086625236,0.7431193292140961
15.0,1,2,inner,1,6,0.5098718234470913,0.812722384929657
15.0,1,2,inner,1,7,0.4412223547697067,0.9509789943695068
15.0,1,2,inner,1,8,0.3812318188803537,1.0152931610743205
15.0,1,2,inner,1,9,0.3265630624123982,1.0512011647224426
15.0,1,2,inner,1,10,0.2815712924514498,1.0865639448165894
15.0,1,2,inner,2,1,0.9906856218973795,1.0082733631134033
15.0,1,2,inner,2,2,0.877845029036204,0.9231290022532145
15.0,1,2,inner,2,3,0.736207389831543,0.7926309903462728
15.0,1,2,inner,2,4,0.6395044922828674,0.7385270595550537
15.0,1,2,inner,2,5,0.5645993868509929,0.7165796558062235
15.0,1,2,inner,2,6,0.5009882171948751,0.6832332909107208
15.0,1,2,inner,2,7,0.4390443722407023,0.7421750028928121
15.0,1,2,inner,2,8,0.38497726718584696,0.7140949666500092
15.0,1,2,inner,2,9,0.3345812161763509,0.7598893443743387
15.0,1,2,inner,2,10,0.2890875816345215,0.7599315245946249
15.0,1,2,inner,2,11,0.2559920519590378,0.7862196763356527
15.0,1,2,inner,2,12,0.2215652565161387,0.7960082292556763
15.0,1,2,inner,3,1,0.9982774300234658,0.8159616192181905
15.0,1,2,inner,3,2,0.8962866365909576,0.830190638701121
15.0,1,2,inner,3,3,0.748810955456325,0.9597063263257345
15.0,1,2,inner,3,4,0.628801017999649,0.8881573677062988
15.0,1,2,inner,3,5,0.5378715353352683,0.9472947319348654
15.0,1,2,inner,3,6,0.4657439546925681,0.9684361815452576
15.0,1,2,inner,3,7,0.40101148188114166,0.9032853047053019
15.0,1,2,inner,4,1,0.9836814128435575,0.9413323700428009
15.0,1,2,inner,4,2,0.8641596161402189,1.1123883922894795
15.0,1,2,inner,4,3,0.7480241472904499,1.0468753576278687
15.0,1,2,inner,4,4,0.6300126360012934,1.0241166551907857
15.0,1,2,inner,4,5,0.5443065533271203,1.0538617173830669
15.0,1,2,inner,4,6,0.4709312136356647,1.0706104040145874
15.0,1,2,inner,4,7,0.4166115912107321,1.1429236729939778
15.0,1,2,outer,0,1,0.9132291768726549,1.2589164177576702
15.0,1,2,outer,0,2,0.7777148359700253,1.1336271564165752
15.0,1,2,outer,0,3,0.661530425674037,1.081407646338145
15.0,1,2,outer,0,4,0.5740019930036444,1.103749950726827
15.0,1,2,outer,0,5,0.4851522492735009,1.1234577695528667
15.0,1,2,outer,0,6,0.4207205301836917,1.1760629614194233
15.0,1,2,outer,0,7,0.3620293532547198,1.2689947485923767
15.0,1,2,outer,0,8,0.31265485286712646,1.2756001353263855
15.0,1,2,outer,0,9,0.27561579095689875,1.255520184834798
15.0,1,3,inner,1,1,0.9968366835798536,0.8510137796401978
15.0,1,3,inner,1,2,0.9132630058697292,0.7966977755228678
15.0,1,3,inner,1,3,0.761612879378455,0.7149474024772644
15.0,1,3,inner,1,4,0.636654372726168,0.7200154860814413
15.0,1,3,inner,1,5,0.548562731061663,0.7757884860038757
15.0,1,3,inner,1,6,0.4883942071880613,0.7848761280377706
15.0,1,3,inner,1,7,0.43745305495602743,0.7751812934875488
15.0,1,3,inner,1,8,0.39797482107366833,0.8212723334630331
15.0,1,3,inner,1,9,0.3613120423895972,0.8299741546312968
15.0,1,3,inner,2,1,0.9406791885693868,1.0807673931121826
15.0,1,3,inner,2,2,0.8341486096382141,1.1220046679178874
15.0,1,3,inner,2,3,0.6913143475850423,1.114631990591685
15.0,1,3,inner,2,4,0.6008301297823588,1.1161912679672241
15.0,1,3,inner,2,5,0.546669050057729,1.1399070819218953
15.0,1,3,inner,2,6,0.5033717652161916,1.1484125256538391
15.0,1,3,inner,2,7,0.4404872516791026,1.1435825824737549
15.0,1,3,inner,3,1,0.9024607340494791,1.3552964131037395
15.0,1,3,inner,3,2,0.8060910820960998,1.2851672967274983
15.0,1,3,inner,3,3,0.6826455930868784,1.2272973656654358
15.0,1,3,inner,3,4,0.6234533826510111,1.2518164316813152
15.0,1,3,inner,3,5,0.6074553648630778,1.2494470278422039
15.0,1,3,inner,3,6,0.5190293848514557,1.2799683411916096
15.0,1,3,inner,3,7,0.47257379492123924,1.3477817972501118
15.0,1,3,inner,3,8,0.42033047874768575,1.3737645149230957
15.0,1,3,inner,3,9,0.39442575176556904,1.3933172225952148
15.0,1,3,inner,4,1,0.9556042764868055,1.0712745984395344
15.0,1,3,inner,4,2,0.8312400324004037,0.9616121252377828
15.0,1,3,inner,4,3,0.7002963764326913,0.8986053864161173
15.0,1,3,inner,4,4,0.5954561701842717,0.8193640112876892
15.0,1,3,inner,4,5,0.5244279972144535,0.8492023150126139
15.0,1,3,inner,4,6,0.4667856970003673,0.8768189748128256
15.0,1,3,inner,4,7,0.4147164949348995,0.8704942266146342
15.0,1,3,inner,4,8,0.35986734500953127,0.8711769580841064
15.0,1,3,inner,4,9,0.3164565499339785,0.8895854155222574
15.0,1,3,inner,4,10,0.277545051915305,0.9031259020169576
15.0,1,3,outer,0,1,0.8849596538041767,1.626528799533844
15.0,1,3,outer,0,2,0.7321538736945704,1.4257004410028458
15.0,1,3,outer,0,3,0.6316382226191068,1.4323296248912811
15.0,1,3,outer,0,4,0.5569332618462411,1.4663582742214203
15.0,1,3,outer,0,5,0.47982219802705867,1.5277740061283112
15.0,1,3,outer,0,6,0.4110411562417683,1.6720772981643677
15.0,1,3,outer,0,7,0.3557140435043134,1.7478801608085632
15.0,1,3,outer,0,8,0.3090211294199291,1.7599049359560013
15.0,1,4,inner,1,1,0.9917307538645608,0.8812506000200907
15.0,1,4,inner,1,2,0.855731474501746,0.9165669679641724
15.0,1,4,inner,1,3,0.7141701195921216,0.887803852558136
15.0,1,4,inner,1,4,0.6017054234232221,0.8480495810508728
15.0,1,4,inner,1,5,0.5212381184101105,0.8728525241216024
15.0,1,4,inner,1,6,0.4562693749155317,0.9272489746411642
15.0,1,4,inner,1,7,0.4005271792411804,0.9483675460020701
15.0,1,4,inner,1,8,0.35568920203617643,0.9752050836881002
15.0,1,4,inner,1,9,0.31514464744499754,0.9786171118418375
15.0,1,4,inner,1,10,0.28108134865760803,0.971258689959844
15.0,1,4,inner,2,1,0.9340613910130092,1.267849286397298
15.0,1,4,inner,2,2,0.7831377174173083,1.1440865596135457
15.0,1,4,inner,2,3,0.661427514893668,1.0908276041348774
15.0,1,4,inner,2,4,0.5873809605836868,1.0283066034317017
15.0,1,4,inner,2,5,0.5327301749161312,1.0672061840693157
15.0,1,4,inner,2,6,0.46536982485226225,1.098731815814972
15.0,1,4,inner,2,7,0.4106061926909855,1.0749172767003377
15.0,1,4,inner,2,8,0.3671483759369169,1.061078707377116
15.0,1,4,inner,2,9,0.3301444287811007,1.0623010595639546
15.0,1,4,inner,2,10,0.29564485592501505,1.073276956876119
15.0,1,4,inner,3,1,1.019852680819375,0.6766020854314169
15.0,1,4,inner,3,2,0.8725289489541735,0.6662703255812327
15.0,1,4,inner,3,3,0.7177418172359467,0.7497832675774893
15.0,1,4,inner,3,4,0.61641897048269,0.6898697217305502
15.0,1,4,inner,3,5,0.5396657628672463,0.762715756893158
15.0,1,4,inner,3,6,0.4799485206604004,0.8231006364027659
15.0,1,4,inner,3,7,0.42693956409181866,0.7894450227419535
15.0,1,4,inner,3,8,0.38704387630735126,0.8096086283524832
15.0,1,4,inner,4,1,0.9844615161418915,1.0193569262822468
15.0,1,4,inner,4,2,0.8710106270653861,0.8986441294352213
15.0,1,4,inner,4,3,0.7033116178853172,0.8490468660990397
15.0,1,4,inner,4,4,0.5906397955758231,0.8673601945241293
15.0,1,4,inner,4,5,0.5129965224436351,0.945608377456665
15.0,1,4,inner,4,6,0.43693648065839497,0.9944743514060974
15.0,1,4,inner,4,7,0.3748810589313507,1.001258869965871
15.0,1,4,inner,4,8,0.3259609746081488,1.0697324673334758
15.0,1,4,inner,4,9,0.2785424845559256,1.0783790747324626
15.0,1,4,outer,0,1,1.0515231772472984,0.6540842254956564
15.0,1,4,outer,0,2,0.8584223232771221,0.6239251693089803
15.0,1,4,outer,0,3,0.684486636989995,0.6556113163630167
15.0,1,4,outer,0,4,0.5894206197638261,0.7154897252718607
15.0,1,4,outer,0,5,0.5130846876847116,0.6902819871902466
15.0,1,4,outer,0,6,0.4362245202064514,0.8184989293416342
15.0,1,4,outer,0,7,0.38594166071791397,0.840006411075592
15.0,1,4,outer,0,8,0.3428015724608773,0.8138533631960551
15.0,1,5,inner,1,1,0.9897809624671936,0.8048998316129049
15.0,1,5,inner,1,2,0.8607481632913861,0.7032641271750132
15.0,1,5,inner,1,3,0.7026802386556353,0.7199359834194183
15.0,1,5,inner,1,4,0.6079788633755275,0.734123706817627
15.0,1,5,inner,1,5,0.5352258724825723,0.7551405330499014
15.0,1,5,inner,1,6,0.4663101243121283,0.796455442905426
15.0,1,5,inner,1,7,0.4095085199390139,0.8341373006502787
15.0,1,5,inner,1,8,0.3508981934615544,0.8144632577896118
15.0,1,5,inner,2,1,1.0565808798585619,0.5743827720483144
15.0,1,5,inner,2,2,0.9123768593583789,0.733576238155365
15.0,1,5,inner,2,3,0.754660678761346,0.6931232412656149
15.0,1,5,inner,2,4,0.6395367383956909,0.6935179233551025
15.0,1,5,inner,2,5,0.5563405198710305,0.7542639176050822
15.0,1,5,inner,2,6,0.48990277094500406,0.6950382590293884
15.0,1,5,inner,2,7,0.4204393135649817,0.7513747016588846
15.0,1,5,inner,3,1,1.020737533058439,0.9384260574976603
15.0,1,5,inner,3,2,0.863245780978884,0.9017801284790039
15.0,1,5,inner,3,3,0.707366053547178,0.872685452302297
15.0,1,5,inner,3,4,0.6005261540412903,0.8461752732594808
15.0,1,5,inner,3,5,0.5222054443189076,0.8543922503789266
15.0,1,5,inner,3,6,0.462094247341156,0.8222287694613138
15.0,1,5,inner,3,7,0.4067184861217226,0.7755378087361654
15.0,1,5,inner,3,8,0.35471631373677937,0.7755462129910787
15.0,1,5,inner,3,9,0.3162070001874651,0.8010033369064331
15.0,1,5,inner,3,10,0.28025386588914053,0.8103801210721334
15.0,1,5,inner,3,11,0.2462737751858575,0.8350791136423746
15.0,1,5,inner,3,12,0.22376348291124618,0.8321486711502075
15.0,1,5,inner,3,13,0.19948961692196981,0.8521387179692587
15.0,1,5,inner,4,1,0.971119978598186,1.1447058320045471
15.0,1,5,inner,4,2,0.840148104088647,1.2673495014508565
15.0,1,5,inner,4,3,0.6997747336115155,1.2006762027740479
15.0,1,5,inner,4,4,0.5994497069290706,1.205834170182546
15.0,1,5,inner,4,5,0.5300525086266654,1.1958049734433491
15.0,1,5,inner,4,6,0.4708465316465923,1.2376291751861572
15.0,1,5,inner,4,7,0.4134820146220071,1.2640373309453328
15.0,1,5,outer,0,1,0.9248541185730382,1.072264850139618
15.0,1,5,outer,0,2,0.7556724516968978,1.0505190094312031
15.0,1,5,outer,0,3,0.6493001737092671,0.9904370705286661
15.0,1,5,outer,0,4,0.5775655931548068,0.9958872000376383
15.0,1,5,outer,0,5,0.5058222554231945,1.019579569498698
15.0,1,5,outer,0,6,0.44019718546616404,1.0800638596216838
15.0,1,5,outer,0,7,0.3795084216092762,1.1241843501726787
15.0,1,5,outer,0,8,0.3310281022598869,1.1698315938313801
15.0,1,5,outer,0,9,0.2905080710586749,1.160537560780843
15.0,2,1,inner,1,1,0.9771794251033238,0.9922580718994141
15.0,2,1,inner,1,2,0.8637537317616599,1.004210114479065
15.0,2,1,inner,1,3,0.7357906017984662,1.0654768347740173
15.0,2,1,inner,1,4,0.636355174439294,1.0021344025929768
15.0,2,1,inner,1,5,0.5501396911484855,0.9460106690724691
15.0,2,1,inner,1,6,0.48074857890605927,0.9229622284571329
15.0,2,1,inner,1,7,0.41920324521405355,0.9605714082717896
15.0,2,1,inner,1,8,0.36536705068179537,0.9805121421813965
15.0,2,1,inner,1,9,0.32300895026751925,0.9948146939277649
15.0,2,1,inner,1,10,0.28249999774353846,0.9936449329058329
15.0,2,1,inner,1,11,0.2531430072018078,1.0474017063776653
15.0,2,1,inner,1,12,0.2263723611831665,1.0568483869234722
15.0,2,1,inner,2,1,1.0093113737446922,0.5937221546967825
15.0,2,1,inner,2,2,0.8956644237041473,0.6055928766727448
15.0,2,1,inner,2,3,0.7506162013326373,0.5789099733034769
15.0,2,1,inner,2,4,0.6257174525942121,0.600897878408432
15.0,2,1,inner,2,5,0.5306982866355351,0.5827941298484802
15.0,2,1,inner,2,6,0.4538588119404657,0.6477583249409994
15.0,2,1,inner,2,7,0.3965829887560436,0.6400104761123657
15.0,2,1,inner,2,8,0.35016859642096926,0.611188014348348
15.0,2,1,inner,2,9,0.31516500243118833,0.6270319521427155
15.0,2,1,inner,3,1,0.9912942562784467,1.2054479718208313
15.0,2,1,inner,3,2,0.8730587448392596,1.243368685245514
15.0,2,1,inner,3,3,0.73404660820961,1.1777208646138508
15.0,2,1,inner,3,4,0.616692453622818,1.251830021540324
15.0,2,1,inner,3,5,0.52900801386152,1.2502830227216084
15.0,2,1,inner,3,6,0.4626006122146334,1.2421706914901733
15.0,2,1,inner,3,7,0.4054210526602609,1.2391282717386882
15.0,2,1,inner,3,8,0.35887491915907177,1.2270233631134033
15.0,2,1,inner,3,9,0.31754269557339804,1.2641363938649495
15.0,2,1,inner,4,1,1.0241860747337341,0.7148686448733012
15.0,2,1,inner,4,2,0.8570217927296956,0.742309053738912
15.0,2,1,inner,4,3,0.7470540483792623,0.6527341703573862
15.0,2,1,inner,4,4,0.6708097060521444,0.705102264881134
15.0,2,1,inner,4,5,0.5819523413976033,0.6465487281481425
15.0,2,1,inner,4,6,0.5455778698126476,0.6978477239608765
15.0,2,1,inner,4,7,0.4643187204996745,0.7428218523661295
15.0,2,1,inner,4,8,0.4305442829926809,0.7979507843653361
15.0,2,1,inner,4,9,0.3729057550430298,0.8255493640899658
15.0,2,1,inner,4,10,0.34230151573816936,0.853135327498118
15.0,2,1,inner,4,11,0.3255296051502228,0.8346688548723856
15.0,2,1,outer,0,1,0.9005756127206903,1.1235838681459427
15.0,2,1,outer,0,2,0.741634798677344,1.0968970581889153
15.0,2,1,outer,0,3,0.64397195452138,1.105667196214199
15.0,2,1,outer,0,4,0.557458443076987,1.020323984324932
15.0,2,1,outer,0,5,0.48517717656336334,1.0564394369721413
15.0,2,1,outer,0,6,0.4216518323672445,1.0977965891361237
15.0,2,1,outer,0,7,0.3642696361792715,1.1143458485603333
15.0,2,1,outer,0,8,0.31843040648259613,1.1214524284005165
15.0,2,1,outer,0,9,0.2788920653493781,1.1244180873036385
15.0,2,1,outer,0,10,0.24397044981780805,1.1753268539905548
15.0,2,2,inner,1,1,0.9968553015163967,0.8811405897140503
15.0,2,2,inner,1,2,0.8593343964644841,0.9265724619229635
15.0,2,2,inner,1,3,0.7045542682920184,0.8792350093523661
15.0,2,2,inner,1,4,0.5941502792494637,0.8793044288953146
15.0,2,2,inner,1,5,0.5255383465971265,0.9347448348999023
15.0,2,2,inner,1,6,0.467096284031868,0.9788019061088562
15.0,2,2,inner,1,7,0.4132243927036013,1.046223799387614
15.0,2,2,inner,1,8,0.3634965547493526,1.0875434478123982
15.0,2,2,inner,1,9,0.31802526329244885,1.1413516998291016
15.0,2,2,inner,2,1,0.9684651652971904,0.9358987808227539
15.0,2,2,inner,2,2,0.8476830840110778,0.899527907371521
15.0,2,2,inner,2,3,0.7071787397066752,0.8515708446502686
15.0,2,2,inner,2,4,0.5884989182154338,0.8325964212417603
15.0,2,2,inner,2,5,0.5198202828566233,0.8793248236179352
15.0,2,2,inner,2,6,0.46442902088165283,0.8981064856052399
15.0,2,2,inner,2,7,0.40514910022417705,0.9470548033714294
15.0,2,2,inner,2,8,0.3634938518206278,0.975274533033371
15.0,2,2,inner,2,9,0.32279625336329143,0.9778738617897034
15.0,2,2,inner,2,10,0.2932443718115489,0.9786363840103149
15.0,2,2,inner,3,1,0.9729510247707367,1.0895603497823079
15.0,2,2,inner,3,2,0.8416097973074231,0.9470533529917399
15.0,2,2,inner,3,3,0.7075184498514447,0.9019095698992411
15.0,2,2,inner,3,4,0.5994569531508854,0.918601930141449
15.0,2,2,inner,3,5,0.5216916799545288,0.949576755364736
15.0,2,2,inner,3,6,0.464315156851496,0.9865971406300863
15.0,2,2,inner,3,7,0.4112646473305566,0.9602089921633402
15.0,2,2,inner,3,8,0.3605942151376179,0.9902267058690389
15.0,2,2,inner,3,9,0.316816759960992,0.9850795070330302
15.0,2,2,inner,4,1,0.8984028995037079,1.5688862800598145
15.0,2,2,inner,4,2,0.7911265577588763,1.3834998607635498
15.0,2,2,inner,4,3,0.6681421271392277,1.304566740989685
15.0,2,2,inner,4,4,0.5777683811528342,1.273468554019928
15.0,2,2,inner,4,5,0.5086526125669479,1.320766568183899
15.0,2,2,inner,4,6,0.4479348659515381,1.294518768787384
15.0,2,2,inner,4,7,0.39853144543511526,1.2970563173294067
15.0,2,2,inner,4,8,0.34833885942186626,1.3696321249008179
15.0,2,2,inner,4,9,0.2980007252522877,1.3774988651275635
15.0,2,2,inner,4,10,0.2616876427616392,1.419395089149475
15.0,2,2,outer,0,1,0.9282851093693784,1.9706969559192657
15.0,2,2,outer,0,2,0.7658206757746244,1.4379577040672302
15.0,2,2,outer,0,3,0.6366335435917503,1.630153313279152
15.0,2,2,outer,0,4,0.5625602226508292,1.6754739582538605
15.0,2,2,outer,0,5,0.4893151443255575,1.7645393908023834
15.0,2,2,outer,0,6,0.4263361504203395,1.879136174917221
15.0,2,2,outer,0,7,0.3653827639002549,1.8392058461904526
15.0,2,2,outer,0,8,0.323325315588399,1.8719492852687836
15.0,2,3,inner,1,1,1.0341515626226152,0.7458741466204325
15.0,2,3,inner,1,2,0.9107445691313062,0.7132687171300253
15.0,2,3,inner,1,3,0.7473144360951015,0.7179392377535502
15.0,2,3,inner,1,4,0.6357360780239105,0.6900176207224528
15.0,2,3,inner,1,5,0.5459092450993401,0.6891742845376333
15.0,2,3,inner,1,6,0.46526606593813213,0.7008951505025228
15.0,2,3,inner,1,7,0.4040698728391102,0.7103174924850464
15.0,2,3,inner,1,8,0.3491600219692503,0.6895580887794495
15.0,2,3,inner,1,9,0.30595205085618155,0.73483939965566
15.0,2,3,inner,1,10,0.276239024741309,0.7092433174451193
15.0,2,3,inner,1,11,0.24908595638615744,0.7188970446586609
15.0,2,3,inner,2,1,1.03153030361448,0.6650146842002869
15.0,2,3,inner,2,2,0.9038122636931283,0.7669118841489156
15.0,2,3,inner,2,3,0.754594304731914,0.796097993850708
15.0,2,3,inner,2,4,0.6471084569181714,0.7655089497566223
15.0,2,3,inner,2,5,0.5570280445473534,0.7782299121220907
15.0,2,3,inner,2,6,0.480905288032123,0.8045514225959778
15.0,2,3,inner,2,7,0.42292819704328266,0.8587702314058939
15.0,2,3,inner,3,1,0.9929818851607186,0.8180767297744751
15.0,2,3,inner,3,2,0.8581355426992688,0.872340589761734
15.0,2,3,inner,3,3,0.7170574409621102,0.7956268191337585
15.0,2,3,inner,3,4,0.6171755577836718,0.7851555347442627
15.0,2,3,inner,3,5,0.5408058932849339,0.809937059879303
15.0,2,3,inner,3,6,0.4789728437151228,0.8568738698959351
15.0,2,3,inner,3,7,0.42395024640219553,0.8125191926956177
15.0,2,3,inner,3,8,0.37543116935661863,0.8232546150684357
15.0,2,3,inner,3,9,0.33115107672555105,0.8368018567562103
15.0,2,3,inner,3,10,0.2915386749165399,0.867444634437561
15.0,2,3,inner,4,1,0.9437499205271404,0.8968566060066223
15.0,2,3,inner,4,2,0.8038954734802246,0.8917063176631927
15.0,2,3,inner,4,3,0.6759184042612711,0.8899945120016733
15.0,2,3,inner,4,4,0.586469308535258,0.9305612146854401
15.0,2,3,inner,4,5,0.5203843414783478,0.9736440976460775
15.0,2,3,inner,4,6,0.46059644023577373,1.0170816481113434
15.0,2,3,inner,4,7,0.40771712064743043,1.0680297414461772
15.0,2,3,inner,4,8,0.3582865079243978,1.030001829067866
15.0,2,3,inner,4,9,0.31454972823460897,1.0094655553499858
15.0,2,3,outer,0,1,0.9662094555403057,0.9755013585090637
15.0,2,3,outer,0,2,0.7652201276076468,1.1102059036493301
15.0,2,3,outer,0,3,0.6150862527521033,1.1086607575416565
15.0,2,3,outer,0,4,0.5319960258508983,1.0844682604074478
15.0,2,3,outer,0,5,0.4667227174106397,1.1046957224607468
15.0,2,3,outer,0,6,0.4097009959973787,1.14810049533844
15.0,2,3,outer,0,7,0.36992471469076055,1.135466143488884
15.0,2,4,inner,1,1,1.0120151851858412,0.8222271700700124
15.0,2,4,inner,1,2,0.8877506724425724,0.7462623417377472
15.0,2,4,inner,1,3,0.7774871332304818,0.7054748237133026
15.0,2,4,inner,1,4,0.6780671690191541,0.708965927362442
15.0,2,4,inner,1,5,0.57119006557124,0.7048787673314413
15.0,2,4,inner,1,6,0.48951116842882975,0.6994909048080444
15.0,2,4,inner,1,7,0.4191195411341531,0.6914698878924052
15.0,2,4,inner,1,8,0.3667996845075062,0.6835403839747111
15.0,2,4,inner,1,9,0.32742236128875185,0.6842423379421234
15.0,2,4,inner,1,10,0.2843626854675157,0.7023429274559021
15.0,2,4,inner,1,11,0.25219330936670303,0.7300829986731211
15.0,2,4,inner,1,12,0.2252514660358429,0.7346233030160269
15.0,2,4,inner,1,13,0.20250712760857173,0.7362894217173258
15.0,2,4,inner,1,14,0.18811952961342676,0.7639513711134592
15.0,2,4,inner,2,1,0.937860688992909,1.1816211740175884
15.0,2,4,inner,2,2,0.8242586382797786,1.121072034041087
15.0,2,4,inner,2,3,0.6981727055140904,0.9954639673233032
15.0,2,4,inner,2,4,0.591865565095629,1.010458807150523
15.0,2,4,inner,2,5,0.5121381665979113,1.0071621537208557
15.0,2,4,inner,2,6,0.4469973019191197,0.9825802048047384
15.0,2,4,inner,2,7,0.37778330062116894,0.9703372120857239
15.0,2,4,inner,2,8,0.32887967782361166,0.9824613531430563
15.0,2,4,inner,2,9,0.2887717719588961,0.9524434804916382
15.0,2,4,inner,2,10,0.2541908919811249,0.9865615367889404
15.0,2,4,inner,2,11,0.22961281027112687,0.9729347825050354
15.0,2,4,inner,2,12,0.20493765068905695,0.994673490524292
15.0,2,4,inner,2,13,0.1902023298399789,1.0176341533660889
15.0,2,4,inner,2,14,0.1749661277447428,1.005096177260081
15.0,2,4,inner,2,15,0.16136229463985988,1.007630427678426
15.0,2,4,inner,3,1,0.967037524495806,1.445439835389455
15.0,2,4,inner,3,2,0.8660681843757629,0.9448008139928182
15.0,2,4,inner,3,3,0.7335139513015747,0.7986035943031311
15.0,2,4,inner,3,4,0.6139263808727264,0.8692136208216349
15.0,2,4,inner,3,5,0.5219463173832212,0.8070178826649984
15.0,2,4,inner,3,6,0.44317978620529175,0.9103807409604391
15.0,2,4,inner,3,7,0.38387520611286163,0.8054860432942709
15.0,2,4,inner,3,8,0.33528314317975727,0.8740636110305786
15.0,2,4,inner,3,9,0.29085151638303486,0.9696285327275594
15.0,2,4,inner,4,1,0.9714062980243138,0.9718334476153055
15.0,2,4,inner,4,2,0.8679254310471671,0.8265485962231954
15.0,2,4,inner,4,3,0.7390939508165631,0.7705962657928467
15.0,2,4,inner,4,4,0.6277249157428741,0.7663037975629171
15.0,2,4,inner,4,5,0.5415261260100773,0.7779178222020467
15.0,2,4,inner,4,6,0.49473809344427927,0.7955781817436218
15.0,2,4,inner,4,7,0.43445546605757307,0.8063561320304871
15.0,2,4,inner,4,8,0.41483871000153677,0.80967249472936
15.0,2,4,inner,4,9,0.3557412198611668,0.8738442858060201
15.0,2,4,inner,4,10,0.31595625621931894,0.8560203313827515
15.0,2,4,outer,0,1,0.973727966609754,0.8949545472860336
15.0,2,4,outer,0,2,0.8444082611485532,0.9775816053152084
15.0,2,4,outer,0,3,0.742493892970838,0.9854611158370972
15.0,2,4,outer,0,4,0.6481376635400873,0.9497998356819153
15.0,2,4,outer,0,5,0.5644747661916834,0.963618129491806
15.0,2,4,outer,0,6,0.5165649793649975,0.9701153039932251
15.0,2,4,outer,0,7,0.4676486112569508,1.0661719292402267
15.0,2,5,inner,1,1,0.9920026659965515,1.2199304103851318
15.0,2,5,inner,1,2,0.861010662146977,0.9513518015543619
15.0,2,5,inner,1,3,0.7501635381153652,0.9551761150360107
15.0,2,5,inner,1,4,0.6586069336959294,0.9256171782811483
15.0,2,5,inner,1,5,0.5752137814249311,0.9413084189097086
15.0,2,5,inner,1,6,0.4952312111854553,0.9345165491104126
15.0,2,5,inner,1,7,0.4289038819926126,0.9045971632003784
15.0,2,5,inner,1,8,0.36906322624002186,0.9130668242772421
15.0,2,5,inner,1,9,0.32220232699598583,0.9089434544245402
15.0,2,5,inner,1,10,0.2880959627883775,0.9298666516939799
15.0,2,5,inner,1,11,0.2561791411467961,0.9451353748639425
15.0,2,5,inner,1,12,0.23188381854976928,0.9737378557523092
15.0,2,5,inner,1,13,0.21496909111738205,0.9711530407269796
15.0,2,5,inner,2,1,0.9668444565364293,0.8596140593290329
15.0,2,5,inner,2,2,0.8430643848010472,0.8726005405187607
15.0,2,5,inner,2,3,0.7273306889193398,0.8313981294631958
15.0,2,5,inner,2,4,0.600378909281322,0.8317107558250427
15.0,2,5,inner,2,5,0.5179124772548676,0.8501645848155022
15.0,2,5,inner,2,6,0.4551621675491333,0.828753799200058
15.0,2,5,inner,2,7,0.3893672355583736,0.9195713624358177
15.0,2,5,inner,2,8,0.3453743521656309,0.9245477989315987
15.0,2,5,inner,2,9,0.2975227109023503,0.9301279708743095
15.0,2,5,inner,2,10,0.26928258155073437,0.9757147803902626
15.0,2,5,inner,2,11,0.2448604873248509,1.0107824429869652
15.0,2,5,inner,2,12,0.22251072525978088,0.9723093807697296
15.0,2,5,inner,3,1,0.9495544007846287,0.9694494009017944
15.0,2,5,inner,3,2,0.795570365020207,0.9350813627243042
15.0,2,5,inner,3,3,0.6537836577211108,0.9025346835454305
15.0,2,5,inner,3,4,0.5619069848741803,0.927819033463796
15.0,2,5,inner,3,5,0.4942435643502644,0.976426362991333
15.0,2,5,inner,3,6,0.43860446981021334,0.988511304060618
15.0,2,5,inner,3,7,0.39072788613183157,1.0220810969670613
15.0,2,5,inner,3,8,0.34860605214323315,1.049152712027232
15.0,2,5,inner,3,9,0.3095374341521944,1.076454798380534
15.0,2,5,inner,4,1,1.5672506945473808,1.9105692704518635
15.0,2,5,inner,4,2,0.8281895795038768,1.9737447500228882
15.0,2,5,inner,4,3,0.7679638990334102,1.8224044839541118
15.0,2,5,inner,4,4,0.6969016747815269,1.789024809996287
15.0,2,5,inner,4,5,0.64744537164058,1.822620650132497
15.0,2,5,inner,4,6,0.620428740978241,1.654180149237315
15.0,2,5,inner,4,7,0.5642972843987601,1.7555478811264038
15.0,2,5,inner,4,8,0.5299799995762962,1.6676511565844219
15.0,2,5,inner,4,9,0.5133834204503468,1.6870225667953491
15.0,2,5,inner,4,10,0.461433721440179,1.665918191274007
15.0,2,5,inner,4,11,0.4757542439869472,1.6874219179153442
15.0,2,5,inner,4,12,0.4646595822913306,1.6666623950004578
15.0,2,5,outer,0,1,0.9884340299500359,0.899945929646492
15.0,2,5,outer,0,2,0.8338953091038598,0.811675637960434
15.0,2,5,outer,0,3,0.7042019963264465,0.7857673019170761
15.0,2,5,outer,0,4,0.6012004183398353,0.7866343185305595
15.0,2,5,outer,0,5,0.5187139030959871,0.8245749473571777
15.0,2,5,outer,0,6,0.44857344528039295,0.8572212606668472
15.0,2,5,outer,0,7,0.3864213890499539,0.8673623204231262
15.0,2,5,outer,0,8,0.33637608256604934,0.9225771427154541
15.0,2,5,outer,0,9,0.2962275611029731,0.9209575355052948


==> anc/results/pmemo_tora_mert4s_second_backbone_repeat3_decision.json <==
{
  "role": "strict second-backbone diagnostic; MERT replaces MuQ in TORA",
  "dataset": "PMEmo",
  "support_contract": "independently encoded chunks; complete end <= target-delay",
  "mert_archive": "data/processed/pmemo_mert95m_4s_stride1.npz",
  "mert_extraction_audit": "results/pmemo_mert95m_4s_stride1_audit.json",
  "archive": {
    "songs": 794,
    "chunks": 28495,
    "embedding_dim": 768,
    "window_seconds": 4.0,
    "stride_seconds": 1.0,
    "model_id": "m-a-p/MERT-v1-95M"
  },
  "matched_muq_support_geometry": true,
  "factor_route": "arousal=dynamics+rhythm; valence=harmony+melody boundary",
  "factor_alpha": 10.0,
  "factor_shrinkage": 0.25,
  "n_repeats": 3,
  "n_splits": 5,
  "inner_splits": 4,
  "coverage": [
    {
      "h_seconds": 10.0,
      "windows": 19336,
      "songs": 611
    },
    {
      "h_seconds": 15.0,
      "windows": 13677,
      "songs": 481
    }
  ],
  "rows": [
    {
      "h_seconds": 10.0,
      "songs": 611,
      "windows": 19336,
      "state_mert_ccc": 0.28766673717954994,
      "tora_mert_ccc": 0.3015096987570833,
      "gain_vs_state_mert": {
        "point": 0.013842961577533286,
        "lower": 0.011336695518652887,
        "ci": [
          0.010878677822371974,
          0.016788738967042437
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 5000,
        "n_groups": 611
      },
      "correct_vs_wrong_factor": {
        "point": 0.008634066551063246,
        "lower": 0.006922946162902297,
        "ci": [
          0.0065742305047742765,
          0.010548734831715484
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 5000,
        "n_groups": 611
      },
      "mae_vs_state_mert": {
        "point": 7.101381133996553e-05,
        "lower": 2.1517545452426492e-05,
        "ci": [
          1.28190303117827e-05,
          0.00012797624634120595
        ],
        "p_positive": 0.9912,
        "alpha": 0.05,
        "n_boot": 5000,
        "n_groups": 611
      },
      "passed": true
    },
    {
      "h_seconds": 15.0,
      "songs": 481,
      "windows": 13677,
      "state_mert_ccc": 0.34283280409691436,
      "tora_mert_ccc": 0.3577166870484445,
      "gain_vs_state_mert": {
        "point": 0.01488388295153037,
        "lower": 0.010825504505893585,
        "ci": [
          0.010025206849052292,
          0.019669394602361154
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 5000,
        "n_groups": 481
      },
      "correct_vs_wrong_factor": {
        "point": 0.008738836279307494,
        "lower": 0.0064316033413469335,
        "ci": [
          0.006010188814388499,
          0.011545916896063605
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 5000,
        "n_groups": 481
      },
      "mae_vs_state_mert": {
        "point": 0.00013021213447887635,
        "lower": 3.434177512196415e-05,
        "ci": [
          1.640763892602375e-05,
          0.0002405325028117155
        ],
        "p_positive": 0.9878,
        "alpha": 0.05,
        "n_boot": 5000,
        "n_groups": 481
      },
      "passed": true
    }
  ],
  "passed_both_arousal_cells": true,
  "diagnostic_not_independent_confirmation": true
}

==> anc/results/pmemo_tora_mert4s_second_backbone_repeat3_fold_metrics.csv <==
h_seconds,repeat,fold,target,model,delta_ccc,delta_mae,n
10.0,0,1,Arousal(mean),state_only,0.022400825578937574,0.02213616201608873,3590
10.0,0,1,Arousal(mean),full_local_dynamics,0.3045525004216472,0.022205445933518017,3590
10.0,0,1,Arousal(mean),wrong_full_local_dynamics,0.2522933550318735,0.02269460941737251,3590
10.0,0,1,Arousal(mean),orthogonal_music_factors,0.3605962041182478,0.022325806462205836,3590
10.0,0,1,Arousal(mean),wrong_all_orthogonal_music_factors,0.26185919864416557,0.023403123886384835,3590
10.0,0,1,Arousal(mean),wrong_factor_only_orthogonal_music_factors,0.31395060206270764,0.022801009788096318,3590
10.0,0,1,Arousal(mean),fixed025_orthogonal_music_factors,0.3209173839235968,0.022138205119433957,3590
10.0,0,1,Arousal(mean),wrong_all_fixed025_orthogonal_music_factors,0.25609971499051093,0.022773317238557435,3590
10.0,0,1,Arousal(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.30856498076316835,0.022256563339263735,3590
10.0,0,1,Valence(mean),state_only,0.08246226849466318,0.019158422403973425,3590
10.0,0,1,Valence(mean),full_local_dynamics,0.17003782217298002,0.019486248848662284,3590
10.0,0,1,Valence(mean),wrong_full_local_dynamics,0.1631277218414823,0.019418080479109312,3590
10.0,0,1,Valence(mean),orthogonal_music_factors,0.19643135513157584,0.01949224031726567,3590
10.0,0,1,Valence(mean),wrong_all_orthogonal_music_factors,0.1782824274644826,0.01971957599471955,3590
10.0,0,1,Valence(mean),wrong_factor_only_orthogonal_music_factors,0.18467585307981596,0.019770607871986937,3590
10.0,0,1,Valence(mean),fixed025_orthogonal_music_factors,0.17799217537323853,0.019375888816033412,3590
10.0,0,1,Valence(mean),wrong_all_fixed025_orthogonal_music_factors,0.1681443673288917,0.019403174438183516,3590
10.0,0,1,Valence(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.17496894531443685,0.019469502061037456,3590
10.0,0,2,Arousal(mean),state_only,0.030863000272377678,0.0258387731698108,3844
10.0,0,2,Arousal(mean),full_local_dynamics,0.28098446075637074,0.02565890037517222,3844
10.0,0,2,Arousal(mean),wrong_full_local_dynamics,0.13573830669756728,0.02792910421265109,3844
10.0,0,2,Arousal(mean),orthogonal_music_factors,0.33097129468734604,0.025691948516395172,3844
10.0,0,2,Arousal(mean),wrong_all_orthogonal_music_factors,0.14439394641011483,0.028501025135787054,3844
10.0,0,2,Arousal(mean),wrong_factor_only_orthogonal_music_factors,0.2877612287530831,0.02603700796662799,3844
10.0,0,2,Arousal(mean),fixed025_orthogonal_music_factors,0.29514265096885733,0.02558393725547754,3844
10.0,0,2,Arousal(mean),wrong_all_fixed025_orthogonal_music_factors,0.13850215922675874,0.0280022317805194,3844
10.0,0,2,Arousal(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.28380174564605465,0.025664872211337293,3844
10.0,0,2,Valence(mean),state_only,0.11798385087148407,0.02026162050822867,3844
10.0,0,2,Valence(mean),full_local_dynamics,0.2182336608893936,0.020272105351559086,3844
10.0,0,2,Valence(mean),wrong_full_local_dynamics,0.19235231163884234,0.02062959598858444,3844
10.0,0,2,Valence(mean),orthogonal_music_factors,0.2363717095089593,0.020469706948889978,3844
10.0,0,2,Valence(mean),wrong_all_orthogonal_music_factors,0.19884206651005276,0.020822195398281992,3844
10.0,0,2,Valence(mean),wrong_factor_only_orthogonal_music_factors,0.22373805662259394,0.020549762600926752,3844
10.0,0,2,Valence(mean),fixed025_orthogonal_music_factors,0.22390172352555585,0.020255782333265318,3844
10.0,0,2,Valence(mean),wrong_all_fixed025_orthogonal_music_factors,0.1949100360083907,0.020599679406401283,3844
10.0,0,2,Valence(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.22065799169160685,0.02027104582939393,3844
10.0,0,3,Arousal(mean),state_only,0.03221187036737674,0.02631728287564972,4135
10.0,0,3,Arousal(mean),full_local_dynamics,0.29654055295796106,0.024716521104654728,4135
10.0,0,3,Arousal(mean),wrong_full_local_dynamics,0.19086585290326472,0.026306737208773072,4135
10.0,0,3,Arousal(mean),orthogonal_music_factors,0.335380837679571,0.024740815202073246,4135
10.0,0,3,Arousal(mean),wrong_all_orthogonal_music_factors,0.2104683908455023,0.02664792288172889,4135
10.0,0,3,Arousal(mean),wrong_factor_only_orthogonal_music_factors,0.315416894556257,0.024950745024461898,4135
10.0,0,3,Arousal(mean),fixed025_orthogonal_music_factors,0.30779249150010457,0.02464225173512594,4135
10.0,0,3,Arousal(mean),wrong_all_fixed025_orthogonal_music_factors,0.19669014486980063,0.026290427004360118,4135
10.0,0,3,Arousal(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.3025589994017106,0.02468765976329336,4135
10.0,0,3,Valence(mean),state_only,0.10362330244641145,0.018368329233163085,4135
10.0,0,3,Valence(mean),full_local_dynamics,0.1717220216925716,0.01854835641940137,4135
10.0,0,3,Valence(mean),wrong_full_local_dynamics,0.14830905360587418,0.01889523635065358,4135
10.0,0,3,Valence(mean),orthogonal_music_factors,0.1683057087967148,0.019229465491223317,4135
10.0,0,3,Valence(mean),wrong_all_orthogonal_music_factors,0.15315172567281965,0.019495503186408573,4135
10.0,0,3,Valence(mean),wrong_factor_only_orthogonal_music_factors,0.17531212985257238,0.019151310352702497,4135
10.0,0,3,Valence(mean),fixed025_orthogonal_music_factors,0.17232259069561626,0.018598559187469076,4135
10.0,0,3,Valence(mean),wrong_all_fixed025_orthogonal_music_factors,0.1508838195670139,0.018918281126853464,4135
10.0,0,3,Valence(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.17416196226170602,0.01856909041312071,4135
10.0,0,4,Arousal(mean),state_only,0.02382048597415776,0.025213308734934284,3590
10.0,0,4,Arousal(mean),full_local_dynamics,0.29251736735182854,0.02424517243068117,3590
10.0,0,4,Arousal(mean),wrong_full_local_dynamics,0.1320522119072772,0.02629244331297079,3590
10.0,0,4,Arousal(mean),orthogonal_music_factors,0.3495842042005723,0.02431991307812961,3590
10.0,0,4,Arousal(mean),wrong_all_orthogonal_music_factors,0.16110309939223666,0.026838219978867057,3590
10.0,0,4,Arousal(mean),wrong_factor_only_orthogonal_music_factors,0.31745433253819705,0.024639204365215984,3590
10.0,0,4,Arousal(mean),fixed025_orthogonal_music_factors,0.3088251973836341,0.02414099602444845,3590
10.0,0,4,Arousal(mean),wrong_all_fixed025_orthogonal_music_factors,0.14027548581396898,0.026312439699695316,3590
10.0,0,4,Arousal(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.30039271071205814,0.024211571229429376,3590
10.0,0,4,Valence(mean),state_only,0.12008444534486876,0.01987848162971768,3590
10.0,0,4,Valence(mean),full_local_dynamics,0.22358491632457841,0.019709554070560676,3590
10.0,0,4,Valence(mean),wrong_full_local_dynamics,0.1814402261555874,0.02012909583948332,3590
10.0,0,4,Valence(mean),orthogonal_music_factors,0.22817559833249,0.02006927391443487,3590
10.0,0,4,Valence(mean),wrong_all_orthogonal_music_factors,0.18487978823764925,0.02067624245570179,3590
10.0,0,4,Valence(mean),wrong_factor_only_orthogonal_music_factors,0.22450305644991828,0.020251189126646946,3590
10.0,0,4,Valence(mean),fixed025_orthogonal_music_factors,0.22630852994019376,0.01969217929330443,3590
10.0,0,4,Valence(mean),wrong_all_fixed025_orthogonal_music_factors,0.18358634532103132,0.020161123848780407,3590
10.0,0,4,Valence(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.22536028428564642,0.019739759403577386,3590
10.0,0,5,Arousal(mean),state_only,0.03581514938131564,0.026186449527011272,4177
10.0,0,5,Arousal(mean),full_local_dynamics,0.26028812465992174,0.025617525695918474,4177
10.0,0,5,Arousal(mean),wrong_full_local_dynamics,0.15244241053543403,0.027717756051535945,4177
10.0,0,5,Arousal(mean),orthogonal_music_factors,0.3086322374315937,0.025801833151296864,4177
10.0,0,5,Arousal(mean),wrong_all_orthogonal_music_factors,0.16712081660045594,0.028251937019980307,4177
10.0,0,5,Arousal(mean),wrong_factor_only_orthogonal_music_factors,0.273568413329402,0.025933845344127827,4177
10.0,0,5,Arousal(mean),fixed025_orthogonal_music_factors,0.2742228504281034,0.025556001144203307,4177
10.0,0,5,Arousal(mean),wrong_all_fixed025_orthogonal_music_factors,0.15702824725311373,0.02771959301528133,4177
10.0,0,5,Arousal(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.2650348465512525,0.02557952018141271,4177
10.0,0,5,Valence(mean),state_only,0.15333628099247107,0.019423318549947007,4177
10.0,0,5,Valence(mean),full_local_dynamics,0.23985417716330054,0.019310676398813467,4177
10.0,0,5,Valence(mean),wrong_full_local_dynamics,0.23583401499712867,0.01945833601927313,4177
10.0,0,5,Valence(mean),orthogonal_music_factors,0.21974887896205225,0.02018264572104861,4177
10.0,0,5,Valence(mean),wrong_all_orthogonal_music_factors,0.20453152595022864,0.02054974929279797,4177
10.0,0,5,Valence(mean),wrong_factor_only_orthogonal_music_factors,0.20893190961003694,0.02038853894740888,4177
10.0,0,5,Valence(mean),fixed025_orthogonal_music_factors,0.2369493049025107,0.019391404708324202,4177
10.0,0,5,Valence(mean),wrong_all_fixed025_orthogonal_music_factors,0.22997322346224758,0.019603242151438747,4177
10.0,0,5,Valence(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.23414589140212924,0.019442561241079393,4177
10.0,1,1,Arousal(mean),state_only,0.028595270285935635,0.024319442748631237,4059
10.0,1,1,Arousal(mean),full_local_dynamics,0.23984752519808714,0.02409574033781293,4059
10.0,1,1,Arousal(mean),wrong_full_local_dynamics,0.17672902320025938,0.02512290175980392,4059
10.0,1,1,Arousal(mean),orthogonal_music_factors,0.28575803605355027,0.0247105756642432,4059
10.0,1,1,Arousal(mean),wrong_all_orthogonal_music_factors,0.18780806227456856,0.025874467234728846,4059
10.0,1,1,Arousal(mean),wrong_factor_only_orthogonal_music_factors,0.24981366458548532,0.024844075363154073,4059
10.0,1,1,Arousal(mean),fixed025_orthogonal_music_factors,0.25336729431590893,0.024109410497655345,4059
10.0,1,1,Arousal(mean),wrong_all_fixed025_orthogonal_music_factors,0.18071082920104384,0.025161923125146517,4059
10.0,1,1,Arousal(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.2439058309832077,0.024140820419303613,4059
10.0,1,1,Valence(mean),state_only,0.14739784559714295,0.018131639672457404,4059
10.0,1,1,Valence(mean),full_local_dynamics,0.2229578403352738,0.01827422794351114,4059
10.0,1,1,Valence(mean),wrong_full_local_dynamics,0.21192961514351594,0.018536247874593004,4059
10.0,1,1,Valence(mean),orthogonal_music_factors,0.21540117997684755,0.018546531880234675,4059
10.0,1,1,Valence(mean),wrong_all_orthogonal_music_factors,0.19934295682931147,0.01887074132573107,4059
10.0,1,1,Valence(mean),wrong_factor_only_orthogonal_music_factors,0.21054049127385235,0.01862319436183046,4059
10.0,1,1,Valence(mean),fixed025_orthogonal_music_factors,0.22296790490899088,0.018230130187102202,4059
10.0,1,1,Valence(mean),wrong_all_fixed025_orthogonal_music_factors,0.2105872430065281,0.018514307830742004,4059
10.0,1,1,Valence(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.22175613119016604,0.018246323132620004,4059
10.0,1,2,Arousal(mean),state_only,0.04103669071633194,0.02451614443719164,3543
10.0,1,2,Arousal(mean),full_local_dynamics,0.2938673350130081,0.023577125392240054,3543
10.0,1,2,Arousal(mean),wrong_full_local_dynamics,0.19177161665007664,0.02491797415120878,3543
10.0,1,2,Arousal(mean),orthogonal_music_factors,0.3596676307011082,0.023260406102044617,3543
10.0,1,2,Arousal(mean),wrong_all_orthogonal_music_factors,0.2175206585369217,0.025272696341076928,3543
10.0,1,2,Arousal(mean),wrong_factor_only_orthogonal_music_factors,0.3198659397778442,0.0237010601519617,3543
10.0,1,2,Arousal(mean),fixed025_orthogonal_music_factors,0.3121024482430861,0.02341420794122069,3543
10.0,1,2,Arousal(mean),wrong_all_fixed025_orthogonal_music_factors,0.19914731312850917,0.024921523511356698,3543
10.0,1,2,Arousal(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.3016386329986517,0.02352378401850934,3543
10.0,1,2,Valence(mean),state_only,0.1341405630437622,0.01896583218862953,3543
10.0,1,2,Valence(mean),full_local_dynamics,0.23781527623085671,0.018568308244244672,3543
10.0,1,2,Valence(mean),wrong_full_local_dynamics,0.21179142479767735,0.0189837957735221,3543
10.0,1,2,Valence(mean),orthogonal_music_factors,0.2632166848394151,0.019181208087535376,3543
10.0,1,2,Valence(mean),wrong_all_orthogonal_music_factors,0.23346647617461935,0.019523945015370275,3543
10.0,1,2,Valence(mean),wrong_factor_only_orthogonal_music_factors,0.25804610218801094,0.01917740419064026,3543
10.0,1,2,Valence(mean),fixed025_orthogonal_music_factors,0.24646631618004955,0.018600422170053196,3543
10.0,1,2,Valence(mean),wrong_all_fixed025_orthogonal_music_factors,0.21927436075821044,0.019004097001211175,3543
10.0,1,2,Valence(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.24513511771052415,0.01858075066004438,3543
10.0,1,3,Arousal(mean),state_only,0.0227149216834729,0.02672264954810914,3924
10.0,1,3,Arousal(mean),full_local_dynamics,0.31429286405873813,0.02543754763481359,3924
10.0,1,3,Arousal(mean),wrong_full_local_dynamics,0.1878708702065842,0.02752469002427213,3924
10.0,1,3,Arousal(mean),orthogonal_music_factors,0.35874152720015373,0.025460117199394446,3924
10.0,1,3,Arousal(mean),wrong_all_orthogonal_music_factors,0.2140104471804597,0.02790937072973774,3924
10.0,1,3,Arousal(mean),wrong_factor_only_orthogonal_music_factors,0.3379522927180276,0.02573514754246704,3924
10.0,1,3,Arousal(mean),fixed025_orthogonal_music_factors,0.32725843688856543,0.02534068711222791,3924
10.0,1,3,Arousal(mean),wrong_all_fixed025_orthogonal_music_factors,0.19543870407690345,0.027524460196292354,3924
10.0,1,3,Arousal(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.3216989708245253,0.02540991979729611,3924
10.0,1,3,Valence(mean),state_only,0.10829723221652152,0.02123430651185119,3924
10.0,1,3,Valence(mean),full_local_dynamics,0.1869665217315824,0.021343489999856257,3924
10.0,1,3,Valence(mean),wrong_full_local_dynamics,0.17262726645015963,0.0214695370456078,3924
10.0,1,3,Valence(mean),orthogonal_music_factors,0.18140127985096408,0.02207315076790931,3924
10.0,1,3,Valence(mean),wrong_all_orthogonal_music_factors,0.15880645249145095,0.022343327979755637,3924
10.0,1,3,Valence(mean),wrong_factor_only_orthogonal_music_factors,0.17233927965259332,0.022240526516477652,3924
10.0,1,3,Valence(mean),fixed025_orthogonal_music_factors,0.18686217365853042,0.021412514482697324,3924
10.0,1,3,Valence(mean),wrong_all_fixed025_orthogonal_music_factors,0.1702743444403194,0.021583204041250578,3924
10.0,1,3,Valence(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.18450348563074043,0.02145284464814219,3924
10.0,1,4,Arousal(mean),state_only,0.027835904197240965,0.025071205152863547,4011
10.0,1,4,Arousal(mean),full_local_dynamics,0.27265770350005125,0.025176503728170867,4011
10.0,1,4,Arousal(mean),wrong_full_local_dynamics,0.13249475464304,0.02716770852084565,4011
10.0,1,4,Arousal(mean),orthogonal_music_factors,0.32459737035203406,0.025169716103612443,4011
10.0,1,4,Arousal(mean),wrong_all_orthogonal_music_factors,0.14061230985235576,0.02774352594040158,4011
10.0,1,4,Arousal(mean),wrong_factor_only_orthogonal_music_factors,0.2786522999831125,0.02553895758438083,4011
10.0,1,4,Arousal(mean),fixed025_orthogonal_music_factors,0.28722821263051734,0.02508161088805047,4011
10.0,1,4,Arousal(mean),wrong_all_fixed025_orthogonal_music_factors,0.1351394272723789,0.02722918345197128,4011
10.0,1,4,Arousal(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.2753248185539103,0.025172567853543566,4011
10.0,1,4,Valence(mean),state_only,0.10313932318809714,0.019533043062993735,4011
10.0,1,4,Valence(mean),full_local_dynamics,0.1847053635016125,0.0200261254836675,4011
10.0,1,4,Valence(mean),wrong_full_local_dynamics,0.164111797948993,0.02027039962711423,4011
10.0,1,4,Valence(mean),orthogonal_music_factors,0.19265505241564995,0.02050026913835233,4011
10.0,1,4,Valence(mean),wrong_all_orthogonal_music_factors,0.160521331129409,0.020751370588248358,4011
10.0,1,4,Valence(mean),wrong_factor_only_orthogonal_music_factors,0.1797208136130478,0.020536677833682286,4011
10.0,1,4,Valence(mean),fixed025_orthogonal_music_factors,0.18778526744682275,0.020039986273463414,4011
10.0,1,4,Valence(mean),wrong_all_fixed025_orthogonal_music_factors,0.16410892718694445,0.020308684902948876,4011
10.0,1,4,Valence(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.18445737911987628,0.020065053344198485,4011
10.0,1,5,Arousal(mean),state_only,0.03795970533561953,0.025471254479003513,3799
10.0,1,5,Arousal(mean),full_local_dynamics,0.29507532103243383,0.024475367868801768,3799
10.0,1,5,Arousal(mean),wrong_full_local_dynamics,0.1682080000605476,0.026368338161564028,3799
10.0,1,5,Arousal(mean),orthogonal_music_factors,0.32275672254760773,0.02481160401875796,3799
10.0,1,5,Arousal(mean),wrong_all_orthogonal_music_factors,0.1660316234027802,0.027179883932037026,3799
10.0,1,5,Arousal(mean),wrong_factor_only_orthogonal_music_factors,0.2914385356809292,0.02507799064452921,3799
10.0,1,5,Arousal(mean),fixed025_orthogonal_music_factors,0.3035132129924102,0.024473731647717538,3799
10.0,1,5,Arousal(mean),wrong_all_fixed025_orthogonal_music_factors,0.16835947725288247,0.026466273545587053,3799
10.0,1,5,Arousal(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.2954075799931458,0.02451914221305868,3799
10.0,1,5,Valence(mean),state_only,0.11163551748340904,0.019094897889253396,3799
10.0,1,5,Valence(mean),full_local_dynamics,0.18266588435544331,0.019162979150405962,3799
10.0,1,5,Valence(mean),wrong_full_local_dynamics,0.16927606824762495,0.019454344909939133,3799
10.0,1,5,Valence(mean),orthogonal_music_factors,0.18714243260701235,0.019443354208674758,3799
10.0,1,5,Valence(mean),wrong_all_orthogonal_music_factors,0.16269184654982355,0.019996487075347874,3799
10.0,1,5,Valence(mean),wrong_factor_only_orthogonal_music_factors,0.17603299358951108,0.019621715527169348,3799
10.0,1,5,Valence(mean),fixed025_orthogonal_music_factors,0.18496380754495131,0.01914877533383308,3799
10.0,1,5,Valence(mean),wrong_all_fixed025_orthogonal_music_factors,0.16863524505484392,0.019495725173709823,3799
10.0,1,5,Valence(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.18209980406372223,0.019196739943017817,3799
10.0,2,1,Arousal(mean),state_only,0.03961808629972925,0.02563470479161419,4404
10.0,2,1,Arousal(mean),full_local_dynamics,0.27974031695832213,0.024930400887140606,4404
10.0,2,1,Arousal(mean),wrong_full_local_dynamics,0.12719211054919746,0.027173169109052778,4404
10.0,2,1,Arousal(mean),orthogonal_music_factors,0.3097037251731648,0.02537974474439349,4404
10.0,2,1,Arousal(mean),wrong_all_orthogonal_music_factors,0.12521177827506902,0.028074253112631935,4404
10.0,2,1,Arousal(mean),wrong_factor_only_orthogonal_music_factors,0.2751247456678401,0.025520013657381862,4404
10.0,2,1,Arousal(mean),fixed025_orthogonal_music_factors,0.2886511602258875,0.024958094672239885,4404
10.0,2,1,Arousal(mean),wrong_all_fixed025_orthogonal_music_factors,0.12716594557808666,0.027305499327332044,4404
10.0,2,1,Arousal(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.2796341011115527,0.024982731011020984,4404
10.0,2,1,Valence(mean),state_only,0.11588952663355238,0.019150717277787666,4404
10.0,2,1,Valence(mean),full_local_dynamics,0.2067036863422034,0.019127539370234817,4404
10.0,2,1,Valence(mean),wrong_full_local_dynamics,0.17355453380292862,0.019665613161820743,4404
10.0,2,1,Valence(mean),orthogonal_music_factors,0.22567378642243838,0.019299887582819752,4404
10.0,2,1,Valence(mean),wrong_all_orthogonal_music_factors,0.16797235690487536,0.020056764049025507,4404
10.0,2,1,Valence(mean),wrong_factor_only_orthogonal_music_factors,0.20019817590737382,0.01953013119712171,4404
10.0,2,1,Valence(mean),fixed025_orthogonal_music_factors,0.21288904709070097,0.019057935037179577,4404
10.0,2,1,Valence(mean),wrong_all_fixed025_orthogonal_music_factors,0.17320446487678445,0.019667525059452053,4404
10.0,2,1,Valence(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.20632440208566874,0.019127690398644363,4404
10.0,2,2,Arousal(mean),state_only,0.031241835040387578,0.02431474302860352,3458
10.0,2,2,Arousal(mean),full_local_dynamics,0.34927735173912566,0.022830665951647296,3458
10.0,2,2,Arousal(mean),wrong_full_local_dynamics,0.227397611466473,0.024478744388155966,3458
10.0,2,2,Arousal(mean),orthogonal_music_factors,0.412390403867928,0.022727493239473682,3458
10.0,2,2,Arousal(mean),wrong_all_orthogonal_music_factors,0.2648402575201582,0.024847335658606324,3458
10.0,2,2,Arousal(mean),wrong_factor_only_orthogonal_music_factors,0.38369299386324346,0.0230369271346738,3458
10.0,2,2,Arousal(mean),fixed025_orthogonal_music_factors,0.3679771197555794,0.022697967100672952,3458
10.0,2,2,Arousal(mean),wrong_all_fixed025_orthogonal_music_factors,0.23853528789619044,0.024434547218720147,3458
10.0,2,2,Arousal(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.36028872796358097,0.02274760459226207,3458
10.0,2,2,Valence(mean),state_only,0.14579047950768823,0.019086185917343578,3458
10.0,2,2,Valence(mean),full_local_dynamics,0.26398539535009446,0.018567299418111867,3458
10.0,2,2,Valence(mean),wrong_full_local_dynamics,0.25927059615379694,0.018746250860223652,3458
10.0,2,2,Valence(mean),orthogonal_music_factors,0.2622297091228853,0.018834385681787285,3458
10.0,2,2,Valence(mean),wrong_all_orthogonal_music_factors,0.2581276388300431,0.019149736694052528,3458
10.0,2,2,Valence(mean),wrong_factor_only_orthogonal_music_factors,0.26252519271521546,0.018995787424948802,3458
10.0,2,2,Valence(mean),fixed025_orthogonal_music_factors,0.26523042439633765,0.018529199843030322,3458
10.0,2,2,Valence(mean),wrong_all_fixed025_orthogonal_music_factors,0.2606802358264382,0.018741081119953026,3458
10.0,2,2,Valence(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.26534421982044404,0.018569445214619888,3458
10.0,2,3,Arousal(mean),state_only,0.01114016753749166,0.02597163240691674,3601
10.0,2,3,Arousal(mean),full_local_dynamics,0.28674039937387275,0.025548514680501126,3601
10.0,2,3,Arousal(mean),wrong_full_local_dynamics,0.21917308313843484,0.026531446082911983,3601
10.0,2,3,Arousal(mean),orthogonal_music_factors,0.3217685802406919,0.025681755100023823,3601
10.0,2,3,Arousal(mean),wrong_all_orthogonal_music_factors,0.23194551058379087,0.026927837572116205,3601
10.0,2,3,Arousal(mean),wrong_factor_only_orthogonal_music_factors,0.2984896006351357,0.025864699465890005,3601
10.0,2,3,Arousal(mean),fixed025_orthogonal_music_factors,0.29689946094071634,0.02549828685548417,3601
10.0,2,3,Arousal(mean),wrong_all_fixed025_orthogonal_music_factors,0.2233139144429951,0.02651560240638825,3601
10.0,2,3,Arousal(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.29087549147920183,0.02552860159063564,3601
10.0,2,3,Valence(mean),state_only,0.11884854119629296,0.0203617656998027,3601
10.0,2,3,Valence(mean),full_local_dynamics,0.18010840581823742,0.020827478329827585,3601
10.0,2,3,Valence(mean),wrong_full_local_dynamics,0.1639889790746691,0.020943077928770332,3601
10.0,2,3,Valence(mean),orthogonal_music_factors,0.18751740458833907,0.021194327183793302,3601
10.0,2,3,Valence(mean),wrong_all_orthogonal_music_factors,0.1771765285896306,0.021241791146474284,3601
10.0,2,3,Valence(mean),wrong_factor_only_orthogonal_music_factors,0.19248656126904504,0.021102296069729916,3601
10.0,2,3,Valence(mean),fixed025_orthogonal_music_factors,0.18306395454555138,0.02081562459839836,3601
10.0,2,3,Valence(mean),wrong_all_fixed025_orthogonal_music_factors,0.1683601941979325,0.020918639201602886,3601
10.0,2,3,Valence(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.18436012132499166,0.02080111054744286,3601
10.0,2,4,Arousal(mean),state_only,0.023575580650560597,0.026009706061561572,4168
10.0,2,4,Arousal(mean),full_local_dynamics,0.241937308878196,0.025745946864998613,4168
10.0,2,4,Arousal(mean),wrong_full_local_dynamics,0.10177744605832102,0.0276504693850733,4168
10.0,2,4,Arousal(mean),orthogonal_music_factors,0.302488915758373,0.02568951460157721,4168
10.0,2,4,Arousal(mean),wrong_all_orthogonal_music_factors,0.12413601178447815,0.02807073593460398,4168
10.0,2,4,Arousal(mean),wrong_factor_only_orthogonal_music_factors,0.2628957426712001,0.02591732061854004,4168
10.0,2,4,Arousal(mean),fixed025_orthogonal_music_factors,0.25860251954162106,0.025639804068706414,4168
10.0,2,4,Arousal(mean),wrong_all_fixed025_orthogonal_music_factors,0.10796042053183402,0.027665623128779005,4168
10.0,2,4,Arousal(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.24823297044868925,0.025685238518140297,4168
10.0,2,4,Valence(mean),state_only,0.09640235952537367,0.019780052414198567,4168
10.0,2,4,Valence(mean),full_local_dynamics,0.1574965024494692,0.020074263572502637,4168
10.0,2,4,Valence(mean),wrong_full_local_dynamics,0.13908912848029947,0.02033429356616237,4168
10.0,2,4,Valence(mean),orthogonal_music_factors,0.1587652372484455,0.02039608654077245,4168
10.0,2,4,Valence(mean),wrong_all_orthogonal_music_factors,0.13427402237967623,0.020691039251964465,4168
10.0,2,4,Valence(mean),wrong_factor_only_orthogonal_music_factors,0.15212018378277686,0.020416230512564134,4168
10.0,2,4,Valence(mean),fixed025_orthogonal_music_factors,0.1588889145848276,0.02005676506976182,4168
10.0,2,4,Valence(mean),wrong_all_fixed025_orthogonal_music_factors,0.13881556172171242,0.020323978171535112,4168
10.0,2,4,Valence(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.1572021381323141,0.020062832629102096,4168
10.0,2,5,Arousal(mean),state_only,0.03195327719924856,0.024206619822141836,3705
10.0,2,5,Arousal(mean),full_local_dynamics,0.3084704182298618,0.023526533867907155,3705
10.0,2,5,Arousal(mean),wrong_full_local_dynamics,0.22826309973096595,0.025089480271684356,3705
10.0,2,5,Arousal(mean),orthogonal_music_factors,0.3612333902591044,0.023714567489755648,3705
10.0,2,5,Arousal(mean),wrong_all_orthogonal_music_factors,0.2565316899814856,0.025589795637459837,3705
10.0,2,5,Arousal(mean),wrong_factor_only_orthogonal_music_factors,0.33814878733685855,0.023730689123797125,3705
10.0,2,5,Arousal(mean),fixed025_orthogonal_music_factors,0.3238563271600151,0.02345321791228264,3705
10.0,2,5,Arousal(mean),wrong_all_fixed025_orthogonal_music_factors,0.23678949823748321,0.025099586931764967,3705
10.0,2,5,Arousal(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.3176750230301988,0.023458537463997887,3705
10.0,2,5,Valence(mean),state_only,0.12728381994340934,0.018522164266677955,3705
10.0,2,5,Valence(mean),full_local_dynamics,0.15837611618393665,0.019306271332641338,3705
10.0,2,5,Valence(mean),wrong_full_local_dynamics,0.14006671020755096,0.019446113716121722,3705
10.0,2,5,Valence(mean),orthogonal_music_factors,0.1789034487797922,0.019990021217820314,3705
10.0,2,5,Valence(mean),wrong_all_orthogonal_music_factors,0.15220164146376544,0.020179854003940133,3705
10.0,2,5,Valence(mean),wrong_factor_only_orthogonal_music_factors,0.16935701461032648,0.020074796807033217,3705
10.0,2,5,Valence(mean),fixed025_orthogonal_music_factors,0.16541565836917393,0.019367238594892876,3705
10.0,2,5,Valence(mean),wrong_all_fixed025_orthogonal_music_factors,0.14471361663882398,0.019512096997412562,3705
10.0,2,5,Valence(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.16289087198810842,0.019384703299412165,3705
15.0,0,1,Arousal(mean),state_only,0.03070828573709702,0.02968218067883899,2687
15.0,0,1,Arousal(mean),full_local_dynamics,0.4131356462430226,0.02690283538177144,2687
15.0,0,1,Arousal(mean),wrong_full_local_dynamics,0.2609732040285219,0.029434283565784144,2687
15.0,0,1,Arousal(mean),orthogonal_music_factors,0.4909154294624903,0.02664521545400182,2687
15.0,0,1,Arousal(mean),wrong_all_orthogonal_music_factors,0.29870371771917126,0.02996441569303353,2687
15.0,0,1,Arousal(mean),wrong_factor_only_orthogonal_music_factors,0.44561506555175195,0.027289131741083383,2687
15.0,0,1,Arousal(mean),fixed025_orthogonal_music_factors,0.43627164650431305,0.02664332819358627,2687
15.0,0,1,Arousal(mean),wrong_all_fixed025_orthogonal_music_factors,0.27257111310397075,0.02941707568777581,2687
15.0,0,1,Arousal(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.4242124136862633,0.026825011262626014,2687
15.0,0,1,Valence(mean),state_only,0.13134384172541508,0.024532830788389727,2687
15.0,0,1,Valence(mean),full_local_dynamics,0.26519855861963826,0.023804492415939897,2687
15.0,0,1,Valence(mean),wrong_full_local_dynamics,0.23800258667904275,0.024179651965776424,2687
15.0,0,1,Valence(mean),orthogonal_music_factors,0.2480561014491944,0.025061344780915852,2687
15.0,0,1,Valence(mean),wrong_all_orthogonal_music_factors,0.21609199203108806,0.025431669600012224,2687
15.0,0,1,Valence(mean),wrong_factor_only_orthogonal_music_factors,0.24088265357409447,0.025182840352017195,2687
15.0,0,1,Valence(mean),fixed025_orthogonal_music_factors,0.2647050223325349,0.02382924543454537,2687
15.0,0,1,Valence(mean),wrong_all_fixed025_orthogonal_music_factors,0.23581532206871564,0.024185425254971218,2687
15.0,0,1,Valence(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.2627538342701988,0.02384460023557141,2687
15.0,0,2,Arousal(mean),state_only,-0.004984520592202664,0.027068411639058217,2738
15.0,0,2,Arousal(mean),full_local_dynamics,0.26826746171423194,0.029051950298406015,2738
15.0,0,2,Arousal(mean),wrong_full_local_dynamics,0.2077506458120012,0.029524352974122783,2738
15.0,0,2,Arousal(mean),orthogonal_music_factors,0.3018806299141899,0.02966697293764645,2738
15.0,0,2,Arousal(mean),wrong_all_orthogonal_music_factors,0.2274971087086366,0.0304110452924786,2738
15.0,0,2,Arousal(mean),wrong_factor_only_orthogonal_music_factors,0.28619992029465446,0.029692783764761414,2738
15.0,0,2,Arousal(mean),fixed025_orthogonal_music_factors,0.2791693414044846,0.029052797720588424,2738
15.0,0,2,Arousal(mean),wrong_all_fixed025_orthogonal_music_factors,0.21448130008978863,0.029591646440786316,2738
15.0,0,2,Arousal(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.2748879602964973,0.029053602210214153,2738
15.0,0,2,Valence(mean),state_only,0.14014293613535808,0.02327438884360066,2738
15.0,0,2,Valence(mean),full_local_dynamics,0.23163943833360123,0.023600148674913196,2738
15.0,0,2,Valence(mean),wrong_full_local_dynamics,0.20996684773796764,0.024189064791935472,2738
15.0,0,2,Valence(mean),orthogonal_music_factors,0.2800747674021631,0.024146116291347074,2738
15.0,0,2,Valence(mean),wrong_all_orthogonal_music_factors,0.26233180881415175,0.02455378334441969,2738
15.0,0,2,Valence(mean),wrong_factor_only_orthogonal_music_factors,0.2824355950109798,0.02401253295856894,2738
15.0,0,2,Valence(mean),fixed025_orthogonal_music_factors,0.24756476690602458,0.023500699495741097,2738
15.0,0,2,Valence(mean),wrong_all_fixed025_orthogonal_music_factors,0.22672261717571318,0.024076425813055198,2738
15.0,0,2,Valence(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.2482041358941588,0.02348601549990288,2738
15.0,0,3,Arousal(mean),state_only,-0.014764335952434648,0.028477350284302486,2940
15.0,0,3,Arousal(mean),full_local_dynamics,0.34793900786282167,0.02832992869425009,2940
15.0,0,3,Arousal(mean),wrong_full_local_dynamics,0.23121635857643544,0.030000449511042034,2940
15.0,0,3,Arousal(mean),orthogonal_music_factors,0.39073567827069683,0.028993813913266917,2940
15.0,0,3,Arousal(mean),wrong_all_orthogonal_music_factors,0.24672698619260708,0.03141449024471912,2940
15.0,0,3,Arousal(mean),wrong_factor_only_orthogonal_music_factors,0.35608828466529036,0.029619355923301328,2940
15.0,0,3,Arousal(mean),fixed025_orthogonal_music_factors,0.3630131506162804,0.02826054760562955,2940
15.0,0,3,Arousal(mean),wrong_all_fixed025_orthogonal_music_factors,0.23789502898748302,0.030154564624168708,2940
15.0,0,3,Arousal(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.35372910340494307,0.028423005842856144,2940
15.0,0,3,Valence(mean),state_only,0.13769385935707923,0.023192404062983514,2940
15.0,0,3,Valence(mean),full_local_dynamics,0.1833888428651209,0.023618422192709064,2940
15.0,0,3,Valence(mean),wrong_full_local_dynamics,0.1871730795617668,0.023512509079319108,2940
15.0,0,3,Valence(mean),orthogonal_music_factors,0.1766440466735462,0.02416661248224915,2940
15.0,0,3,Valence(mean),wrong_all_orthogonal_music_factors,0.1713764790506772,0.02415672735690843,2940
15.0,0,3,Valence(mean),wrong_factor_only_orthogonal_music_factors,0.16768899476305069,0.024289115836714822,2940
15.0,0,3,Valence(mean),fixed025_orthogonal_music_factors,0.18359462280506184,0.023581119647879543,2940
15.0,0,3,Valence(mean),wrong_all_fixed025_orthogonal_music_factors,0.1851105290374523,0.023495822234685493,2940
15.0,0,3,Valence(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.18128609443562063,0.023594413493507747,2940
15.0,0,4,Arousal(mean),state_only,-0.007645732158742445,0.037146865084821575,2644
15.0,0,4,Arousal(mean),full_local_dynamics,0.31264385618596313,0.033786816732248634,2644
15.0,0,4,Arousal(mean),wrong_full_local_dynamics,0.20879707606705297,0.03634398357903061,2644
15.0,0,4,Arousal(mean),orthogonal_music_factors,0.3486466958474524,0.03459132761799347,2644
15.0,0,4,Arousal(mean),wrong_all_orthogonal_music_factors,0.23231404537150482,0.03743259451267942,2644
15.0,0,4,Arousal(mean),wrong_factor_only_orthogonal_music_factors,0.3326251828262794,0.03501867875045046,2644
15.0,0,4,Arousal(mean),fixed025_orthogonal_music_factors,0.3233833639458103,0.03374874085412491,2644
15.0,0,4,Arousal(mean),wrong_all_fixed025_orthogonal_music_factors,0.21587109631933327,0.036387994187380604,2644
15.0,0,4,Arousal(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.31925693833482466,0.03386439326095749,2644
15.0,0,4,Valence(mean),state_only,0.1027974675226932,0.024566243987304035,2644
15.0,0,4,Valence(mean),full_local_dynamics,0.2720682049756091,0.023463520500862634,2644
15.0,0,4,Valence(mean),wrong_full_local_dynamics,0.22332801132304048,0.02444339208918661,2644
15.0,0,4,Valence(mean),orthogonal_music_factors,0.2729296063535606,0.0247390622895245,2644
15.0,0,4,Valence(mean),wrong_all_orthogonal_music_factors,0.20457878226512352,0.02594188717106625,2644
15.0,0,4,Valence(mean),wrong_factor_only_orthogonal_music_factors,0.249909159573661,0.025030984921684676,2644
15.0,0,4,Valence(mean),fixed025_orthogonal_music_factors,0.2776261316002101,0.02345920209264539,2644
15.0,0,4,Valence(mean),wrong_all_fixed025_orthogonal_music_factors,0.22257451192193745,0.024498644785815583,2644
15.0,0,4,Valence(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.27139623977255084,0.02349797248973802,2644
15.0,0,5,Arousal(mean),state_only,-0.003200709857368632,0.0347979267133065,2668
15.0,0,5,Arousal(mean),full_local_dynamics,0.3419567776048291,0.03208068420032344,2668
15.0,0,5,Arousal(mean),wrong_full_local_dynamics,0.1925787936779671,0.03507287041472774,2668
15.0,0,5,Arousal(mean),orthogonal_music_factors,0.3851673908879663,0.031886413121444974,2668
15.0,0,5,Arousal(mean),wrong_all_orthogonal_music_factors,0.19222437565461173,0.03573476626847164,2668
15.0,0,5,Arousal(mean),wrong_factor_only_orthogonal_music_factors,0.33801803691127463,0.03250664722879275,2668
15.0,0,5,Arousal(mean),fixed025_orthogonal_music_factors,0.35488160837359983,0.03191310762832933,2668
15.0,0,5,Arousal(mean),wrong_all_fixed025_orthogonal_music_factors,0.19337124350252735,0.035119159814854896,2668
15.0,0,5,Arousal(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.34251277937009356,0.0320536352695306,2668
15.0,0,5,Valence(mean),state_only,0.15487695744506305,0.023300946295424195,2668
15.0,0,5,Valence(mean),full_local_dynamics,0.27736692717037426,0.02333060098251995,2668
15.0,0,5,Valence(mean),wrong_full_local_dynamics,0.23652703774878472,0.023867765355167263,2668
15.0,0,5,Valence(mean),orthogonal_music_factors,0.24033667500865563,0.024820677166575468,2668
15.0,0,5,Valence(mean),wrong_all_orthogonal_music_factors,0.2105451817373618,0.02532745034224805,2668
15.0,0,5,Valence(mean),wrong_factor_only_orthogonal_music_factors,0.24796647009390754,0.024821258124699548,2668
15.0,0,5,Valence(mean),fixed025_orthogonal_music_factors,0.27099650819727233,0.02345879291078285,2668
15.0,0,5,Valence(mean),wrong_all_fixed025_orthogonal_music_factors,0.23266700367815607,0.02398211332855257,2668
15.0,0,5,Valence(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.27308873457241173,0.023442939491772022,2668
15.0,1,1,Arousal(mean),state_only,0.02147264059647652,0.032397099618245134,2698
15.0,1,1,Arousal(mean),full_local_dynamics,0.35829843749524226,0.029256944950762823,2698
15.0,1,1,Arousal(mean),wrong_full_local_dynamics,0.24425168845914008,0.03176809244379531,2698
15.0,1,1,Arousal(mean),orthogonal_music_factors,0.42702004450762737,0.029259933318699388,2698
15.0,1,1,Arousal(mean),wrong_all_orthogonal_music_factors,0.2685878782887218,0.032613539730373176,2698
15.0,1,1,Arousal(mean),wrong_factor_only_orthogonal_music_factors,0.3810428707337781,0.029843316420125734,2698
15.0,1,1,Arousal(mean),fixed025_orthogonal_music_factors,0.3783944933092388,0.029042559249738857,2698
15.0,1,1,Arousal(mean),wrong_all_fixed025_orthogonal_music_factors,0.25200593339656113,0.031810958087675825,2698
15.0,1,1,Arousal(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.36624112283608434,0.029199017343741463,2698
15.0,1,1,Valence(mean),state_only,0.10284013741865836,0.024970361575218827,2698
15.0,1,1,Valence(mean),full_local_dynamics,0.17796104538237045,0.02528175131160357,2698
15.0,1,1,Valence(mean),wrong_full_local_dynamics,0.16085464066098823,0.025702407752114895,2698
15.0,1,1,Valence(mean),orthogonal_music_factors,0.1985108711820221,0.025447697831579012,2698
15.0,1,1,Valence(mean),wrong_all_orthogonal_music_factors,0.17385814982755937,0.026017659674698948,2698
15.0,1,1,Valence(mean),wrong_factor_only_orthogonal_music_factors,0.1903810670656021,0.02559521515519937,2698
15.0,1,1,Valence(mean),fixed025_orthogonal_music_factors,0.1848877747722384,0.02509072942909653,2698
15.0,1,1,Valence(mean),wrong_all_fixed025_orthogonal_music_factors,0.16567560944914717,0.02556512266135683,2698
15.0,1,1,Valence(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.1827814884453674,0.02514280980940484,2698
15.0,1,2,Arousal(mean),state_only,0.031673795540342616,0.03024998402840321,2854
15.0,1,2,Arousal(mean),full_local_dynamics,0.45190914019201833,0.027105737428425994,2854
15.0,1,2,Arousal(mean),wrong_full_local_dynamics,0.32611555512269047,0.029615198274504612,2854
15.0,1,2,Arousal(mean),orthogonal_music_factors,0.5066002843813127,0.026722954307033583,2854
15.0,1,2,Arousal(mean),wrong_all_orthogonal_music_factors,0.33765701495882927,0.030511064195388356,2854
15.0,1,2,Arousal(mean),wrong_factor_only_orthogonal_music_factors,0.46164692668986923,0.027668561989253444,2854
15.0,1,2,Arousal(mean),fixed025_orthogonal_music_factors,0.4693516630597486,0.02677375261199323,2854
15.0,1,2,Arousal(mean),wrong_all_fixed025_orthogonal_music_factors,0.3313889217155792,0.029587169889813244,2854
15.0,1,2,Arousal(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.4575230155148996,0.026965088458357607,2854
15.0,1,2,Valence(mean),state_only,0.16508510909112922,0.024184298360112023,2854
15.0,1,2,Valence(mean),full_local_dynamics,0.3017036620345408,0.023719923577613187,2854
15.0,1,2,Valence(mean),wrong_full_local_dynamics,0.2704309898453065,0.024217249220037724,2854
15.0,1,2,Valence(mean),orthogonal_music_factors,0.301281589518737,0.02498896116714539,2854
15.0,1,2,Valence(mean),wrong_all_orthogonal_music_factors,0.2612604907408832,0.02557827616910609,2854
15.0,1,2,Valence(mean),wrong_factor_only_orthogonal_music_factors,0.288997957201021,0.02504610993675124,2854
15.0,1,2,Valence(mean),fixed025_orthogonal_music_factors,0.30594909678970433,0.023763626382197547,2854
15.0,1,2,Valence(mean),wrong_all_fixed025_orthogonal_music_factors,0.2719637477499432,0.024273270868656577,2854
15.0,1,2,Valence(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.30269356615981197,0.02376113603755711,2854
15.0,1,3,Arousal(mean),state_only,0.004037241221762887,0.0330272455032895,2495
15.0,1,3,Arousal(mean),full_local_dynamics,0.3683848229205394,0.03184621324405755,2495
15.0,1,3,Arousal(mean),wrong_full_local_dynamics,0.2554704999765513,0.03351857325394948,2495
15.0,1,3,Arousal(mean),orthogonal_music_factors,0.4228838477681712,0.03213925862649287,2495
15.0,1,3,Arousal(mean),wrong_all_orthogonal_music_factors,0.2891393274306289,0.03442409633218866,2495
15.0,1,3,Arousal(mean),wrong_factor_only_orthogonal_music_factors,0.4007658017446766,0.03217876094684385,2495
15.0,1,3,Arousal(mean),fixed025_orthogonal_music_factors,0.3847507202924895,0.03176984220751896,2495
15.0,1,3,Arousal(mean),wrong_all_fixed025_orthogonal_music_factors,0.2657571250920325,0.03360203688107389,2495
15.0,1,3,Arousal(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.3788030175080555,0.03176301326940275,2495
15.0,1,3,Valence(mean),state_only,0.11788321045627789,0.024808238386861376,2495
15.0,1,3,Valence(mean),full_local_dynamics,0.28660679391915045,0.023890994009306426,2495
15.0,1,3,Valence(mean),wrong_full_local_dynamics,0.2605879571680218,0.024171310824648257,2495
15.0,1,3,Valence(mean),orthogonal_music_factors,0.3019537576427857,0.024681374954653074,2495
15.0,1,3,Valence(mean),wrong_all_orthogonal_music_factors,0.27623594217875286,0.025166958834399976,2495
15.0,1,3,Valence(mean),wrong_factor_only_orthogonal_music_factors,0.2980901748843126,0.024891698572590507,2495
15.0,1,3,Valence(mean),fixed025_orthogonal_music_factors,0.2941096705476505,0.02381471019844565,2495
15.0,1,3,Valence(mean),wrong_all_fixed025_orthogonal_music_factors,0.2678872699598127,0.024122224700842812,2495
15.0,1,3,Valence(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.29308726244377264,0.0238494154572995,2495
15.0,1,4,Arousal(mean),state_only,0.03818369585162115,0.025876729378470083,2897
15.0,1,4,Arousal(mean),full_local_dynamics,0.2545058058959637,0.02745145816442179,2897
15.0,1,4,Arousal(mean),wrong_full_local_dynamics,0.17659040868331205,0.0283472351836721,2897
15.0,1,4,Arousal(mean),orthogonal_music_factors,0.3099089131905282,0.027908145405587073,2897
15.0,1,4,Arousal(mean),wrong_all_orthogonal_music_factors,0.20724876249701618,0.029046453932784853,2897
15.0,1,4,Arousal(mean),wrong_factor_only_orthogonal_music_factors,0.28227408710054375,0.02807935200779012,2897
15.0,1,4,Arousal(mean),fixed025_orthogonal_music_factors,0.2712511598064085,0.02737287494437491,2897
15.0,1,4,Arousal(mean),wrong_all_fixed025_orthogonal_music_factors,0.18619307387227235,0.02829746223159997,2897
15.0,1,4,Arousal(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.26392586615403907,0.02738000845598989,2897
15.0,1,4,Valence(mean),state_only,0.15424364645097685,0.022352774007493567,2897
15.0,1,4,Valence(mean),full_local_dynamics,0.21849586906611276,0.022753143462345415,2897
15.0,1,4,Valence(mean),wrong_full_local_dynamics,0.18388677531855852,0.023209377340070947,2897
15.0,1,4,Valence(mean),orthogonal_music_factors,0.17958752166141354,0.02470665779853031,2897
15.0,1,4,Valence(mean),wrong_all_orthogonal_music_factors,0.14985040630477686,0.024900024199509912,2897
15.0,1,4,Valence(mean),wrong_factor_only_orthogonal_music_factors,0.18213501843299962,0.024637164910035276,2897
15.0,1,4,Valence(mean),fixed025_orthogonal_music_factors,0.2112316250341321,0.0229757640601751,2897
15.0,1,4,Valence(mean),wrong_all_fixed025_orthogonal_music_factors,0.177508161476611,0.023386006445441608,2897
15.0,1,4,Valence(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.21204184440065701,0.022947716550032513,2897
15.0,1,5,Arousal(mean),state_only,-0.005760663007814782,0.03441769525860052,2733
15.0,1,5,Arousal(mean),full_local_dynamics,0.2392588054046054,0.03289695644318668,2733
15.0,1,5,Arousal(mean),wrong_full_local_dynamics,0.1847923361010691,0.033772214582081676,2733
15.0,1,5,Arousal(mean),orthogonal_music_factors,0.2558939102210195,0.03338031452174509,2733
15.0,1,5,Arousal(mean),wrong_all_orthogonal_music_factors,0.16646472216534616,0.034981197232500365,2733
15.0,1,5,Arousal(mean),wrong_factor_only_orthogonal_music_factors,0.21994546888667926,0.03414065104616883,2733
15.0,1,5,Arousal(mean),fixed025_orthogonal_music_factors,0.24487880255885108,0.03287926648141952,2733
15.0,1,5,Arousal(mean),wrong_all_fixed025_orthogonal_music_factors,0.18111101770132548,0.03392922016002522,2733
15.0,1,5,Arousal(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.2356335098705151,0.03308355636815747,2733
15.0,1,5,Valence(mean),state_only,0.14990264762933556,0.022251640690179767,2733
15.0,1,5,Valence(mean),full_local_dynamics,0.23376704055310507,0.022564020106184836,2733
15.0,1,5,Valence(mean),wrong_full_local_dynamics,0.22788440385089137,0.022626429842444815,2733
15.0,1,5,Valence(mean),orthogonal_music_factors,0.23665300533299763,0.024370091045446154,2733
15.0,1,5,Valence(mean),wrong_all_orthogonal_music_factors,0.21564984428412196,0.024511526568556125,2733
15.0,1,5,Valence(mean),wrong_factor_only_orthogonal_music_factors,0.22121144849700608,0.02429627067262928,2733
15.0,1,5,Valence(mean),fixed025_orthogonal_music_factors,0.24026680252503688,0.02264763430566044,2733
15.0,1,5,Valence(mean),wrong_all_fixed025_orthogonal_music_factors,0.22995951834959225,0.022743457686682338,2733
15.0,1,5,Valence(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.23588222494522765,0.0226412486560322,2733
15.0,2,1,Arousal(mean),state_only,0.021177536582483343,0.03437190356631594,2667
15.0,2,1,Arousal(mean),full_local_dynamics,0.313954270395256,0.0329013428568776,2667
15.0,2,1,Arousal(mean),wrong_full_local_dynamics,0.22887549619940842,0.03433780113394879,2667
15.0,2,1,Arousal(mean),orthogonal_music_factors,0.3702991863108604,0.032778379356595534,2667
15.0,2,1,Arousal(mean),wrong_all_orthogonal_music_factors,0.23680842526148477,0.03515025367047972,2667
15.0,2,1,Arousal(mean),wrong_factor_only_orthogonal_music_factors,0.3198430667145615,0.03376875319228883,2667
15.0,2,1,Arousal(mean),fixed025_orthogonal_music_factors,0.3299720322068314,0.032756616497375386,2667
15.0,2,1,Arousal(mean),wrong_all_fixed025_orthogonal_music_factors,0.23194665833254988,0.03440967619087454,2667
15.0,2,1,Arousal(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.3168635782995682,0.032958950972827514,2667
15.0,2,1,Valence(mean),state_only,0.15671754352581788,0.022562013453774468,2667
15.0,2,1,Valence(mean),full_local_dynamics,0.31209535599649046,0.02189589090827028,2667
15.0,2,1,Valence(mean),wrong_full_local_dynamics,0.2544868437766688,0.02255106159671144,2667
15.0,2,1,Valence(mean),orthogonal_music_factors,0.2978883258204688,0.022875380628751923,2667
15.0,2,1,Valence(mean),wrong_all_orthogonal_music_factors,0.23206471806481455,0.023815145603029775,2667
15.0,2,1,Valence(mean),wrong_factor_only_orthogonal_music_factors,0.2863712194467988,0.023087777558376387,2667
15.0,2,1,Valence(mean),fixed025_orthogonal_music_factors,0.3124374637383183,0.02189569346549349,2667
15.0,2,1,Valence(mean),wrong_all_fixed025_orthogonal_music_factors,0.2519069413568196,0.022667589786299548,2667
15.0,2,1,Valence(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.3094237296460533,0.02196998932464534,2667
15.0,2,2,Arousal(mean),state_only,0.00198983743591887,0.030596825331523064,2786
15.0,2,2,Arousal(mean),full_local_dynamics,0.3078681087124405,0.028858121403807845,2786
15.0,2,2,Arousal(mean),wrong_full_local_dynamics,0.17778529787212805,0.03073462752038766,2786
15.0,2,2,Arousal(mean),orthogonal_music_factors,0.35346746561812725,0.02956051737002874,2786
15.0,2,2,Arousal(mean),wrong_all_orthogonal_music_factors,0.20614403685847402,0.03208318487554429,2786
15.0,2,2,Arousal(mean),wrong_factor_only_orthogonal_music_factors,0.33130447334578556,0.029935280280908496,2786
15.0,2,2,Arousal(mean),fixed025_orthogonal_music_factors,0.3218508461395077,0.02883023066356402,2786
15.0,2,2,Arousal(mean),wrong_all_fixed025_orthogonal_music_factors,0.18646654639219043,0.03090411539988721,2786
15.0,2,2,Arousal(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.31602424528799195,0.02893245081308717,2786
15.0,2,2,Valence(mean),state_only,0.11346778370920073,0.024606569431488024,2786
15.0,2,2,Valence(mean),full_local_dynamics,0.1875927052847706,0.024233377065635203,2786
15.0,2,2,Valence(mean),wrong_full_local_dynamics,0.16065278512711342,0.024705218007914174,2786
15.0,2,2,Valence(mean),orthogonal_music_factors,0.25095763763911444,0.02408309518449167,2786
15.0,2,2,Valence(mean),wrong_all_orthogonal_music_factors,0.21503631542011223,0.02458445033189669,2786
15.0,2,2,Valence(mean),wrong_factor_only_orthogonal_music_factors,0.23988751198505098,0.02407975275953098,2786
15.0,2,2,Valence(mean),fixed025_orthogonal_music_factors,0.20596200859237954,0.024024204069895472,2786
15.0,2,2,Valence(mean),wrong_all_fixed025_orthogonal_music_factors,0.17646143217548368,0.024489213863358814,2786
15.0,2,2,Valence(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.20311051705539465,0.02398535285296952,2786
15.0,2,3,Arousal(mean),state_only,0.016675037761058175,0.031880329955697506,2651
15.0,2,3,Arousal(mean),full_local_dynamics,0.34406903759117047,0.030044558504114176,2651
15.0,2,3,Arousal(mean),wrong_full_local_dynamics,0.2683078437760558,0.031274568008617526,2651
15.0,2,3,Arousal(mean),orthogonal_music_factors,0.42456904304012916,0.029187470472196858,2651
15.0,2,3,Arousal(mean),wrong_all_orthogonal_music_factors,0.3144833215366486,0.03141060465085781,2651
15.0,2,3,Arousal(mean),wrong_factor_only_orthogonal_music_factors,0.38791901444224636,0.029983640203857832,2651
15.0,2,3,Arousal(mean),fixed025_orthogonal_music_factors,0.36723902234247974,0.029647529424752194,2651
15.0,2,3,Arousal(mean),wrong_all_fixed025_orthogonal_music_factors,0.28189676596777047,0.031146270837508178,2651
15.0,2,3,Arousal(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.35746302028294763,0.02986593143921148,2651
15.0,2,3,Valence(mean),state_only,0.10642400095630435,0.02450452373876762,2651
15.0,2,3,Valence(mean),full_local_dynamics,0.18502283188334873,0.024883378314428068,2651
15.0,2,3,Valence(mean),wrong_full_local_dynamics,0.18231494299719153,0.024676201916912343,2651
15.0,2,3,Valence(mean),orthogonal_music_factors,0.18607720341133724,0.026091342216840212,2651
15.0,2,3,Valence(mean),wrong_all_orthogonal_music_factors,0.17454261625976022,0.026020938237650858,2651
15.0,2,3,Valence(mean),wrong_factor_only_orthogonal_music_factors,0.1772715713940683,0.02618248091162596,2651
15.0,2,3,Valence(mean),fixed025_orthogonal_music_factors,0.1875978328493312,0.024943256133881063,2651
15.0,2,3,Valence(mean),wrong_all_fixed025_orthogonal_music_factors,0.1825573580143297,0.024753883616997752,2651
15.0,2,3,Valence(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.18528661698892204,0.024963351077747553,2651
15.0,2,4,Arousal(mean),state_only,0.034890996901216685,0.02787113240278798,2858
15.0,2,4,Arousal(mean),full_local_dynamics,0.4519795270106582,0.02539741643327979,2858
15.0,2,4,Arousal(mean),wrong_full_local_dynamics,0.35544032695232264,0.027132168933023264,2858
15.0,2,4,Arousal(mean),orthogonal_music_factors,0.47346318917535485,0.02659167269325021,2858
15.0,2,4,Arousal(mean),wrong_all_orthogonal_music_factors,0.35264725792080764,0.028672542605126323,2858
15.0,2,4,Arousal(mean),wrong_factor_only_orthogonal_music_factors,0.4458203342072963,0.026895510713973798,2858
15.0,2,4,Arousal(mean),fixed025_orthogonal_music_factors,0.46227060296635397,0.025414226577486362,2858
15.0,2,4,Arousal(mean),wrong_all_fixed025_orthogonal_music_factors,0.3585698355574775,0.027238419268519817,2858
15.0,2,4,Arousal(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.45520691269407304,0.02549354811634081,2858
15.0,2,4,Valence(mean),state_only,0.14057228041764164,0.023564811540693786,2858
15.0,2,4,Valence(mean),full_local_dynamics,0.2364435051470892,0.023988757784759736,2858
15.0,2,4,Valence(mean),wrong_full_local_dynamics,0.2111305074004561,0.02434554374490198,2858
15.0,2,4,Valence(mean),orthogonal_music_factors,0.26145174401654764,0.02481282484036658,2858
15.0,2,4,Valence(mean),wrong_all_orthogonal_music_factors,0.2105904222078045,0.025486320064441844,2858
15.0,2,4,Valence(mean),wrong_factor_only_orthogonal_music_factors,0.23363998588262533,0.025229322667534144,2858
15.0,2,4,Valence(mean),fixed025_orthogonal_music_factors,0.24626211074488025,0.02389850666570732,2858
15.0,2,4,Valence(mean),wrong_all_fixed025_orthogonal_music_factors,0.21378551237206125,0.024356849040574616,2858
15.0,2,4,Valence(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.2387978636018585,0.024026605979193195,2858
15.0,2,5,Arousal(mean),state_only,0.010225932186234287,0.030927540378326037,2715
15.0,2,5,Arousal(mean),full_local_dynamics,0.27767669078651247,0.03139166403206857,2715
15.0,2,5,Arousal(mean),wrong_full_local_dynamics,0.15358914595481787,0.033173082987172524,2715
15.0,2,5,Arousal(mean),orthogonal_music_factors,0.2865086837140028,0.032276508003095665,2715
15.0,2,5,Arousal(mean),wrong_all_orthogonal_music_factors,0.13699095582584123,0.03435963322294249,2715
15.0,2,5,Arousal(mean),wrong_factor_only_orthogonal_music_factors,0.2564253117761879,0.03265272050052325,2715
15.0,2,5,Arousal(mean),fixed025_orthogonal_music_factors,0.2822122107349906,0.03139031759519048,2715
15.0,2,5,Arousal(mean),wrong_all_fixed025_orthogonal_music_factors,0.15036982850200836,0.03322747512212594,2715
15.0,2,5,Arousal(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.2742722776591508,0.031443736135909506,2715
15.0,2,5,Valence(mean),state_only,0.18862670744279114,0.02303012918386398,2715
15.0,2,5,Valence(mean),full_local_dynamics,0.30994523655599815,0.022899947594278977,2715
15.0,2,5,Valence(mean),wrong_full_local_dynamics,0.28945446194191615,0.023265308861333645,2715
15.0,2,5,Valence(mean),orthogonal_music_factors,0.28637856409805273,0.024294697893393925,2715
15.0,2,5,Valence(mean),wrong_all_orthogonal_music_factors,0.24775021022863714,0.024939291668393492,2715
15.0,2,5,Valence(mean),wrong_factor_only_orthogonal_music_factors,0.26877288980001085,0.024443257645421896,2715
15.0,2,5,Valence(mean),fixed025_orthogonal_music_factors,0.3105375969085356,0.022895791236356412,2715
15.0,2,5,Valence(mean),wrong_all_fixed025_orthogonal_music_factors,0.2846898538018366,0.023283630213107302,2715
15.0,2,5,Valence(mean),wrong_factor_only_fixed025_orthogonal_music_factors,0.3058382472342632,0.022963710250793114,2715


==> anc/results/protocol_gru_frozen_unseen_audit.json <==
{
  "role": "frozen-unseen postprocessor for protocol-adapted GRU",
  "refits_models": false,
  "selects_models": false,
  "manifest": "results/deam_unseen_holdout_freeze.json",
  "rows": [
    {
      "h_seconds": 10,
      "songs": 1494,
      "windows": 74181,
      "state_ccc": 0.04031455795254065,
      "linear_base_ccc": 0.37441103100059947,
      "gru_ccc": 0.48435619083798637,
      "wrong_gru_ccc": 0.17905043879024854,
      "gru_vs_linear": {
        "point": 0.10994515983738706,
        "lower": 0.0675900545640541,
        "ci": [
          0.058718406482230215,
          0.14773072449704985
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong": {
        "point": 0.3053057520477381,
        "lower": 0.24935315626863244,
        "ci": [
          0.24290713412436316,
          0.35880076236863084
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "mae_vs_linear": {
        "point": 0.0018157318027335054,
        "lower": 0.0009266196044411873,
        "ci": [
          0.0007913014669290156,
          0.0029111136564016313
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      }
    },
    {
      "h_seconds": 15,
      "songs": 1494,
      "windows": 59241,
      "state_ccc": 0.059366372681929354,
      "linear_base_ccc": 0.5156412891819491,
      "gru_ccc": 0.5268531496838963,
      "wrong_gru_ccc": 0.2482264126267423,
      "gru_vs_linear": {
        "point": 0.011211860501947113,
        "lower": -0.028480560544295656,
        "ci": [
          -0.0341500146310599,
          0.046945773271176654
        ],
        "p_positive": 0.7208,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "correct_vs_wrong": {
        "point": 0.2786267370571539,
        "lower": 0.2260567897439216,
        "ci": [
          0.21821344555201924,
          0.32779533022736385
        ],
        "p_positive": 1.0,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      },
      "mae_vs_linear": {
        "point": 0.0006666770050104901,
        "lower": -0.000680022137550202,
        "ci": [
          -0.0009106374212136853,
          0.0022862747326000505
        ],
        "p_positive": 0.8264,
        "alpha": 0.025,
        "n_boot": 5000,
        "n_groups": 1494
      }
    }
  ]
}

==> anc/results/response_delay_1to4_audit.csv <==
dataset,delay_seconds,h_seconds,gain,gain_lower,placement,placement_lower,mae_benefit,mae_lower,all_lower_bounds_positive
DEAM holdout,1,10,0.014497991478299388,0.012696904397842332,0.010663664626047953,0.009069619146773827,0.00015668440607019543,7.002890304234042e-05,True
DEAM holdout,2,10,0.015621976899763024,0.013747355463794093,0.011550507791680376,0.009903583144297175,0.00018525244465504868,0.00010241270972214146,True
DEAM holdout,3,10,0.015600078909520754,0.013685811085196323,0.011369368825265513,0.009713342983807426,0.00020388840591758104,0.00012257179303658616,True
DEAM holdout,4,10,0.014644019112954765,0.012772834249452364,0.010430854222466424,0.008879767909945161,0.00019275639698266385,0.0001148825648621944,True
DEAM holdout,1,15,0.0131888487105698,0.011125060639583077,0.009233816836312303,0.0074692579302546,0.00025951798582822864,0.00011031717449475131,True
DEAM holdout,2,15,0.01381495973700142,0.01174619138160069,0.009720898218518848,0.007900934232308674,0.0002772881483257905,0.00013490725576581928,True
DEAM holdout,3,15,0.014316868184505449,0.012237996177449108,0.009854923290289086,0.007918546010597795,0.00026924755747319333,0.00013229729476744382,True
DEAM holdout,4,15,0.014132194235953077,0.01210334043973901,0.009544348029850103,0.0076574379176834765,0.00028302725918621165,0.00015030163361702783,True
PMEmo,1,10,0.00849888015226069,0.006567283144592218,0.00505451514877836,0.0037895704962179365,5.329669777253981e-05,1.0377560431255969e-05,True
PMEmo,2,10,0.009664105348330398,0.007681585217611475,0.005946511372085905,0.004603885673927874,7.557509948233847e-05,3.243185663694238e-05,True
PMEmo,3,10,0.01117228587558089,0.00911310993404659,0.00678835359731772,0.005356684275988624,9.356696176268457e-05,5.061289803028831e-05,True
PMEmo,4,10,0.01159282825004393,0.009546239460412803,0.006842382903622712,0.005364150667939188,8.969205330306042e-05,4.6001796491932144e-05,True
PMEmo,1,15,0.008579472760255613,0.005623656256864418,0.005324756009833509,0.0036195134473772706,0.00010707502267364649,2.144868729865491e-05,True
PMEmo,2,15,0.00896301116525794,0.006071262156743809,0.0054411653045926545,0.003725134454807352,0.00010452313597017447,2.1619197570942958e-05,True
PMEmo,3,15,0.010179414548191046,0.007334547114090301,0.0061657615984132,0.004321131416900733,0.0001048987735268309,2.1937561920101843e-05,True
PMEmo,4,15,0.010273667008526,0.007508084261809206,0.0060420142609935445,0.004160407628652082,9.38991698736774e-05,1.5646972427691836e-05,True


==> anc/results/response_delay_1to4_audit.json <==
{
  "role": "fixed-route response-delay robustness audit; models are refit under each legal support boundary without hyperparameter retuning or selection from delay outcomes",
  "delays_seconds": [
    1,
    2,
    3,
    4
  ],
  "deam_scope": "frozen 1494-song unseen holdout",
  "rows": [
    {
      "dataset": "DEAM holdout",
      "delay_seconds": 1,
      "h_seconds": 10,
      "gain": 0.014497991478299388,
      "gain_lower": 0.012696904397842332,
      "placement": 0.010663664626047953,
      "placement_lower": 0.009069619146773827,
      "mae_benefit": 0.00015668440607019543,
      "mae_lower": 7.002890304234042e-05,
      "all_lower_bounds_positive": true
    },
    {
      "dataset": "DEAM holdout",
      "delay_seconds": 2,
      "h_seconds": 10,
      "gain": 0.015621976899763024,
      "gain_lower": 0.013747355463794093,
      "placement": 0.011550507791680376,
      "placement_lower": 0.009903583144297175,
      "mae_benefit": 0.00018525244465504868,
      "mae_lower": 0.00010241270972214146,
      "all_lower_bounds_positive": true
    },
    {
      "dataset": "DEAM holdout",
      "delay_seconds": 3,
      "h_seconds": 10,
      "gain": 0.015600078909520754,
      "gain_lower": 0.013685811085196323,
      "placement": 0.011369368825265513,
      "placement_lower": 0.009713342983807426,
      "mae_benefit": 0.00020388840591758104,
      "mae_lower": 0.00012257179303658616,
      "all_lower_bounds_positive": true
    },
    {
      "dataset": "DEAM holdout",
      "delay_seconds": 4,
      "h_seconds": 10,
      "gain": 0.014644019112954765,
      "gain_lower": 0.012772834249452364,
      "placement": 0.010430854222466424,
      "placement_lower": 0.008879767909945161,
      "mae_benefit": 0.00019275639698266385,
      "mae_lower": 0.0001148825648621944,
      "all_lower_bounds_positive": true
    },
    {
      "dataset": "DEAM holdout",
      "delay_seconds": 1,
      "h_seconds": 15,
      "gain": 0.0131888487105698,
      "gain_lower": 0.011125060639583077,
      "placement": 0.009233816836312303,
      "placement_lower": 0.0074692579302546,
      "mae_benefit": 0.00025951798582822864,
      "mae_lower": 0.00011031717449475131,
      "all_lower_bounds_positive": true
    },
    {
      "dataset": "DEAM holdout",
      "delay_seconds": 2,
      "h_seconds": 15,
      "gain": 0.01381495973700142,
      "gain_lower": 0.01174619138160069,
      "placement": 0.009720898218518848,
      "placement_lower": 0.007900934232308674,
      "mae_benefit": 0.0002772881483257905,
      "mae_lower": 0.00013490725576581928,
      "all_lower_bounds_positive": true
    },
    {
      "dataset": "DEAM holdout",
      "delay_seconds": 3,
      "h_seconds": 15,
      "gain": 0.014316868184505449,
      "gain_lower": 0.012237996177449108,
      "placement": 0.009854923290289086,
      "placement_lower": 0.007918546010597795,
      "mae_benefit": 0.00026924755747319333,
      "mae_lower": 0.00013229729476744382,
      "all_lower_bounds_positive": true
    },
    {
      "dataset": "DEAM holdout",
      "delay_seconds": 4,
      "h_seconds": 15,
      "gain": 0.014132194235953077,
      "gain_lower": 0.01210334043973901,
      "placement": 0.009544348029850103,
      "placement_lower": 0.0076574379176834765,
      "mae_benefit": 0.00028302725918621165,
      "mae_lower": 0.00015030163361702783,
      "all_lower_bounds_positive": true
    },
    {
      "dataset": "PMEmo",
      "delay_seconds": 1,
      "h_seconds": 10,
      "gain": 0.00849888015226069,
      "gain_lower": 0.006567283144592218,
      "placement": 0.00505451514877836,
      "placement_lower": 0.0037895704962179365,
      "mae_benefit": 5.329669777253981e-05,
      "mae_lower": 1.0377560431255969e-05,
      "all_lower_bounds_positive": true
    },
    {
      "dataset": "PMEmo",
      "delay_seconds": 2,
      "h_seconds": 10,
      "gain": 0.009664105348330398,
      "gain_lower": 0.007681585217611475,
      "placement": 0.005946511372085905,
      "placement_lower": 0.004603885673927874,
      "mae_benefit": 7.557509948233847e-05,
      "mae_lower": 3.243185663694238e-05,
      "all_lower_bounds_positive": true
    },
    {
      "dataset": "PMEmo",
      "delay_seconds": 3,
      "h_seconds": 10,
      "gain": 0.01117228587558089,
      "gain_lower": 0.00911310993404659,
      "placement": 0.00678835359731772,
      "placement_lower": 0.005356684275988624,
      "mae_benefit": 9.356696176268457e-05,
      "mae_lower": 5.061289803028831e-05,
      "all_lower_bounds_positive": true
    },
    {
      "dataset": "PMEmo",
      "delay_seconds": 4,
      "h_seconds": 10,
      "gain": 0.01159282825004393,
      "gain_lower": 0.009546239460412803,
      "placement": 0.006842382903622712,
      "placement_lower": 0.005364150667939188,
      "mae_benefit": 8.969205330306042e-05,
      "mae_lower": 4.6001796491932144e-05,
      "all_lower_bounds_positive": true
    },
    {
      "dataset": "PMEmo",
      "delay_seconds": 1,
      "h_seconds": 15,
      "gain": 0.008579472760255613,
      "gain_lower": 0.005623656256864418,
      "placement": 0.005324756009833509,
      "placement_lower": 0.0036195134473772706,
      "mae_benefit": 0.00010707502267364649,
      "mae_lower": 2.144868729865491e-05,
      "all_lower_bounds_positive": true
    },
    {
      "dataset": "PMEmo",
      "delay_seconds": 2,
      "h_seconds": 15,
      "gain": 0.00896301116525794,
      "gain_lower": 0.006071262156743809,
      "placement": 0.0054411653045926545,
      "placement_lower": 0.003725134454807352,
      "mae_benefit": 0.00010452313597017447,
      "mae_lower": 2.1619197570942958e-05,
      "all_lower_bounds_positive": true
    },
    {
      "dataset": "PMEmo",
      "delay_seconds": 3,
      "h_seconds": 15,
      "gain": 0.010179414548191046,
      "gain_lower": 0.007334547114090301,
      "placement": 0.0061657615984132,
      "placement_lower": 0.004321131416900733,
      "mae_benefit": 0.0001048987735268309,
      "mae_lower": 2.1937561920101843e-05,
      "all_lower_bounds_positive": true
    },
    {
      "dataset": "PMEmo",
      "delay_seconds": 4,
      "h_seconds": 15,
      "gain": 0.010273667008526,
      "gain_lower": 0.007508084261809206,
      "placement": 0.0060420142609935445,
      "placement_lower": 0.004160407628652082,
      "mae_benefit": 9.38991698736774e-05,
      "mae_lower": 1.5646972427691836e-05,
      "all_lower_bounds_positive": true
    }
  ],
  "all_cells_positive": true
}

==> anc/results/state_hierarchy_audit.csv <==
dataset,h_seconds,songs,windows,state_only_ccc,state_muq_ccc,tora_ccc,state_muq_vs_state.point,state_muq_vs_state.lower,state_muq_vs_state.ci,state_muq_vs_state.p_positive,state_muq_vs_state.alpha,state_muq_vs_state.n_boot,state_muq_vs_state.n_groups,tora_vs_state_muq.point,tora_vs_state_muq.lower,tora_vs_state_muq.ci,tora_vs_state_muq.p_positive,tora_vs_state_muq.alpha,tora_vs_state_muq.n_boot,tora_vs_state_muq.n_groups
PMEmo,10.0,611,19336,0.02806339180085662,0.34720078329841697,0.35686488864674737,0.3191373914975602,0.28599729373399435,"[0.2786762934915932, 0.3581827863342398]",1.0,0.05,5000,611,0.00966410534833051,0.007756224751138283,"[0.007384069325743775, 0.011947574719632063]",1.0,0.05,5000,611
PMEmo,15.0,481,13677,0.0064762450020051385,0.41228549642481604,0.42124850759007354,0.40580925142281093,0.35467373578880995,"[0.34420531256708986, 0.46555260297260553]",1.0,0.05,5000,481,0.008963011165257495,0.00595063271696816,"[0.005456437694269349, 0.012438274129929809]",1.0,0.05,5000,481
DEAM unseen,10.0,1494,74181,0.041448776665666515,0.3750210099573411,0.39064298685710414,0.3335722332916748,0.3172896646312967,"[0.31457569197842994, 0.3551587127566295]",1.0,0.05,5000,1494,0.015621976899763024,0.013931851409425614,"[0.01365055688013637, 0.017711156756498255]",1.0,0.05,5000,1494
DEAM unseen,15.0,1494,59241,0.05774161473605631,0.5169486462550761,0.5307636059920777,0.4592070315190198,0.4365057117438035,"[0.43156712340473957, 0.48652154907942385]",1.0,0.05,5000,1494,0.01381495973700142,0.012124812429520404,"[0.011810094444100347, 0.015959088540058362]",1.0,0.05,5000,1494


==> anc/results/theory_routed_delay_sensitivity.json <==
{
  "role": "pre-planned annotation-delay sensitivity with frozen model",
  "delays_seconds": [
    2,
    3
  ],
  "rows": [
    {
      "dataset": "pmemo",
      "delay_seconds": 2.0,
      "horizon_seconds": 10.0,
      "gain_vs_full": {
        "point": 0.009664105348330398,
        "lower": 0.007681585217611475,
        "ci": [
          0.007312981216320585,
          0.011828793437762835
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.005946511372085905,
        "lower": 0.004603885673927874,
        "ci": [
          0.004379578038053197,
          0.007510990943781709
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "mae_vs_full": {
        "point": 7.557509948233847e-05,
        "lower": 3.243185663694238e-05,
        "ci": [
          2.4690127631730013e-05,
          0.00012322350225666114
        ],
        "p_positive": 0.998,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "passed": true
    },
    {
      "dataset": "pmemo",
      "delay_seconds": 2.0,
      "horizon_seconds": 15.0,
      "gain_vs_full": {
        "point": 0.00896301116525794,
        "lower": 0.006071262156743809,
        "ci": [
          0.005627242943150641,
          0.012306455283753579
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.0054411653045926545,
        "lower": 0.003725134454807352,
        "ci": [
          0.0033737563915097494,
          0.007547180753286111
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "mae_vs_full": {
        "point": 0.00010452313597017447,
        "lower": 2.1619197570942958e-05,
        "ci": [
          6.206674951602154e-06,
          0.00019689760603468402
        ],
        "p_positive": 0.982,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "passed": true
    },
    {
      "dataset": "pmemo",
      "delay_seconds": 3.0,
      "horizon_seconds": 10.0,
      "gain_vs_full": {
        "point": 0.01117228587558089,
        "lower": 0.00911310993404659,
        "ci": [
          0.008796135462150474,
          0.013460707214316818
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.00678835359731772,
        "lower": 0.005356684275988624,
        "ci": [
          0.005098963421273574,
          0.008415735086105422
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "mae_vs_full": {
        "point": 9.356696176268457e-05,
        "lower": 5.061289803028831e-05,
        "ci": [
          4.1795202666626966e-05,
          0.00014196286586087582
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 611
      },
      "passed": true
    },
    {
      "dataset": "pmemo",
      "delay_seconds": 3.0,
      "horizon_seconds": 15.0,
      "gain_vs_full": {
        "point": 0.010179414548191046,
        "lower": 0.007334547114090301,
        "ci": [
          0.006735306162430144,
          0.013545312116070305
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.0061657615984132,
        "lower": 0.004321131416900733,
        "ci": [
          0.004005825081738026,
          0.008415481744844654
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "mae_vs_full": {
        "point": 0.0001048987735268309,
        "lower": 2.1937561920101843e-05,
        "ci": [
          9.886144757794176e-06,
          0.00019838229515945312
        ],
        "p_positive": 0.984,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 481
      },
      "passed": true
    },
    {
      "dataset": "deam",
      "delay_seconds": 2.0,
      "horizon_seconds": 10.0,
      "gain_vs_full": {
        "point": 0.015173284761135719,
        "lower": 0.0136846110072221,
        "ci": [
          0.013366111237696817,
          0.017092950029141775
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.011035118470952399,
        "lower": 0.009671678241592999,
        "ci": [
          0.009444646225409864,
          0.012503122306806972
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "mae_vs_full": {
        "point": 0.00016972816965637918,
        "lower": 0.00010573843443901152,
        "ci": [
          9.319108313213958e-05,
          0.0002408434668868778
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "passed": true
    },
    {
      "dataset": "deam",
      "delay_seconds": 2.0,
      "horizon_seconds": 15.0,
      "gain_vs_full": {
        "point": 0.013359380121782505,
        "lower": 0.011690203716384785,
        "ci": [
          0.011410802602267223,
          0.015333186661226452
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.009159217405147357,
        "lower": 0.007610671450527079,
        "ci": [
          0.007326982037918967,
          0.010880389188547723
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "mae_vs_full": {
        "point": 0.00023324096996016344,
        "lower": 0.00012514883623080265,
        "ci": [
          0.00010212362743904921,
          0.0003680931974835536
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "passed": true
    },
    {
      "dataset": "deam",
      "delay_seconds": 3.0,
      "horizon_seconds": 10.0,
      "gain_vs_full": {
        "point": 0.015146673898929264,
        "lower": 0.013611803501473937,
        "ci": [
          0.013299228108981825,
          0.017046751286272716
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.010866353247968918,
        "lower": 0.00950214844543544,
        "ci": [
          0.00929070274753347,
          0.012363531537677622
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "mae_vs_full": {
        "point": 0.00018310135920218847,
        "lower": 0.00011911346901007628,
        "ci": [
          0.00010575645247724562,
          0.00025443273797344024
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "passed": true
    },
    {
      "dataset": "deam",
      "delay_seconds": 3.0,
      "horizon_seconds": 15.0,
      "gain_vs_full": {
        "point": 0.013831601224714773,
        "lower": 0.012139759372513945,
        "ci": [
          0.011867390116213553,
          0.01583237068458744
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "correct_vs_wrong_factor_only": {
        "point": 0.009249375121240189,
        "lower": 0.007595447302808656,
        "ci": [
          0.007290382647483655,
          0.011089588199142504
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "mae_vs_full": {
        "point": 0.00022665268922959287,
        "lower": 0.00012129781056280884,
        "ci": [
          9.8352122746686e-05,
          0.0003522827627700628
        ],
        "p_positive": 1.0,
        "alpha": 0.05,
        "n_boot": 2000,
        "n_groups": 1799
      },
      "passed": true
    }
  ],
  "all_dataset_horizon_cells_pass": true,
  "note": "3 s results were run via MUSE_DELAY_SEC=3; model, route, shrinkage, folds, and horizons unchanged"
}

==> anc/results/theory_routed_replication_closure_audit.json <==
{
  "role": "independent closure audit of strict theory-routed replication",
  "checks": {
    "method_hash_unchanged_since_holdout_freeze": true,
    "pmemo_primary_passed": true,
    "deam_full_primary_passed": true,
    "deam_unseen_primary_passed": true,
    "partial_and_frozen_unseen_ids_disjoint": true,
    "full_predictions_finite": true,
    "full_prediction_keys_unique": true,
    "explicit_factor_alignment_complete": true,
    "muq_archive_context_isolated": true,
    "muq_archive_complete_no_failures": true,
    "orthogonal_stronger_than_early_concat_all_cells": true,
    "two_and_three_second_delay_cells_all_pass": true,
    "unseen_point_estimates_recompute_exactly": true,
    "new_evidence_has_no_absolute_user_path": true
  },
  "recomputed_unseen": [
    {
      "h_seconds": 10.0,
      "songs": 1494,
      "windows": 74181,
      "full_local_ccc": 0.3750210099573411,
      "model_ccc": 0.39064298685710414,
      "gain": 0.015621976899763024,
      "matches_decision": true
    },
    {
      "h_seconds": 15.0,
      "songs": 1494,
      "windows": 59241,
      "full_local_ccc": 0.5169486462550761,
      "model_ccc": 0.5307636059920777,
      "gain": 0.013814959737001642,
      "matches_decision": true
    }
  ],
  "absolute_path_hits": [],
  "passed": true
}

==> anc/results/theory_routed_vs_early_concat_ablation.json <==
{
  "role": "paired diagnostic comparison of fixed orthogonal residual learning and direct concatenation",
  "familywise_alpha": 0.05,
  "bonferroni_horizons_per_dataset": 2,
  "per_cell_one_sided_alpha": 0.025,
  "bootstrap_draws": 5000,
  "effects": {
    "pmemo_10s_arousal_orthogonal_vs_early": {
      "point": 0.006350598520415862,
      "lower": 0.0033066951258487755,
      "ci": [
        0.002882485339904356,
        0.00988889123082891
      ],
      "p_positive": 1.0,
      "alpha": 0.025,
      "n_boot": 5000,
      "n_groups": 611
    },
    "pmemo_15s_arousal_orthogonal_vs_early": {
      "point": 0.007572706977356181,
      "lower": 0.0017222103572073696,
      "ci": [
        0.001019226255625437,
        0.013555861253017531
      ],
      "p_positive": 0.995,
      "alpha": 0.025,
      "n_boot": 5000,
      "n_groups": 481
    },
    "deam_10s_arousal_orthogonal_vs_early": {
      "point": 0.00911346016277298,
      "lower": 0.0066706087997488814,
      "ci": [
        0.00637383017429995,
        0.012124808084829712
      ],
      "p_positive": 1.0,
      "alpha": 0.025,
      "n_boot": 5000,
      "n_groups": 1799
    },
    "deam_15s_arousal_orthogonal_vs_early": {
      "point": 0.008176631743700535,
      "lower": 0.006553294782648686,
      "ci": [
        0.006301496956733201,
        0.010405766631605771
      ],
      "p_positive": 1.0,
      "alpha": 0.025,
      "n_boot": 5000,
      "n_groups": 1799
    }
  },
  "orthogonal_stronger_all_cells": true
}

==> anc/results/training_stability_audit.json <==
{
  "role": "training-seed and outer-fold dispersion audit",
  "interpretation": "Foldwise CCC differences are diagnostics, not independent hypothesis tests.",
  "pca256_tora": {
    "PMEmo": [
      {
        "h_seconds": 10.0,
        "repeat_mean_foldwise_gains": [
          0.0004342266035577191,
          -0.00031702680056562295,
          0.00033969460910697745
        ],
        "repeat_mean": 0.00015229813736635788,
        "repeat_sd": 0.00040918638481424576,
        "fold_repeat_min": -0.0035090515100542063,
        "fold_repeat_max": 0.005797357710309203,
        "positive_fold_repeats": 6,
        "total_fold_repeats": 15
      },
      {
        "h_seconds": 15.0,
        "repeat_mean_foldwise_gains": [
          0.005045739661464932,
          0.0024146476174732425,
          0.00125972191548982
        ],
        "repeat_mean": 0.0029067030648093316,
        "repeat_sd": 0.001940379219546905,
        "fold_repeat_min": -0.005651174520829416,
        "fold_repeat_max": 0.011048169098594407,
        "positive_fold_repeats": 12,
        "total_fold_repeats": 15
      }
    ],
    "DEAM full diagnostic": [
      {
        "h_seconds": 10.0,
        "repeat_mean_foldwise_gains": [
          0.010274777911133482,
          0.010298656393747108,
          0.010819455950590839
        ],
        "repeat_mean": 0.01046429675182381,
        "repeat_sd": 0.00030780852462953515,
        "fold_repeat_min": 0.007658503449156806,
        "fold_repeat_max": 0.01189295083034908,
        "positive_fold_repeats": 15,
        "total_fold_repeats": 15
      },
      {
        "h_seconds": 15.0,
        "repeat_mean_foldwise_gains": [
          0.00931401419796687,
          0.009574985212363506,
          0.01065085868846256
        ],
        "repeat_mean": 0.009846619366264313,
        "repeat_sd": 0.0007086092951099541,
        "fold_repeat_min": 0.006030836690175234,
        "fold_repeat_max": 0.012139848855257096,
        "positive_fold_repeats": 15,
        "total_fold_repeats": 15
      }
    ]
  },
  "matched_local5_placement": {
    "deam": [
      {
        "h_seconds": 10.0,
        "repeat_mean_foldwise_gains": [
          0.19675030940082494,
          0.20185380468976835,
          0.1998481504218533
        ],
        "repeat_sd": 0.0025711518883644183,
        "fold_repeat_min": 0.1524786506138796,
        "fold_repeat_max": 0.2408981817100829,
        "positive_fold_repeats": 15,
        "total_fold_repeats": 15
      },
      {
        "h_seconds": 15.0,
        "repeat_mean_foldwise_gains": [
          0.13640938875301506,
          0.1391767438532184,
          0.13759207232809237
        ],
        "repeat_sd": 0.0013885351113028185,
        "fold_repeat_min": 0.088848668452846,
        "fold_repeat_max": 0.17490866936615684,
        "positive_fold_repeats": 15,
        "total_fold_repeats": 15
      }
    ],
    "pmemo": [
      {
        "h_seconds": 10.0,
        "repeat_mean_foldwise_gains": [
          0.12761222169945766,
          0.13528927368085159,
          0.13488778112391514
        ],
        "repeat_sd": 0.004321112671853395,
        "fold_repeat_min": 0.08648276818764611,
        "fold_repeat_max": 0.19175778199310178,
        "positive_fold_repeats": 15,
        "total_fold_repeats": 15
      },
      {
        "h_seconds": 15.0,
        "repeat_mean_foldwise_gains": [
          0.09510231441481576,
          0.09799734213211748,
          0.10215098020235998
        ],
        "repeat_sd": 0.0035430115271006717,
        "fold_repeat_min": 0.07499306286614027,
        "fold_repeat_max": 0.14434837629032476,
        "positive_fold_repeats": 15,
        "total_fold_repeats": 15
      }
    ]
  }
}

==> anc/scripts/audit_tora_artifacts.py <==
#!/usr/bin/env python3
"""Static audit of the compact forecasting evidence package."""
from __future__ import annotations

import json
import hashlib
import math
from pathlib import Path


ROOT = Path(__file__).resolve().parents[1]
RESULTS = ROOT / "results"


def load(name: str):
    return json.loads((RESULTS / name).read_text(encoding="utf-8"))


def close(a: float, b: float, tol: float = 5e-7):
    if not math.isclose(float(a), float(b), rel_tol=0, abs_tol=tol):
        raise AssertionError(f"value mismatch: {a} != {b}")


def main():
    capacity = load("capacity_robust_action_audit.json")
    matched = load("matched_wrong_time_and_baselines_decision.json")
    attribution = load("future_information_identification_audit_decision.json")
    support_pmemo = load("future_support_localization_pmemo_decision.json")
    support_deam = load("future_support_localization_deam_decision.json")
    stability = load("training_stability_audit.json")
    closure = load("theory_routed_replication_closure_audit.json")
    common_horizon = load("pmemo_common_horizon_performance_audit.json")

    assert closure["passed"] and all(closure["checks"].values())
    assert len(capacity["rows"]) == 4
    for row in capacity["rows"]:
        assert row["action_lift"]["lower"] > 0
        assert row["placement_margin"]["lower"] > 0
        if row["dataset"] == "DEAM unseen":
            assert row["route_gain"]["lower"] > 0
    assert len(matched["rows"]) == 4
    for row in matched["rows"]:
        assert row["controls"]["local5"]["placement_margin"]["lower"] > 0
        assert row["controls"]["muq_nn"]["placement_margin"]["lower"] > 0
        assert row["model_ccc"]["muq_trajectory"] > row["model_ccc"]["muq_mean"]
    for rows in stability["matched_local5_placement"].values():
        assert all(x["positive_fold_repeats"] == x["total_fold_repeats"] for x in rows)
    assert len(attribution["rows"]) == 4
    assert attribution["future_only_excludes_all_past_and_current_audio_descriptors"]
    assert attribution["past_only_excludes_all_future_audio_descriptors"]
    for row in attribution["rows"]:
        mm = row["model_metrics"]
        assert mm["strongbase_future_only_trajectory"]["ccc"] > mm["state_long_history_hgb_calibrated"]["ccc"]
        ee = row["effects"]
        assert ee["strongbase_future_only_trajectory_minus_strongbase_past_only"]["ccc_gain"]["lower"] > 0
        assert ee["strongbase_past_future_relational_minus_strongbase_past_only"]["ccc_gain"]["lower"] > 0
    for audit in (support_pmemo, support_deam):
        assert not audit["past_or_current_audio_descriptors_used"]
        for row in audit["rows"]:
            mm = row["model_metrics"]
            assert mm["early_first_chunk"]["ccc"] > mm["state_hgb_calibrated"]["ccc"]
            ee = row["effects"]
            assert ee["early_first_chunk_minus_state_hgb_calibrated"]["ccc_gain"]["lower"] > 0
            assert ee["full_future_mean_minus_early_first_chunk"]["ccc_gain"]["lower"] > 0

    assert common_horizon["no_refit"] and common_horizon["no_model_selection"]
    assert len(common_horizon["rows"]) == 2
    assert all(row["songs"] == 481 for row in common_horizon["rows"])
    assert all(row["relation_minus_state"]["bonferroni_one_sided_lower"] > 0
               for row in common_horizon["rows"])

    expected = {
        ("PMEmo", 10.0): (0.417308133018754, 0.3892447412178975, 0.14794607681747457),
        ("PMEmo", 15.0): (0.4527932070685186, 0.4463169620665132, 0.1289395895742494),
        ("DEAM unseen", 10.0): (0.45787174189672597, 0.41642296523106, 0.2340043929531478),
        ("DEAM unseen", 15.0): (0.5643824371313347, 0.5066408223952785, 0.23711589059518046),
    }
    for row in capacity["rows"]:
        base, lift, placement = expected[(row["dataset"], float(row["h_seconds"]))]
        close(row["wide_action_ccc"], base)
        close(row["action_lift"]["point"], lift)
        close(row["placement_margin"]["point"], placement)

    manifest = json.loads((ROOT / "predictions/prediction_manifest.json").read_text())
    for item in manifest["files"].values():
        path = ROOT / item["path"]
        assert path.exists(), path
        digest = hashlib.sha256(path.read_bytes()).hexdigest()
        assert digest == item["sha256"], path

    # Construct generic path markers so the audit script does not flag its own
    # source merely for containing the forbidden literal.
    forbidden = ("/" + "Users" + "/", "file:" + "//")
    for path in ROOT.rglob("*"):
        if path.is_file() and path.suffix.lower() in {".py", ".sh", ".md", ".json", ".txt"}:
            text = path.read_text(encoding="utf-8", errors="ignore").lower()
            assert not any(token.lower() in text for token in forbidden), path
    print(json.dumps({"passed": True, "primary": "action_and_placement_audit", "files_checked": True}, indent=2))


if __name__ == "__main__":
    main()


==> anc/scripts/build_access_figures.py <==
from pathlib import Path

import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch
import numpy as np
import pandas as pd


OUT = Path(__file__).resolve().parent / "figures"
OUT.mkdir(parents=True, exist_ok=True)

plt.rcParams.update({
    "font.family": "DejaVu Sans",
    "font.size": 9,
    "axes.titlesize": 10,
    "axes.labelsize": 9,
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
})


def save(fig, name):
    fig.savefig(OUT / f"{name}.pdf", bbox_inches="tight", pad_inches=0.03)
    fig.savefig(OUT / f"{name}.png", dpi=320, bbox_inches="tight", pad_inches=0.03)
    plt.close(fig)


def protocol_timeline():
    fig, ax = plt.subplots(figsize=(12.2, 3.2))
    ax.set_xlim(-10.5, 17.2)
    ax.set_ylim(-1.85, 2.3)
    ax.axis("off")

    ax.annotate("", xy=(16.5, 0), xytext=(-10, 0),
                arrowprops=dict(arrowstyle="->", lw=1.6, color="#2f3b4a"))
    for x, label in [(-10, r"$t-10$ s"), (0, r"forecast origin $t$"),
                     (8, r"$t+H-\delta$"), (10, r"target $t+H$")]:
        ax.plot([x, x], [-0.12, 0.12], color="#2f3b4a", lw=1.2)
        ax.text(x, -0.36, label, ha="center", va="top", color="#233142")

    def box(x0, y0, w, h, color, title, body):
        p = FancyBboxPatch((x0, y0), w, h,
                           boxstyle="round,pad=0.04,rounding_size=0.08",
                           facecolor=color, edgecolor="#45515f", linewidth=1.2)
        ax.add_patch(p)
        ax.text(x0 + w / 2, y0 + h * 0.68, title, ha="center", va="center",
                fontweight="bold", color="#1c2836")
        ax.text(x0 + w / 2, y0 + h * 0.27, body, ha="center", va="center",
                color="#26384b", fontsize=7.8, linespacing=1.15)

    box(-9.7, 0.42, 9.35, 1.12, "#dce9f7", "Observed state",
        "Affect labels and past music\nlegal only through $t$")
    box(0.35, 0.42, 7.35, 1.12, "#fce8ca", "Scheduled future music",
        "Known waveform\nindependent 4-s chunk encoding")
    box(8.25, 0.42, 2.95, 1.12, "#edf0f4", "Response gap",
        r"No future label" + "\n" + r"delay $\delta$")
    box(11.75, 0.42, 4.25, 1.12, "#e8ddf4", "Hidden target",
        r"Predict $\Delta y_{t,H}$" + "\n" + r"$=y_{t+H}-y_t$")

    box(0.35, -1.63, 7.35, 0.82, "#e4f2e4", "Correct placement",
        "Original scheduled segment")
    box(8.25, -1.63, 7.75, 0.82, "#fde5e2", "State-preserving negative control",
        "Replace future only: local shift\nor acoustic-nearest same-song segment")
    ax.annotate("", xy=(8.2, -1.22), xytext=(7.75, -1.22),
                arrowprops=dict(arrowstyle="->", lw=1.4, color="#8a3b34"))
    ax.text(-10.0, 1.94, "Forecast timeline", fontweight="bold",
            color="#13293d", fontsize=11)
    save(fig, "protocol_timeline")


def result_summary():
    datasets = ["PMEmo\n10 s", "PMEmo\n15 s", "DEAM\n10 s", "DEAM\n15 s"]
    state = np.array([0.028, 0.006, 0.041, 0.058])
    future = np.array([0.310, 0.323, 0.339, 0.429])
    full = np.array([0.427, 0.462, 0.465, 0.562])
    local = np.array([0.135, 0.100, 0.209, 0.153])
    nearest = np.array([0.105, 0.086, 0.087, 0.078])

    fig, axes = plt.subplots(1, 2, figsize=(12.2, 4.0), gridspec_kw={"wspace": 0.22})
    x = np.arange(4)
    width = 0.24
    axes[0].bar(x - width, state, width, label="State only", color="#9fb6cd")
    axes[0].bar(x, future, width, label="Future only", color="#e8b96b")
    axes[0].bar(x + width, full, width, label="Full relation", color="#7aaa85")
    axes[0].set_xticks(x, datasets)
    axes[0].set_ylim(0, 0.62)
    axes[0].set_ylabel("Arousal-innovation CCC")
    axes[0].set_title("(a) Information hierarchy")
    axes[0].grid(axis="y", alpha=0.22, linewidth=0.7)
    axes[0].legend(frameon=False, ncol=3, fontsize=8, loc="upper left")
    for i, v in enumerate(full):
        axes[0].text(i + width, v + 0.012, f"{v:.3f}", ha="center", va="bottom", fontsize=7.5)

    axes[1].bar(x - width / 2, local, width, label="Local shift", color="#c77b68")
    axes[1].bar(x + width / 2, nearest, width, label="Acoustic nearest", color="#8176aa")
    axes[1].axhline(0, color="#2f3b4a", lw=0.8)
    axes[1].set_xticks(x, datasets)
    axes[1].set_ylim(0, 0.30)
    axes[1].set_ylabel("Correct-minus-control CCC")
    axes[1].set_title("(b) Temporal-placement margins")
    axes[1].grid(axis="y", alpha=0.22, linewidth=0.7)
    axes[1].legend(frameon=False, ncol=2, fontsize=8, loc="upper right")
    for xpos, vals in [(x - width / 2, local), (x + width / 2, nearest)]:
        for xx, v in zip(xpos, vals):
            axes[1].text(xx, v + 0.006, f"{v:.3f}", ha="center", va="bottom", fontsize=7.2)

    for ax in axes:
        ax.spines[["top", "right"]].set_visible(False)
    save(fig, "result_summary")


def case_studies():
    root = Path(__file__).resolve().parents[1]
    paths = {
        "PMEmo": root / "results" / "pmemo_tora_capacity_pca256_repeat3_avg_predictions.csv",
        "DEAM": root / "results" / "deam_tora_capacity_pca256_repeat3_avg_predictions.csv",
    }
    frames = {}
    for name, path in paths.items():
        d = pd.read_csv(path)
        d = d[(d["target"] == "Arousal(mean)") & (d["h_seconds"] == 10.0)].copy()
        frames[name] = d

    def ranked_song(data, score_kind, highest=True):
        rows = []
        for mid, g in data.groupby("musicId"):
            if len(g) < 10:
                continue
            y = g["delta_y"].to_numpy()
            state = g["delta_state_only"].to_numpy()
            full = g["delta_full_local_dynamics"].to_numpy()
            wrong = g["delta_wrong_full_local_dynamics"].to_numpy()
            tora = g["delta_fixed025_orthogonal_music_factors"].to_numpy()
            scores = {
                "state": np.mean(np.abs(y - state)) - np.mean(np.abs(y - full)),
                "placement": np.mean(np.abs(y - wrong)) - np.mean(np.abs(y - full)),
                "route": np.mean(np.abs(y - full)) - np.mean(np.abs(y - tora)),
            }
            rows.append((scores[score_kind], mid))
        rows.sort(reverse=highest)
        score, mid = rows[0]
        return data[data.musicId == mid].sort_values("time"), score

    specs = [
        ("PMEmo", "state", True, "largest per-song gain over state"),
        ("DEAM", "placement", True, "largest per-song gain over wrong time"),
        ("DEAM", "route", True, "largest per-song residual correction"),
        ("DEAM", "state", False, "lowest per-song gain over state (failure)"),
    ]
    fig, axes = plt.subplots(2, 2, figsize=(12.2, 6.5), sharex=False)
    colors = {
        "Truth": "#111827", "State": "#8aa4bd", "Correct": "#4f8b65",
        "Wrong time": "#c76e5c", "TORA": "#7366a3",
    }
    for ax, (dataset, kind, highest, criterion) in zip(axes.ravel(), specs):
        g, score = ranked_song(frames[dataset], kind, highest)
        series = [
            ("Truth", "delta_y", 2.0),
            ("State", "delta_state_only", 1.2),
            ("Correct", "delta_full_local_dynamics", 1.6),
            ("Wrong time", "delta_wrong_full_local_dynamics", 1.2),
            ("TORA", "delta_fixed025_orthogonal_music_factors", 1.2),
        ]
        for label, col, lw in series:
            ax.plot(g["time"], g[col], label=label, color=colors[label], lw=lw,
                    alpha=1.0 if label in {"Truth", "Correct"} else 0.88)
        ax.axhline(0, color="#6b7280", lw=0.6, alpha=0.5)
        ax.set_title(f"{dataset} song {int(g.musicId.iloc[0])}: {criterion}\nscore={score:+.4f}", fontsize=9)
        ax.set_xlabel("Forecast origin (s)")
        ax.set_ylabel(r"Arousal innovation $\Delta y$")
        ax.grid(alpha=0.18, linewidth=0.6)
        ax.spines[["top", "right"]].set_visible(False)
    handles, labels = axes[0, 0].get_legend_handles_labels()
    fig.legend(handles, labels, loc="upper center", ncol=5, frameon=False, bbox_to_anchor=(0.5, 1.01))
    fig.subplots_adjust(top=0.88, hspace=0.42, wspace=0.25)
    save(fig, "case_studies")


def change_stratification():
    root = Path(__file__).resolve().parents[1]
    paths = [
        ("PMEmo", root / "predictions" / "pmemo_pca256_arousal_predictions.csv.gz"),
        ("DEAM", root / "predictions" / "deam_unseen_pca256_arousal_predictions.csv.gz"),
    ]
    fig, axes = plt.subplots(2, 2, figsize=(12.2, 6.0), sharex=True)
    colors = {"State": "#9fb6cd", "Correct": "#6d9f79", "Wrong time": "#c77b68"}
    for row, (dataset, path) in enumerate(paths):
        d = pd.read_csv(path)
        if "target" in d.columns:
            d = d[d["target"] == "Arousal(mean)"].copy()
        for col, horizon in enumerate([10.0, 15.0]):
            ax = axes[row, col]
            g = d[d["h_seconds"] == horizon].copy()
            g["quartile"] = pd.qcut(g["delta_y"].abs(), 4, labels=False, duplicates="drop")
            specs = [
                ("State", "delta_state_only"),
                ("Correct", "delta_full_local_dynamics"),
                ("Wrong time", "delta_wrong_full_local_dynamics"),
            ]
            x = np.arange(4)
            width = 0.24
            for j, (label, pred) in enumerate(specs):
                values = []
                for q in range(4):
                    z = g[g["quartile"] == q]
                    values.append(float(np.mean(np.abs(z["delta_y"] - z[pred]))))
                ax.bar(x + (j - 1) * width, values, width, label=label,
                       color=colors[label], alpha=0.95)
            ax.set_title(f"{dataset}, H={int(horizon)} s")
            ax.set_xticks(x, ["Q1\nsmall", "Q2", "Q3", "Q4\nlarge"])
            ax.set_ylabel("MAE")
            ax.grid(axis="y", alpha=0.18, linewidth=0.6)
            ax.spines[["top", "right"]].set_visible(False)
    handles, labels = axes[0, 0].get_legend_handles_labels()
    fig.legend(handles, labels, loc="upper center", ncol=3, frameon=False, bbox_to_anchor=(0.5, 1.01))
    fig.subplots_adjust(top=0.89, hspace=0.34, wspace=0.25)
    save(fig, "change_stratification")


if __name__ == "__main__":
    protocol_timeline()
    result_summary()
    change_stratification()


==> anc/scripts/build_delay_sweep_1to4.py <==
#!/usr/bin/env python3
"""Collect the frozen 1--4 s response-delay diagnostics.

This script does not fit or select a model.  It only gathers the pre-existing
2/3-s results and the newly executed 1/4-s perturbations into one audit table.
DEAM is always evaluated on the same frozen 1,494-song holdout used in the
main manuscript.
"""
from __future__ import annotations

import csv
import json
from pathlib import Path


ROOT = Path(__file__).resolve().parents[1]
RESULTS = ROOT / "results"


def read(path: str):
    return json.loads((RESULTS / path).read_text(encoding="utf-8"))


def pmemo_rows(path: str, delay: int):
    data = read(path)
    rows = []
    for gate in data["gates"]:
        if gate["target"] != "Arousal(mean)":
            continue
        rows.append({
            "dataset": "PMEmo",
            "delay_seconds": delay,
            "h_seconds": int(gate["h_seconds"]),
            "gain": gate["gain_vs_full"]["point"],
            "gain_lower": gate["gain_vs_full"]["lower"],
            "placement": gate["correct_vs_wrong_factor_only"]["point"],
            "placement_lower": gate["correct_vs_wrong_factor_only"]["lower"],
            "mae_benefit": gate["mae_vs_full"]["point"],
            "mae_lower": gate["mae_vs_full"]["lower"],
        })
    return rows


def deam_rows(path: str, delay: int):
    data = read(path)
    rows = []
    for row in data["rows"]:
        rows.append({
            "dataset": "DEAM holdout",
            "delay_seconds": delay,
            "h_seconds": int(row["h_seconds"]),
            "gain": row["gain_vs_full"]["point"],
            "gain_lower": row["gain_vs_full"]["lower"],
            "placement": row["correct_vs_wrong_factor_only"]["point"],
            "placement_lower": row["correct_vs_wrong_factor_only"]["lower"],
            "mae_benefit": row["mae_vs_full"]["point"],
            "mae_lower": row["mae_vs_full"]["lower"],
        })
    return rows


def main():
    rows = []
    rows += pmemo_rows("pmemo_theory_routed_delay1_sweep_repeat3_decision.json", 1)
    rows += pmemo_rows("context_isolated_theory_routed_music_factors_repeat_decision.json", 2)
    rows += pmemo_rows("pmemo_theory_routed_delay3_sensitivity_decision.json", 3)
    rows += pmemo_rows("pmemo_theory_routed_delay4_sweep_repeat3_decision.json", 4)
    rows += deam_rows("deam_unseen_theory_routed_delay1_sweep_repeat3_decision.json", 1)
    rows += deam_rows("deam_context_isolated_theory_routed_music_factors_unseen_holdout_decision.json", 2)
    rows += deam_rows("deam_unseen_theory_routed_delay3_sweep_repeat3_decision.json", 3)
    rows += deam_rows("deam_unseen_theory_routed_delay4_sweep_repeat3_decision.json", 4)
    rows.sort(key=lambda r: (r["dataset"], r["h_seconds"], r["delay_seconds"]))

    for row in rows:
        row["all_lower_bounds_positive"] = bool(
            row["gain_lower"] > 0
            and row["placement_lower"] > 0
            and row["mae_lower"] > 0
        )

    payload = {
        "role": "fixed-route response-delay robustness audit; models are refit under each legal support boundary without hyperparameter retuning or selection from delay outcomes",
        "delays_seconds": [1, 2, 3, 4],
        "deam_scope": "frozen 1494-song unseen holdout",
        "rows": rows,
        "all_cells_positive": bool(rows and all(r["all_lower_bounds_positive"] for r in rows)),
    }
    (RESULTS / "response_delay_1to4_audit.json").write_text(
        json.dumps(payload, indent=2), encoding="utf-8"
    )
    with (RESULTS / "response_delay_1to4_audit.csv").open("w", newline="", encoding="utf-8") as f:
        writer = csv.DictWriter(f, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)
    print(json.dumps(payload, indent=2))


if __name__ == "__main__":
    main()


==> anc/scripts/compute_pmemo_multiplicity_audit.py <==
#!/usr/bin/env python3
"""Bonferroni song-cluster audit for the two PMEmo arousal horizons."""
from __future__ import annotations

import json
from pathlib import Path

import pandas as pd

from song_cluster_bounds import paired_ccc_gain_bound, paired_mae_benefit_bound


ROOT = Path(__file__).resolve().parents[1]
PRED = ROOT / "results/context_isolated_theory_routed_music_factors_repeat_avg_predictions.csv"
OUT = ROOT / "results/context_isolated_theory_routed_music_factors_multiplicity_reproduction.json"
SEED = 20260710


def main():
    frame = pd.read_csv(PRED)
    effects = {}
    for number, h in enumerate((10.0, 15.0)):
        z = frame[(frame.h_seconds == h) & (frame.target == "Arousal(mean)")]
        y, groups = z.delta_y.to_numpy(), z.musicId.to_numpy()
        model = z.delta_fixed025_orthogonal_music_factors.to_numpy()
        base = z.delta_full_local_dynamics.to_numpy()
        wrong = z.delta_wrong_factor_only_fixed025_orthogonal_music_factors.to_numpy()
        kwargs = {"alpha": .025, "n_boot": 5000}
        effects[f"{h:g}s"] = {
            "gain_vs_full": paired_ccc_gain_bound(
                y, model, base, groups, seed=SEED + 100 * number, **kwargs
            ),
            "correct_vs_wrong_factor": paired_ccc_gain_bound(
                y, model, wrong, groups, seed=SEED + 100 * number + 1, **kwargs
            ),
            "mae_vs_full": paired_mae_benefit_bound(
                y, model, base, groups, seed=SEED + 100 * number + 2, **kwargs
            ),
        }
    decision = {
        "familywise_alpha": .05,
        "bonferroni_cells": 2,
        "per_cell_alpha": .025,
        "bootstrap_draws": 5000,
        "seed": SEED,
        "effects": effects,
        "passed": all(
            row["gain_vs_full"]["lower"] > 0
            and row["correct_vs_wrong_factor"]["lower"] > 0
            and row["mae_vs_full"]["lower"] > 0
            for row in effects.values()
        ),
    }
    OUT.write_text(json.dumps(decision, indent=2), encoding="utf-8")
    print(json.dumps(decision, indent=2))


if __name__ == "__main__":
    main()


==> anc/scripts/legacy_reproduce_tora.sh <==
# HISTORICAL PIPELINE, NOT THE PREPRINT REPRODUCTION ENTRYPOINT.
# Includes excluded factor analyses and a known historical PCA256 factor-route mismatch.
# Read README.md before considering any command below.
exit 2
#!/usr/bin/env bash
set -euo pipefail

cd "$(dirname "$0")/.."
PY="${PY:-python3}"

"${PY}" src/test_context_isolated_contract.py
"${PY}" src/test_song_cluster_bounds.py

if [[ "${TORA_RUN_EXTRACTION:-0}" == "1" ]]; then
  MUSE_DATASET=pmemo MUSE_LOCAL_WIN_SEC=4 MUSE_LOCAL_STRIDE_SEC=1 \
    "${PY}" src/extract_local_muq_chunks.py
  MUSE_DATASET=deam MUSE_LOCAL_WIN_SEC=4 MUSE_LOCAL_STRIDE_SEC=1 \
    "${PY}" src/extract_local_muq_chunks.py
  "${PY}" src/run_pmemo_factor_shards.py
  "${PY}" src/run_deam_factor_shards.py
fi

MUSE_DATASET=pmemo \
MUSE_OUTPUT_PREFIX=pmemo_tora_capacity_pca256_repeat3 \
MUSE_N_REPEATS=3 MUSE_PCA_DIM=256 MUSE_FACTOR_VARIANT=theory_routed \
MUSE_AROUSAL_FACTOR_ROUTE=dynamics_rhythm \
  "${PY}" src/context_isolated_orthogonal_music_factors.py

MUSE_DATASET=deam \
MUSE_OUTPUT_PREFIX=deam_tora_capacity_pca256_repeat3 \
MUSE_N_REPEATS=3 MUSE_PCA_DIM=256 MUSE_FACTOR_VARIANT=theory_routed \
MUSE_AROUSAL_FACTOR_ROUTE=dynamics_rhythm \
  "${PY}" src/context_isolated_orthogonal_music_factors.py
MUSE_DEAM_PREDICTIONS=results/deam_tora_capacity_pca256_repeat3_avg_predictions.csv \
MUSE_DEAM_UNSEEN_OUTPUT=results/deam_unseen_tora_capacity_pca256_repeat3_decision.json \
  "${PY}" src/evaluate_deam_unseen_holdout.py
"${PY}" src/build_capacity_robust_action_audit.py
MUSE_DATASETS=pmemo,deam MUSE_HORIZONS=20,30 MUSE_N_REPEATS=3 \
  "${PY}" src/audit_matched_wrong_time_and_baselines.py
MUSE_DATASETS=pmemo,deam MUSE_HORIZONS=20,30 MUSE_N_REPEATS=3 \
  "${PY}" src/audit_future_information_identification.py
"${PY}" src/build_training_stability_audit.py
"${PY}" src/build_pmemo_common_support_audit.py
MUSE_RELEASE_DEST=predictions "${PY}" src/build_release_prediction_files.py
"${PY}" scripts/recompute_primary_from_predictions.py

for dataset in pmemo deam; do
  MUSE_DATASET="${dataset}" MUSE_N_REPEATS=3 \
  MUSE_FACTOR_VARIANT=theory_routed MUSE_AROUSAL_FACTOR_ROUTE=dynamics_rhythm \
    "${PY}" src/context_isolated_factor_early_concat_ablation.py
done
"${PY}" src/compare_orthogonal_vs_early_concat.py

MUSE_DATASET=pmemo MUSE_DELAY_SEC=3 MUSE_N_REPEATS=3 \
MUSE_OUTPUT_PREFIX=pmemo_theory_routed_delay3_sensitivity \
MUSE_FACTOR_VARIANT=theory_routed MUSE_AROUSAL_FACTOR_ROUTE=dynamics_rhythm \
  "${PY}" src/context_isolated_orthogonal_music_factors.py
MUSE_DATASET=deam MUSE_DELAY_SEC=3 MUSE_N_REPEATS=3 \
MUSE_OUTPUT_PREFIX=deam_theory_routed_delay3_sensitivity \
MUSE_FACTOR_VARIANT=theory_routed MUSE_AROUSAL_FACTOR_ROUTE=dynamics_rhythm \
  "${PY}" src/context_isolated_orthogonal_music_factors.py
"${PY}" src/build_theory_route_delay_sensitivity.py

# Supporting audits that reuse the archived predictions.
"${PY}" src/deam_unseen_architecture_audit.py
"${PY}" src/deam_inter_annotator_ceiling.py

# Optional expensive capacity/representation diagnostics. These require the
# relevant extracted MuQ/MERT archives and are not needed to rerun Table 3.
if [[ "${TORA_RUN_CAPACITY_AUDITS:-0}" == "1" ]]; then
  MUSE_DATASET=pmemo MUSE_N_REPEATS=3 MUSE_TORA_GRU_HORIZONS=20,30 \
  MUSE_OUTPUT_PREFIX=pmemo_tora_gru_orthogonal_repeat3 \
    "${PY}" src/tora_gru_orthogonal_residual.py
  MUSE_DATASET=deam MUSE_N_REPEATS=3 MUSE_TORA_GRU_HORIZONS=20,30 \
  MUSE_OUTPUT_PREFIX=deam_tora_gru_orthogonal_repeat3 \
    "${PY}" src/tora_gru_orthogonal_residual.py
fi

if [[ "${TORA_RUN_MERT_AUDIT:-0}" == "1" ]]; then
  MUSE_MERT_WIN_SEC=4 MUSE_MERT_STRIDE_SEC=1 MUSE_MERT_TAG=4s_stride1 \
    "${PY}" src/extract_pmemo_mert95m_chunks.py
  MUSE_MERT_WIN_SEC=4 MUSE_MERT_STRIDE_SEC=1 MUSE_MERT_TAG=4s_stride1 \
  MUSE_N_REPEATS=3 \
  MUSE_OUTPUT_PREFIX=pmemo_tora_mert4s_second_backbone_repeat3 \
    "${PY}" src/tora_mert_second_backbone.py
fi

if [[ "${TORA_RUN_ENCODER_AUDIT:-0}" == "1" ]]; then
  "${PY}" src/audit_muq_context_leakage.py
fi

"${PY}" src/audit_theory_routed_replication.py
"${PY}" scripts/audit_tora_artifacts.py


==> anc/scripts/recompute_primary_from_predictions.py <==
#!/usr/bin/env python3
"""Recompute the primary point estimates and corrected intervals from release files."""
from __future__ import annotations

import json
from pathlib import Path
import sys

import numpy as np
import pandas as pd


ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))
from deam_innovation_replication import ccc  # noqa: E402
from song_cluster_bounds import paired_ccc_gain_bound  # noqa: E402


FILES = {
    "PMEmo": ROOT / "predictions/pmemo_pca256_arousal_predictions.parquet",
    "DEAM unseen": ROOT / "predictions/deam_unseen_pca256_arousal_predictions.parquet",
}
SEED = 20260714


def main():
    rows = []
    for dataset_number, (dataset, path) in enumerate(FILES.items()):
        frame = pd.read_parquet(path)
        for horizon_number, horizon in enumerate((10.0, 15.0)):
            z = frame[frame.h_seconds == horizon]
            y = z.delta_y.to_numpy()
            state = z.delta_state_only.to_numpy()
            action = z.delta_full_local_dynamics.to_numpy()
            wrong = z.delta_wrong_full_local_dynamics.to_numpy()
            groups = z.musicId.to_numpy()
            seed = SEED + 1000 * dataset_number + 100 * horizon_number
            kwargs = {"alpha": .025, "n_boot": 5000}
            rows.append({
                "dataset": dataset, "h_seconds": horizon,
                "songs": int(z.musicId.nunique()), "windows": int(len(z)),
                "state_ccc": ccc(y, state), "action_ccc": ccc(y, action),
                "wrong_time_ccc": ccc(y, wrong),
                "action_lift": paired_ccc_gain_bound(y, action, state, groups, seed=seed, **kwargs),
                "placement_margin": paired_ccc_gain_bound(y, action, wrong, groups, seed=seed + 1, **kwargs),
            })
    hard = pd.read_parquet(ROOT / "predictions/matched_hard_controls_arousal_predictions.parquet")
    hard_rows = []
    for dataset_number, (dataset, raw_name) in enumerate((("PMEmo", "pmemo"), ("DEAM unseen", "deam"))):
        for horizon_number, horizon in enumerate((10.0, 15.0)):
            z = hard[(hard.dataset == raw_name) & (hard.h_seconds == horizon)]
            controls = {}
            for name, number in (("local5", 0), ("muq_nn", 2)):
                q = z[z[f"valid_{name}"] > .5]
                controls[name] = {
                    "margin": paired_ccc_gain_bound(
                        q.delta_y.to_numpy(), q.delta_muq_trajectory.to_numpy(),
                        q[f"delta_{name}"].to_numpy(), q.musicId.to_numpy(),
                        alpha=.025, n_boot=5000,
                        seed=SEED + 1000 * dataset_number + 100 * int(horizon) + number,
                    ),
                    "mean_shift": float(q[f"shift_{name}"].mean()),
                    "mean_overlap": float(q[f"overlap_{name}"].mean()),
                    "mean_similarity": float(q[f"similarity_{name}"].mean()),
                }
            hard_rows.append({"dataset": dataset, "h_seconds": horizon, "controls": controls})
    result = {
        "interval_note": "ci is the Bonferroni-adjusted 97.5% two-sided interval; lower is the corrected 97.5% one-sided lower bound",
        "capacity_rows": rows,
        "hard_control_rows": hard_rows,
    }
    print(json.dumps(result, indent=2))


if __name__ == "__main__":
    main()


==> anc/scripts/reproduce_tora.sh <==
#!/usr/bin/env bash
set -euo pipefail
cd "$(dirname "$0")/.."
PY="${PY:-python3}"
PYTHONPATH=src "${PY}" src/test_context_isolated_contract.py
PYTHONPATH=src "${PY}" src/test_song_cluster_bounds.py
"${PY}" scripts/recompute_primary_from_predictions.py


==> anc/src/audit_future_information_identification.py <==
#!/usr/bin/env python3
"""Past/future identification and strong-state audit for the forecasting protocol.

This diagnostic answers three specific alternative explanations:

1. the historical full-local MuQ representation mixes known-future content
   with relations to a legal past-audio anchor;
2. the historical state ridge may underfit affect dynamics; and
3. fitting future level and evaluating innovation may shrink state forecasts.

The audit therefore compares past-only, future-mean, candidate-only future
trajectory, and past--future relational MuQ interfaces under identical
song-disjoint folds and PCA-256 heads.  It also adds direct-innovation state
baselines, including a fixed 10-s label-history gradient booster with strictly
OOF affine calibration.  No test label selects a model or hyperparameter.
"""
from __future__ import annotations

import json
import os
import warnings
from pathlib import Path

os.environ.setdefault("VECLIB_MAXIMUM_THREADS", "1")
os.environ.setdefault("OMP_NUM_THREADS", "1")
os.environ["MUSE_PCA_DIM"] = "256"
warnings.filterwarnings("ignore", category=RuntimeWarning)

import numpy as np
import pandas as pd
from sklearn.decomposition import PCA
from sklearn.ensemble import HistGradientBoostingRegressor
from sklearn.linear_model import Ridge
from sklearn.pipeline import make_pipeline
from sklearn.preprocessing import StandardScaler

from audit_matched_wrong_time_and_baselines import prepare
from context_isolated_pws_gate import (
    DELAY_SEC,
    STRIDE_SEC,
    build_features,
    fit_state,
    nested_state_oof,
    load_local_archive,
)
from deam_innovation_replication import ROOT, ccc, labels_long
from pmemo_dynamic_world_pilot import DATA as PMEMO_DATA
from pmemo_factor_bottleneck_confirmatory import shuffled_group_kfold
from song_cluster_bounds import paired_ccc_gain_bound, paired_mae_benefit_bound


OUT = ROOT / "results"
DATASETS = [x for x in os.environ.get("MUSE_DATASETS", "pmemo,deam").split(",") if x]
HORIZONS = [int(x) for x in os.environ.get("MUSE_HORIZONS", "20,30").split(",") if x]
N_REPEATS = int(os.environ.get("MUSE_N_REPEATS", "3"))
N_SPLITS = 5
INNER_SPLITS = 4
N_BOOT = 5000
SEED = 20260715
HISTORY_STEPS = 21  # 10 s plus the current observation on the 2-Hz label grid.


def unit(x: np.ndarray) -> np.ndarray:
    return x / np.maximum(np.linalg.norm(x, axis=1, keepdims=True), 1e-8)


def label_trajectories(dataset: str):
    if dataset == "pmemo":
        frame = pd.read_csv(PMEMO_DATA / "annotations/dynamic_annotations.csv")
        out = {}
        for mid, z in frame.groupby("musicId", sort=False):
            z = z.sort_values("frameTime")
            out[int(mid)] = (
                z.frameTime.to_numpy(float),
                z[["Arousal(mean)", "Valence(mean)"]].to_numpy(np.float32),
            )
        return out
    if dataset == "deam":
        return labels_long()
    raise ValueError(dataset)


def long_history_features(dataset: str, meta: pd.DataFrame, compact_state: np.ndarray) -> np.ndarray:
    """Use labels through t only; left-pad early origins with the first legal label."""
    trajectories = label_trajectories(dataset)
    history = np.empty((len(meta), HISTORY_STEPS * 2), np.float32)
    for mid, rows in meta.groupby("musicId", sort=False).groups.items():
        times, values = trajectories[int(mid)]
        for row in rows:
            t = float(meta.at[row, "time"])
            pos = int(np.searchsorted(times, t + 1e-7, side="right") - 1)
            if pos < 0 or not np.isclose(times[pos], t, atol=1e-5):
                raise RuntimeError(f"Missing label-history anchor for song {mid} at {t}")
            start = max(0, pos - HISTORY_STEPS + 1)
            seq = values[start : pos + 1]
            if len(seq) < HISTORY_STEPS:
                seq = np.vstack([np.repeat(seq[:1], HISTORY_STEPS - len(seq), axis=0), seq])
            history[row] = seq[-HISTORY_STEPS:].reshape(-1)
    return np.concatenate([compact_state.astype(np.float32), history], axis=1)


def past_internal_features(meta: pd.DataFrame, comp: dict[str, np.ndarray], by_song) -> np.ndarray:
    """Symmetric past-only trajectory summary over the matched legal interval."""
    n, d = comp["past_mean"].shape
    pstd = np.empty((n, d), np.float32)
    path_mean = np.empty(n, np.float32)
    path_max = np.empty(n, np.float32)
    count = np.empty(n, np.float32)
    for mid, rows in meta.groupby("musicId", sort=False).groups.items():
        starts, ends, hidden = by_song[int(mid)]
        for row in rows:
            t = float(meta.at[row, "time"])
            action_end = float(meta.at[row, "target_time"]) - DELAY_SEC
            duration = max(action_end - t, STRIDE_SEC)
            past_start = max(0.0, t - duration)
            pi = np.where((starts >= past_start - 1e-6) & (ends <= t + 1e-6))[0]
            if len(pi) == 0:
                raise RuntimeError("Past support disappeared after common-support filtering")
            p = hidden[pi]
            pstd[row] = p.std(axis=0)
            if len(p) > 1:
                path = np.linalg.norm(np.diff(p, axis=0), axis=1)
                path_mean[row], path_max[row] = path.mean(), path.max()
            else:
                path_mean[row] = path_max[row] = 0.0
            count[row] = len(p)
    pmean, current = comp["past_mean"], comp["current"]
    internal = current - pmean
    scalars = np.column_stack([
        path_mean,
        path_max,
        np.linalg.norm(pstd, axis=1),
        np.linalg.norm(internal, axis=1),
        1.0 - np.sum(unit(current) * unit(pmean), axis=1),
        count,
    ]).astype(np.float32)
    return np.concatenate([pmean, pstd, internal, scalars], axis=1).astype(np.float32)


def future_internal_features(comp: dict[str, np.ndarray]) -> np.ndarray:
    """Candidate-only trajectory summary with no past/current audio descriptor."""
    fmean, fstd, fend = comp["future_mean"], comp["future_std"], comp["future_end"]
    internal = fend - fmean
    scalars = np.column_stack([
        comp["path_mean"],
        comp["path_max"],
        np.linalg.norm(fstd, axis=1),
        np.linalg.norm(internal, axis=1),
        1.0 - np.sum(unit(fend) * unit(fmean), axis=1),
        comp["future_count"],
    ]).astype(np.float32)
    return np.concatenate([fmean, fstd, internal, scalars], axis=1).astype(np.float32)


def delta_ridge():
    return make_pipeline(StandardScaler(), Ridge(alpha=10.0))


def strong_state(seed: int):
    return HistGradientBoostingRegressor(
        loss="squared_error",
        learning_rate=0.05,
        max_iter=100,
        max_leaf_nodes=15,
        min_samples_leaf=50,
        l2_regularization=1.0,
        early_stopping=False,
        random_state=seed,
    )


def group_oof(model_factory, x, y, groups, seed):
    out = np.empty(len(y), np.float64)
    for fold, (tr, va) in enumerate(shuffled_group_kfold(groups, INNER_SPLITS, seed), 1):
        out[va] = model_factory(seed + fold).fit(x[tr], y[tr]).predict(x[va])
    return out


def calibrated_strong_state(xtr, ytr, gtr, xte, seed):
    raw_oof = group_oof(strong_state, xtr, ytr, gtr, seed)
    # The CCC-optimal affine map on honest OOF predictions matches target
    # location and scale.  The map is then frozen before outer-test prediction.
    covariance = float(np.mean((raw_oof - raw_oof.mean()) * (ytr - ytr.mean())))
    slope = float(np.sign(covariance or 1.0) * np.std(ytr) / max(np.std(raw_oof), 1e-8))
    intercept = float(np.mean(ytr) - slope * np.mean(raw_oof))
    oof = intercept + slope * raw_oof
    fitted = strong_state(seed + 99).fit(xtr, ytr)
    raw_test = fitted.predict(xte)
    test = intercept + slope * raw_test
    return raw_test, test, raw_oof, oof, {
        "intercept": intercept,
        "slope": slope,
    }


def metrics(y, p):
    y, p = np.asarray(y, float), np.asarray(p, float)
    return {
        "ccc": ccc(y, p),
        "pearson": float(np.corrcoef(y, p)[0, 1]),
        "mae": float(np.mean(np.abs(y - p))),
        "rmse": float(np.sqrt(np.mean(np.square(y - p)))),
        "target_std": float(np.std(y)),
        "prediction_std": float(np.std(p)),
    }


def one_dimensional_prediction(model, x):
    pred = np.asarray(model.predict(x))
    return pred if pred.ndim == 1 else pred[:, 0]


def two_head_pca_predictions(xtr, level_residual, strong_residual, xte, seed):
    """Share scaling/PCA across the two otherwise independent Ridge heads."""
    scaler = StandardScaler().fit(xtr)
    ztr = scaler.transform(xtr)
    zte = scaler.transform(xte)
    ncomp = min(256, ztr.shape[1], ztr.shape[0] - 1)
    pca = PCA(n_components=ncomp, whiten=True, random_state=seed)
    ztr = pca.fit_transform(ztr)
    zte = pca.transform(zte)
    targets = np.column_stack([level_residual, strong_residual])
    return Ridge(alpha=100.0).fit(ztr, targets).predict(zte)


def run_cell(dataset: str, h: int):
    (meta, state, y, persist, kind, seed, comp, _factor_comp,
     _factor_cols, archive) = prepare(dataset, h)
    groups = meta.musicId.to_numpy()
    dy = y[:, 0] - persist[:, 0]
    history = long_history_features(dataset, meta, state)
    by_song, _, _ = load_local_archive(dataset)
    reps = {
        "past_only": past_internal_features(meta, comp, by_song),
        "future_mean": comp["future_mean"].astype(np.float32),
        "future_only_trajectory": future_internal_features(comp),
        "past_future_relational": build_features(
            comp, np.arange(len(meta)), np.arange(len(meta))
        )["full_local_dynamics"],
    }
    fold_rows, pred_rows, calibration_rows = [], [], []
    for rep in range(N_REPEATS):
        for fold, (tr, te) in enumerate(
            shuffled_group_kfold(groups, N_SPLITS, seed + 1000 * rep), 1
        ):
            # Historical level-target state baseline and its honest residual.
            state_oof = nested_state_oof(kind, state[tr], y[tr], groups[tr], seed + 10000 + fold)
            level_residual = y[tr, 0] - state_oof[:, 0]
            state_fit = fit_state(kind, state[tr], y[tr])
            state_level = state_fit.predict(state[te])[:, 0] - persist[te, 0]

            # Direct-innovation baselines, including a longer label history.
            state_delta_ridge = delta_ridge().fit(state[tr], dy[tr]).predict(state[te])
            long_delta_ridge = delta_ridge().fit(history[tr], dy[tr]).predict(history[te])
            raw_hgb, calibrated_hgb, strong_raw_oof, _strong_calibrated_oof, calibration = calibrated_strong_state(
                history[tr], dy[tr], groups[tr], history[te], seed + 20000 + 101 * rep + fold
            )
            # Audio attribution uses the raw direct-delta HGB residual so MSE,
            # MAE, and variance are not altered by a CCC-only rescaling.  The
            # OOF-calibrated state score is reported separately as an adversarial
            # upper-capacity state diagnostic.
            strong_residual = dy[tr] - strong_raw_oof
            calibration_rows.append({
                "dataset": dataset, "h_seconds": h / 2, "repeat": rep,
                "fold": fold, **calibration,
            })

            pred = {
                "state_level_ridge": state_level,
                "state_direct_delta_ridge": state_delta_ridge,
                "state_long_history_delta_ridge": long_delta_ridge,
                "state_long_history_hgb_raw": raw_hgb,
                "state_long_history_hgb_calibrated": calibrated_hgb,
            }
            for number, (name, x) in enumerate(reps.items()):
                heads = two_head_pca_predictions(
                    x[tr], level_residual, strong_residual, x[te],
                    seed + 30000 + 100 * number + fold,
                )
                pred[f"levelbase_{name}"] = (
                    state_fit.predict(state[te])[:, 0]
                    + heads[:, 0]
                    - persist[te, 0]
                )
                pred[f"strongbase_{name}"] = raw_hgb + heads[:, 1]

            for name, values in pred.items():
                fold_rows.append({
                    "dataset": dataset, "h_seconds": h / 2, "repeat": rep,
                    "fold": fold, "model": name, **metrics(dy[te], values),
                    "n": int(len(te)), "songs": int(meta.iloc[te].musicId.nunique()),
                })
            q = meta.iloc[te][["musicId", "time", "target_time"]].copy()
            q["dataset"], q["h_seconds"], q["repeat"], q["fold"] = dataset, h / 2, rep, fold
            q["delta_y"] = dy[te]
            for name, values in pred.items():
                q[f"delta_{name}"] = values
            pred_rows.append(q)
            print(
                f"identification {dataset} H={h/2:g} rep={rep+1}/{N_REPEATS} "
                f"fold={fold}/{N_SPLITS}", flush=True
            )
    return (
        pd.DataFrame(fold_rows),
        pd.concat(pred_rows, ignore_index=True),
        pd.DataFrame(calibration_rows),
        {
            "dataset": dataset,
            "h_seconds": h / 2,
            "songs": int(meta.musicId.nunique()),
            "windows": int(len(meta)),
            "history_steps": HISTORY_STEPS,
            "representation_dimensions": {k: int(v.shape[1]) for k, v in reps.items()},
            "archive": str(Path(archive).relative_to(ROOT)),
        },
    )


def average_predictions(frame: pd.DataFrame):
    keys = ["dataset", "h_seconds", "musicId", "time", "target_time"]
    cols = [c for c in frame if c.startswith("delta_")]
    return frame.groupby(keys, as_index=False)[cols].mean()


def main():
    folds, preds, calibrations, coverage = [], [], [], []
    for dataset in DATASETS:
        for h in HORIZONS:
            f, p, c, a = run_cell(dataset, h)
            folds.append(f); preds.append(p); calibrations.append(c); coverage.append(a)
    folds = pd.concat(folds, ignore_index=True)
    raw = pd.concat(preds, ignore_index=True)
    avg = average_predictions(raw)
    calibrations = pd.concat(calibrations, ignore_index=True)
    unseen = set(map(int, json.loads((OUT / "deam_unseen_holdout_freeze.json").read_text())["unseen_song_ids"]))

    model_names = [c.removeprefix("delta_") for c in avg if c.startswith("delta_") and c != "delta_y"]
    comparisons = [
        ("levelbase_future_only_trajectory", "state_level_ridge"),
        ("levelbase_past_only", "state_level_ridge"),
        ("levelbase_future_only_trajectory", "levelbase_past_only"),
        ("levelbase_future_only_trajectory", "levelbase_future_mean"),
        ("levelbase_past_future_relational", "levelbase_past_only"),
        ("strongbase_future_only_trajectory", "state_long_history_hgb_raw"),
        ("strongbase_future_only_trajectory", "state_long_history_hgb_calibrated"),
        ("strongbase_past_only", "state_long_history_hgb_raw"),
        ("strongbase_future_only_trajectory", "strongbase_past_only"),
        ("strongbase_future_only_trajectory", "strongbase_future_mean"),
        ("strongbase_past_future_relational", "strongbase_past_only"),
    ]
    rows = []
    for (dataset, horizon), z0 in avg.groupby(["dataset", "h_seconds"]):
        z = z0 if dataset != "deam" else z0[z0.musicId.astype(int).isin(unseen)].copy()
        yv, songs = z.delta_y.to_numpy(), z.musicId.to_numpy()
        model_metrics = {
            name: metrics(yv, z[f"delta_{name}"].to_numpy()) for name in model_names
        }
        effects = {}
        for number, (a, b) in enumerate(comparisons):
            key = f"{a}_minus_{b}"
            effects[key] = {
                "ccc_gain": paired_ccc_gain_bound(
                    yv, z[f"delta_{a}"].to_numpy(), z[f"delta_{b}"].to_numpy(), songs,
                    alpha=.025, n_boot=N_BOOT,
                    seed=SEED + 1000 * (dataset == "deam") + 100 * int(horizon) + number,
                ),
                "mae_benefit": paired_mae_benefit_bound(
                    yv, z[f"delta_{a}"].to_numpy(), z[f"delta_{b}"].to_numpy(), songs,
                    alpha=.025, n_boot=N_BOOT,
                    seed=SEED + 50000 + 1000 * (dataset == "deam") + 100 * int(horizon) + number,
                ),
            }
        rows.append({
            "dataset": "DEAM engineering-unseen" if dataset == "deam" else "PMEmo",
            "h_seconds": float(horizon),
            "songs": int(z.musicId.nunique()),
            "windows": int(len(z)),
            "model_metrics": model_metrics,
            "effects": effects,
        })

    decision = {
        "role": "past/future attribution, strong-state, and target-alignment diagnostic",
        "confirmatory": False,
        "test_labels_used_for_selection": False,
        "common_support_and_outer_folds_match_primary_audit": True,
        "future_only_excludes_all_past_and_current_audio_descriptors": True,
        "past_only_excludes_all_future_audio_descriptors": True,
        "strong_state": {
            "input": "compact state plus 10-s label history through t only",
            "target": "arousal innovation directly",
            "model": "fixed HistGradientBoostingRegressor",
            "audio_residual_base": "raw OOF HGB predictions under squared-error training",
            "calibration_diagnostic": "CCC-optimal location-scale map fitted only to inner song-disjoint OOF predictions and reported as a separate state-only stress test",
        },
        "familywise_alpha": .05,
        "per_horizon_one_sided_alpha": .025,
        "reported_two_sided_interval_level": .975,
        "repeats": N_REPEATS,
        "folds": N_SPLITS,
        "bootstrap_draws": N_BOOT,
        "coverage": coverage,
        "calibration_summary": [
            {
                "dataset": dataset,
                "h_seconds": float(horizon),
                **{
                    f"{column}_{stat}": float(getattr(z[column], stat)())
                    for column in ("intercept", "slope")
                    for stat in ("mean", "std", "min", "max")
                },
            }
            for (dataset, horizon), z in calibrations.groupby(["dataset", "h_seconds"])
        ],
        "rows": rows,
    }
    prefix = OUT / "future_information_identification_audit"
    folds.to_csv(prefix.with_name(prefix.name + "_fold_metrics.csv"), index=False)
    avg.to_csv(prefix.with_name(prefix.name + "_avg_predictions.csv.gz"), index=False, compression="gzip")
    calibrations.to_csv(prefix.with_name(prefix.name + "_calibration.csv"), index=False)
    prefix.with_name(prefix.name + "_decision.json").write_text(json.dumps(decision, indent=2), encoding="utf-8")
    print(json.dumps(decision, indent=2))


if __name__ == "__main__":
    main()


==> anc/src/audit_future_support_localization.py <==
#!/usr/bin/env python3
"""Locate forecast information in early versus near-target future audio.

This diagnostic reuses the frozen, independently encoded 4-s MuQ
chunks.  For every legal forecast window it compares three candidate-only
representations under an identical strong-state residual protocol:

* EARLY: the first complete chunk beginning at the forecast origin;
* LATE: the last complete chunk ending at the legal response-gap boundary;
* FULL-MEAN: the mean of every legal future chunk.

No past/current audio descriptor is included.  A train-fold shared PCA basis
is fitted on a fixed balanced sample of the three representations, and each
representation receives an otherwise identical ridge residual head.  The
strong state model and all settings are inherited from the existing
past/future identification audit; no outcome selects the support condition.
"""
from __future__ import annotations

import json
import os
import warnings
from pathlib import Path

os.environ.setdefault("VECLIB_MAXIMUM_THREADS", "1")
os.environ.setdefault("OMP_NUM_THREADS", "1")
warnings.filterwarnings("ignore", category=RuntimeWarning)

import numpy as np
import pandas as pd
from sklearn.decomposition import PCA
from sklearn.linear_model import Ridge
from sklearn.preprocessing import StandardScaler

from audit_future_information_identification import (
    calibrated_strong_state,
    long_history_features,
    metrics,
)
from audit_matched_wrong_time_and_baselines import prepare
from context_isolated_pws_gate import DELAY_SEC, load_local_archive
from deam_innovation_replication import ROOT
from pmemo_factor_bottleneck_confirmatory import shuffled_group_kfold
from song_cluster_bounds import paired_ccc_gain_bound, paired_mae_benefit_bound


OUT = ROOT / "results"
DATASETS = [x for x in os.environ.get("MUSE_DATASETS", "pmemo,deam").split(",") if x]
HORIZONS = [int(x) for x in os.environ.get("MUSE_HORIZONS", "20,30").split(",") if x]
N_REPEATS = int(os.environ.get("MUSE_N_REPEATS", "3"))
N_SPLITS = 5
N_BOOT = int(os.environ.get("MUSE_N_BOOT", "5000"))
PCA_DIM = 256
PCA_SAMPLE_TOTAL = 20000
RIDGE_ALPHA = 100.0
SEED = 20260716
PREFIX = os.environ.get("MUSE_OUTPUT_PREFIX", "future_support_localization")


def support_representations(dataset: str, meta: pd.DataFrame):
    by_song, dim, archive = load_local_archive(dataset)
    early = np.empty((len(meta), dim), np.float32)
    late = np.empty((len(meta), dim), np.float32)
    full_mean = np.empty((len(meta), dim), np.float32)
    early_gap = np.empty(len(meta), np.float32)
    late_gap = np.empty(len(meta), np.float32)
    counts = np.empty(len(meta), np.int16)
    for mid, rows in meta.groupby("musicId", sort=False).groups.items():
        starts, ends, hidden = by_song[int(mid)]
        for row in rows:
            t = float(meta.at[row, "time"])
            target = float(meta.at[row, "target_time"])
            action_end = target - DELAY_SEC
            legal = np.where((starts >= t - 1e-6) & (ends <= action_end + 1e-6))[0]
            if len(legal) == 0:
                raise RuntimeError(f"No legal future chunk for {dataset} song={mid} t={t}")
            q = hidden[legal]
            early[row], late[row], full_mean[row] = q[0], q[-1], q.mean(axis=0)
            early_gap[row] = target - float(ends[legal[0]])
            late_gap[row] = target - float(ends[legal[-1]])
            counts[row] = len(legal)
    return {
        "early_first_chunk": early,
        "late_last_chunk": late,
        "full_future_mean": full_mean,
    }, {
        "archive": str(Path(archive).relative_to(ROOT)),
        "embedding_dim": int(dim),
        "early_gap_mean": float(early_gap.mean()),
        "early_gap_min": float(early_gap.min()),
        "early_gap_max": float(early_gap.max()),
        "late_gap_mean": float(late_gap.mean()),
        "late_gap_min": float(late_gap.min()),
        "late_gap_max": float(late_gap.max()),
        "future_chunk_count_mean": float(counts.mean()),
        "future_chunk_count_min": int(counts.min()),
        "future_chunk_count_max": int(counts.max()),
    }


def shared_projection(reps, train, test, seed):
    """Fit one train-only basis to a balanced fixed sample of all conditions."""
    rng = np.random.default_rng(seed)
    per_rep = max(1, PCA_SAMPLE_TOTAL // len(reps))
    samples = []
    for x in reps.values():
        take = min(per_rep, len(train))
        chosen = rng.choice(train, size=take, replace=False)
        samples.append(x[chosen])
    sample = np.concatenate(samples, axis=0)
    scaler = StandardScaler().fit(sample)
    sample_z = scaler.transform(sample)
    ncomp = min(PCA_DIM, sample_z.shape[1], sample_z.shape[0] - 1)
    pca = PCA(n_components=ncomp, whiten=True, svd_solver="randomized", random_state=seed)
    pca.fit(sample_z)
    return {
        name: (pca.transform(scaler.transform(x[train])), pca.transform(scaler.transform(x[test])))
        for name, x in reps.items()
    }


def run_cell(dataset: str, h: int):
    meta, state, y, persist, kind, seed, _comp, _factor_comp, _factor_cols, _archive = prepare(dataset, h)
    # prepare() returns the two-dimensional future level as y.
    groups = meta.musicId.to_numpy()
    dy = y[:, 0] - persist[:, 0]
    history = long_history_features(dataset, meta, state)
    reps, support = support_representations(dataset, meta)
    fold_rows, pred_rows = [], []
    for rep in range(N_REPEATS):
        for fold, (tr, te) in enumerate(
            shuffled_group_kfold(groups, N_SPLITS, seed + 1000 * rep), 1
        ):
            raw_hgb, calibrated_hgb, raw_oof, _cal_oof, _cal = calibrated_strong_state(
                history[tr], dy[tr], groups[tr], history[te],
                seed + 20000 + 101 * rep + fold,
            )
            residual = dy[tr] - raw_oof
            projected = shared_projection(reps, tr, te, seed + 30000 + 101 * rep + fold)
            pred = {"state_hgb_raw": raw_hgb, "state_hgb_calibrated": calibrated_hgb}
            for name, (ztr, zte) in projected.items():
                correction = Ridge(alpha=RIDGE_ALPHA).fit(ztr, residual).predict(zte)
                pred[name] = raw_hgb + correction
            for name, values in pred.items():
                fold_rows.append({
                    "dataset": dataset, "h_seconds": h / 2, "repeat": rep,
                    "fold": fold, "model": name, **metrics(dy[te], values),
                    "n": int(len(te)), "songs": int(meta.iloc[te].musicId.nunique()),
                })
            q = meta.iloc[te][["musicId", "time", "target_time"]].copy()
            q["dataset"], q["h_seconds"], q["repeat"], q["fold"] = dataset, h / 2, rep, fold
            q["delta_y"] = dy[te]
            for name, values in pred.items():
                q[f"delta_{name}"] = values
            pred_rows.append(q)
            print(
                f"support-localization {dataset} H={h/2:g} rep={rep+1}/{N_REPEATS} "
                f"fold={fold}/{N_SPLITS}", flush=True,
            )
    return pd.DataFrame(fold_rows), pd.concat(pred_rows, ignore_index=True), {
        "dataset": dataset,
        "h_seconds": h / 2,
        "songs": int(meta.musicId.nunique()),
        "windows": int(len(meta)),
        **support,
    }


def average_predictions(frame: pd.DataFrame):
    keys = ["dataset", "h_seconds", "musicId", "time", "target_time"]
    cols = [c for c in frame if c.startswith("delta_")]
    return frame.groupby(keys, as_index=False)[cols].mean()


def main():
    folds, preds, coverage = [], [], []
    for dataset in DATASETS:
        for h in HORIZONS:
            f, p, c = run_cell(dataset, h)
            folds.append(f); preds.append(p); coverage.append(c)
    folds = pd.concat(folds, ignore_index=True)
    avg = average_predictions(pd.concat(preds, ignore_index=True))
    unseen = set(map(int, json.loads((OUT / "deam_unseen_holdout_freeze.json").read_text())["unseen_song_ids"]))
    rows = []
    comparisons = [
        ("early_first_chunk", "state_hgb_raw"),
        ("early_first_chunk", "state_hgb_calibrated"),
        ("late_last_chunk", "state_hgb_raw"),
        ("late_last_chunk", "state_hgb_calibrated"),
        ("full_future_mean", "state_hgb_raw"),
        ("full_future_mean", "state_hgb_calibrated"),
        ("early_first_chunk", "late_last_chunk"),
        ("full_future_mean", "early_first_chunk"),
        ("full_future_mean", "late_last_chunk"),
    ]
    for cell, ((dataset, horizon), z0) in enumerate(avg.groupby(["dataset", "h_seconds"])):
        z = z0 if dataset != "deam" else z0[z0.musicId.astype(int).isin(unseen)].copy()
        y = z.delta_y.to_numpy(); songs = z.musicId.to_numpy()
        model_names = ["state_hgb_raw", "state_hgb_calibrated", "early_first_chunk", "late_last_chunk", "full_future_mean"]
        effects = {}
        for number, (a, b) in enumerate(comparisons):
            effects[f"{a}_minus_{b}"] = {
                "ccc_gain": paired_ccc_gain_bound(
                    y, z[f"delta_{a}"], z[f"delta_{b}"], songs,
                    alpha=.025, n_boot=N_BOOT, seed=SEED + 100 * cell + number,
                ),
                "mae_benefit": paired_mae_benefit_bound(
                    y, z[f"delta_{a}"], z[f"delta_{b}"], songs,
                    alpha=.025, n_boot=N_BOOT, seed=SEED + 10000 + 100 * cell + number,
                ),
            }
        rows.append({
            "dataset": "DEAM engineering-unseen" if dataset == "deam" else "PMEmo",
            "h_seconds": float(horizon),
            "songs": int(z.musicId.nunique()),
            "windows": int(len(z)),
            "model_metrics": {name: metrics(y, z[f"delta_{name}"]) for name in model_names},
            "effects": effects,
        })
    decision = {
        "role": "candidate-only future-support localization diagnostic",
        "confirmatory": False,
        "test_labels_used_for_selection": False,
        "past_or_current_audio_descriptors_used": False,
        "support_conditions": {
            "early_first_chunk": "first independent 4-s chunk beginning at forecast origin",
            "late_last_chunk": "last independent 4-s chunk ending at or before target minus 2 s",
            "full_future_mean": "mean over all legal independent future chunks",
        },
        "shared_projection": {
            "dimension": PCA_DIM,
            "balanced_train_only_sample_rows": PCA_SAMPLE_TOTAL,
            "whiten": True,
        },
        "residual_base": "raw strong HGB OOF residual; calibrated HGB is not used for residual fitting",
        "repeats": N_REPEATS,
        "outer_folds": N_SPLITS,
        "bootstrap_draws": N_BOOT,
        "coverage": coverage,
        "rows": rows,
    }
    prefix = OUT / PREFIX
    folds.to_csv(prefix.with_name(prefix.name + "_fold_metrics.csv"), index=False)
    avg.to_csv(prefix.with_name(prefix.name + "_avg_predictions.csv.gz"), index=False, compression="gzip")
    prefix.with_name(prefix.name + "_decision.json").write_text(json.dumps(decision, indent=2), encoding="utf-8")
    print(json.dumps(decision, indent=2))


if __name__ == "__main__":
    main()


==> anc/src/audit_matched_wrong_time_and_baselines.py <==
#!/usr/bin/env python3
"""Capacity-matched baselines and hard same-song wrong-time controls.

This diagnostic keeps the paper's song-disjoint folds, PCA-256 MuQ action
model, state model, response delay, and common support.  It adds three
label-free same-song controls: candidates nearest to 5 s and 10 s temporal
shifts, and the most cosine-similar future MuQ mean among candidates at least
5 s away.  It also compares trajectory MuQ with future-mean-only, explicit
dynamics/rhythm, and RMS-only action baselines.
"""
from __future__ import annotations

import json
import os
import warnings

os.environ.setdefault("VECLIB_MAXIMUM_THREADS", "1")
os.environ.setdefault("OMP_NUM_THREADS", "1")
os.environ["MUSE_PCA_DIM"] = "256"
warnings.filterwarnings("ignore", category=RuntimeWarning)

import numpy as np
import pandas as pd

from context_isolated_orthogonal_music_factors import (
    build_factor_components,
    cross_fitted_base_oof,
    factor_features,
    factor_model,
    routed_feature_indices,
)
from context_isolated_pws_gate import (
    DELAY_SEC,
    STRIDE_SEC,
    build_components,
    build_features,
    dataset_examples,
    fit_state,
    load_local_archive,
    nested_state_oof,
)
from deam_innovation_replication import ROOT, ccc
from pmemo_factor_bottleneck_confirmatory import shuffled_group_kfold
from pmemo_muq_transition_probe import pca_model
from song_cluster_bounds import paired_ccc_gain_bound


OUT = ROOT / "results"
DATASETS = [x for x in os.environ.get("MUSE_DATASETS", "pmemo,deam").split(",") if x]
HORIZONS = [int(x) for x in os.environ.get("MUSE_HORIZONS", "20,30").split(",") if x]
N_REPEATS = int(os.environ.get("MUSE_N_REPEATS", "3"))
N_SPLITS = 5
N_BOOT = 5000
SEED = 20260714
CONTROLS = ("local5", "local10", "muq_nn")


def load_factors(dataset: str):
    frame = pd.read_csv(ROOT / f"data/processed/{dataset}_explicit_factor_features.csv")
    cols = [c for c in frame.columns if c.startswith(("dynamics_", "rhythm_", "harmony_", "melody_"))]
    by_song = {}
    for mid, z in frame.groupby("musicId", sort=False):
        z = z.sort_values("frameTime")
        by_song[int(mid)] = (z.frameTime.to_numpy(np.float32), z[cols].to_numpy(np.float32))
    return by_song, cols


def prepare(dataset: str, h: int):
    meta, state, y, persist, kind, seed = dataset_examples(dataset, h)
    meta = meta.reset_index(drop=True)
    local_by_song, local_dim, archive = load_local_archive(dataset)
    factor_by_song, factor_cols = load_factors(dataset)
    local_comp, valid_local = build_components(meta, local_by_song, local_dim)
    factor_all, valid_factor = build_factor_components(meta, factor_by_song, len(factor_cols))
    valid = valid_local & valid_factor
    if not (np.array_equal(valid, valid_local) and np.array_equal(valid, valid_factor)):
        meta = meta.loc[valid].reset_index(drop=True)
        state, y, persist = state[valid], y[valid], persist[valid]
        local_comp, local_ok = build_components(meta, local_by_song, local_dim)
        factor_all, factor_ok = build_factor_components(meta, factor_by_song, len(factor_cols))
        if not (local_ok.all() and factor_ok.all()):
            raise RuntimeError("Common-support reconstruction failed")
    else:
        meta = meta.loc[valid].reset_index(drop=True)
        state, y, persist = state[valid], y[valid], persist[valid]
    keep = meta.groupby("musicId").musicId.transform("size").to_numpy() > 1
    meta = meta.loc[keep].reset_index(drop=True)
    state, y, persist = state[keep], y[keep], persist[keep]
    local_comp = {k: v[keep] for k, v in local_comp.items()}
    factor_comp = {k: v[keep] for k, v in factor_all.items()}
    return meta, state, y, persist, kind, seed, local_comp, factor_comp, factor_cols, archive


def candidate_maps(meta: pd.DataFrame, future_mean: np.ndarray):
    n = len(meta)
    maps = {name: np.arange(n, dtype=int) for name in CONTROLS}
    shifts = {name: np.full(n, np.nan, np.float32) for name in CONTROLS}
    overlaps = {name: np.full(n, np.nan, np.float32) for name in CONTROLS}
    similarities = {name: np.full(n, np.nan, np.float32) for name in CONTROLS}
    stride_ms = max(1, int(round(1000 * STRIDE_SEC)))
    phase = np.rint(meta.time.to_numpy(float) * 1000).astype(np.int64) % stride_ms
    times = meta.time.to_numpy(float)
    ends = meta.target_time.to_numpy(float) - DELAY_SEC
    unit = future_mean / np.maximum(np.linalg.norm(future_mean, axis=1, keepdims=True), 1e-8)
    keys = pd.DataFrame({"musicId": meta.musicId.to_numpy(), "phase": phase})
    for _, positions in keys.groupby(["musicId", "phase"]).groups.items():
        idx = np.asarray(list(positions), int)
        if len(idx) <= 1:
            continue
        for row in idx:
            others = idx[idx != row]
            dt = np.abs(times[others] - times[row])
            choices = {}
            for name, desired in (("local5", 5.0), ("local10", 10.0)):
                choices[name] = others[np.argmin(np.abs(dt - desired))]
            eligible = others[dt >= 5.0 - 1e-9]
            if len(eligible):
                choices["muq_nn"] = eligible[np.argmax(unit[eligible] @ unit[row])]
            for name, chosen in choices.items():
                maps[name][row] = chosen
                shift = abs(times[chosen] - times[row])
                intersection = max(0.0, min(ends[row], ends[chosen]) - max(times[row], times[chosen]))
                duration = max(ends[row] - times[row], 1e-8)
                shifts[name][row] = shift
                overlaps[name][row] = intersection / duration
                similarities[name][row] = float(unit[chosen] @ unit[row])
    return maps, shifts, overlaps, similarities


def rms_ood(x: np.ndarray, mean: np.ndarray, scale: np.ndarray) -> np.ndarray:
    return np.sqrt(np.mean(np.square((x - mean) / scale), axis=1))


def run_cell(dataset: str, h: int):
    (meta, state, y, persist, kind, seed, local_comp, factor_comp,
     factor_cols, archive) = prepare(dataset, h)
    groups = meta.musicId.to_numpy()
    correct_all = build_features(local_comp, np.arange(len(meta)), np.arange(len(meta)))
    maps, shifts, overlaps, similarities = candidate_maps(meta, local_comp["future_mean"])
    masks = routed_feature_indices(factor_cols)
    d = len(factor_cols)
    rms_base = np.asarray([i for i, name in enumerate(factor_cols)
                           if name in {"dynamics_rms", "dynamics_rms_change"}], int)
    rms_mask = np.concatenate([rms_base + block * d for block in range(4)])
    rows, predictions, ood_rows = [], [], []
    for rep in range(N_REPEATS):
        for fold, (tr, te) in enumerate(shuffled_group_kfold(groups, N_SPLITS, seed + 1000 * rep), 1):
            state_oof = nested_state_oof(kind, state[tr], y[tr], groups[tr], seed + 10000 + fold)
            residual = y[tr] - state_oof
            state_fit = fit_state(kind, state[tr], y[tr])
            state_pred = state_fit.predict(state[te])

            full_tr = build_features(local_comp, tr, tr)["full_local_dynamics"]
            full_te = build_features(local_comp, te, te)["full_local_dynamics"]
            mean_tr = build_features(local_comp, tr, tr)["future_mean"]
            mean_te = build_features(local_comp, te, te)["future_mean"]
            full_fit = pca_model(full_tr, residual, seed + 20000 + fold)
            mean_fit = pca_model(mean_tr, residual, seed + 21000 + fold)

            factor_tr = factor_features(factor_comp, tr, tr)
            factor_te = factor_features(factor_comp, te, te)
            routed_fit = factor_model(factor_tr[:, masks[0]], residual[:, 0])
            rms_fit = factor_model(factor_tr[:, rms_mask], residual[:, 0])

            dy = y[te, 0] - persist[te, 0]
            pred = {
                "state": state_pred[:, 0] - persist[te, 0],
                "rms": state_pred[:, 0] + rms_fit.predict(factor_te[:, rms_mask]) - persist[te, 0],
                "dynamics_rhythm": state_pred[:, 0] + routed_fit.predict(factor_te[:, masks[0]]) - persist[te, 0],
                "muq_mean": state_pred[:, 0] + mean_fit.predict(mean_te)[:, 0] - persist[te, 0],
                "muq_trajectory": state_pred[:, 0] + full_fit.predict(full_te)[:, 0] - persist[te, 0],
            }
            train_mean = full_tr.mean(axis=0)
            train_scale = np.maximum(full_tr.std(axis=0), 1e-6)
            correct_ood = rms_ood(full_te, train_mean, train_scale)
            for name in CONTROLS:
                cand = maps[name][te]
                wrong_x = build_features(local_comp, te, cand)["full_local_dynamics"]
                pred[name] = state_pred[:, 0] + full_fit.predict(wrong_x)[:, 0] - persist[te, 0]
                valid = cand != te
                ood_rows.append({
                    "dataset": dataset, "h_seconds": h / 2, "repeat": rep, "fold": fold,
                    "control": name, "valid": int(valid.sum()),
                    "self_mapped": int((~valid).sum()),
                    "correct_ood_mean": float(correct_ood[valid].mean()) if valid.any() else np.nan,
                    "wrong_ood_mean": float(rms_ood(wrong_x[valid], train_mean, train_scale).mean()) if valid.any() else np.nan,
                })
            for name, values in pred.items():
                valid = np.ones(len(te), bool) if name not in CONTROLS else maps[name][te] != te
                rows.append({
                    "dataset": dataset, "h_seconds": h / 2, "repeat": rep, "fold": fold,
                    "model": name, "ccc": ccc(dy[valid], values[valid]),
                    "mae": float(np.mean(np.abs(dy[valid] - values[valid]))), "n": int(valid.sum()),
                })
            q = meta.iloc[te][["musicId", "time", "target_time"]].copy()
            q["dataset"], q["h_seconds"], q["repeat"], q["fold"] = dataset, h / 2, rep, fold
            q["delta_y"] = dy
            for name, values in pred.items():
                q[f"delta_{name}"] = values
            for name in CONTROLS:
                q[f"valid_{name}"] = (maps[name][te] != te).astype(int)
                q[f"shift_{name}"] = shifts[name][te]
                q[f"overlap_{name}"] = overlaps[name][te]
                q[f"similarity_{name}"] = similarities[name][te]
            predictions.append(q)
            print(f"matched-control {dataset} H={h/2:g} rep={rep+1}/{N_REPEATS} fold={fold}/{N_SPLITS}", flush=True)
    return pd.DataFrame(rows), pd.concat(predictions, ignore_index=True), pd.DataFrame(ood_rows), {
        "dataset": dataset, "h_seconds": h / 2, "songs": int(meta.musicId.nunique()),
        "windows": int(len(meta)), "archive": str(archive.relative_to(ROOT)),
    }


def average_predictions(frame: pd.DataFrame) -> pd.DataFrame:
    keys = ["dataset", "h_seconds", "musicId", "time", "target_time"]
    cols = [c for c in frame.columns if c.startswith(("delta_", "valid_", "shift_", "overlap_", "similarity_"))]
    return frame.groupby(keys, as_index=False)[cols].mean()


def main():
    metrics, predictions, ood, coverage = [], [], [], []
    for dataset in DATASETS:
        for h in HORIZONS:
            m, p, o, c = run_cell(dataset, h)
            metrics.append(m); predictions.append(p); ood.append(o); coverage.append(c)
    metrics = pd.concat(metrics, ignore_index=True)
    raw = pd.concat(predictions, ignore_index=True)
    avg = average_predictions(raw)
    ood = pd.concat(ood, ignore_index=True)
    unseen = set(map(int, json.loads((OUT / "deam_unseen_holdout_freeze.json").read_text())["unseen_song_ids"]))
    rows = []
    for cell, z0 in avg.groupby(["dataset", "h_seconds"]):
        dataset, horizon = cell
        z = z0 if dataset != "deam" else z0[z0.musicId.astype(int).isin(unseen)].copy()
        yv, groups = z.delta_y.to_numpy(), z.musicId.to_numpy()
        model_ccc = {name: ccc(yv, z[f"delta_{name}"].to_numpy())
                     for name in ("state", "rms", "dynamics_rhythm", "muq_mean", "muq_trajectory")}
        controls = {}
        for number, name in enumerate(CONTROLS):
            valid = z[f"valid_{name}"] > .5
            q = z[valid]
            effect = paired_ccc_gain_bound(
                q.delta_y.to_numpy(), q.delta_muq_trajectory.to_numpy(), q[f"delta_{name}"].to_numpy(),
                q.musicId.to_numpy(), alpha=.025, n_boot=N_BOOT,
                seed=SEED + 1000 * (dataset == "deam") + 100 * int(horizon) + number,
            )
            controls[name] = {
                "valid_windows": int(len(q)), "songs": int(q.musicId.nunique()),
                "self_map_rate": float(1 - valid.mean()),
                "mean_shift_seconds": float(q[f"shift_{name}"].mean()),
                "median_shift_seconds": float(q[f"shift_{name}"].median()),
                "mean_overlap_fraction": float(q[f"overlap_{name}"].mean()),
                "median_overlap_fraction": float(q[f"overlap_{name}"].median()),
                "mean_future_cosine_similarity": float(q[f"similarity_{name}"].mean()),
                "placement_margin": effect,
            }
        rows.append({
            "dataset": "DEAM unseen" if dataset == "deam" else "PMEmo",
            "h_seconds": float(horizon), "songs": int(z.musicId.nunique()), "windows": int(len(z)),
            "model_ccc": model_ccc, "controls": controls,
        })
    decision = {
        "role": "post-primary capacity-matched baseline and hard-negative placement audit",
        "label_free_control_selection": True,
        "action_model": "PCA-256 ridge with independently encoded 4-s MuQ chunks",
        "familywise_alpha": .05, "per_horizon_one_sided_alpha": .025,
        "reported_two_sided_interval_level": .975,
        "repeats": N_REPEATS, "folds": N_SPLITS, "bootstrap_draws": N_BOOT,
        "coverage": coverage, "rows": rows,
        "ood_summary": ood.groupby(["dataset", "h_seconds", "control"])[
            ["valid", "self_mapped", "correct_ood_mean", "wrong_ood_mean"]
        ].mean().reset_index().to_dict(orient="records"),
    }
    prefix = OUT / "matched_wrong_time_and_baselines"
    metrics.to_csv(prefix.with_name(prefix.name + "_fold_metrics.csv"), index=False)
    avg.to_csv(prefix.with_name(prefix.name + "_avg_predictions.csv"), index=False)
    ood.to_csv(prefix.with_name(prefix.name + "_ood.csv"), index=False)
    prefix.with_name(prefix.name + "_decision.json").write_text(json.dumps(decision, indent=2), encoding="utf-8")
    print(json.dumps(decision, indent=2))


if __name__ == "__main__":
    main()


==> anc/src/audit_muq_context_leakage.py <==
#!/usr/bin/env python3
"""Demonstrate whether full-song MuQ states depend on later audio.

The audit keeps waveform length fixed, zeros the suffix after a cutoff, and
compares hidden states whose nominal centres are before that cutoff.  Any
material change proves that slicing a bidirectional full-song trajectory is not
equivalent to encoding a target-absent action window.
"""
from __future__ import annotations

import json
import os
from pathlib import Path

os.environ.setdefault("PYTORCH_ENABLE_MPS_FALLBACK", "1")

import librosa
import numpy as np
import torch
from muq import MuQ


ROOT = Path(__file__).resolve().parents[1]
AUDIO = ROOT / "data/raw/pmemo/PMEmo2019/chorus"
OUT = ROOT / "results/muq_full_song_suffix_perturbation_audit.json"
MODEL_ID = "OpenMuQ/MuQ-large-msd-iter"
SR = 24_000
SONGS = [int(x) for x in os.environ.get("MUSE_AUDIT_SONGS", "1,10,100").split(",") if x]


def device() -> torch.device:
    if torch.cuda.is_available():
        return torch.device("cuda")
    if torch.backends.mps.is_available():
        return torch.device("mps")
    return torch.device("cpu")


def encode(model: MuQ, wav: np.ndarray, dev: torch.device) -> np.ndarray:
    with torch.inference_mode():
        x = torch.tensor(wav, dtype=torch.float32, device=dev).unsqueeze(0)
        h = model(x, output_hidden_states=False).last_hidden_state[0].float().cpu().numpy()
    return h


def compare(a: np.ndarray, b: np.ndarray) -> dict[str, float]:
    cos = np.sum(a * b, axis=1) / (np.linalg.norm(a, axis=1) * np.linalg.norm(b, axis=1) + 1e-12)
    rel = np.linalg.norm(a - b, axis=1) / (np.linalg.norm(a, axis=1) + 1e-12)
    return {
        "mean_cosine": float(cos.mean()),
        "min_cosine": float(cos.min()),
        "mean_relative_l2": float(rel.mean()),
        "max_relative_l2": float(rel.max()),
        "frames": int(len(a)),
    }


def main() -> None:
    dev = device()
    model = MuQ.from_pretrained(MODEL_ID).to(dev).eval()
    rows = []
    for song in SONGS:
        path = AUDIO / f"{song}.mp3"
        wav, _ = librosa.load(path, sr=SR, mono=True)
        duration = len(wav) / SR
        cutoff = min(max(10.0, 0.60 * duration), duration - 4.0)
        altered = wav.copy()
        altered[int(round(cutoff * SR)) :] = 0.0
        original_h = encode(model, wav, dev)
        altered_h = encode(model, altered, dev)
        if original_h.shape != altered_h.shape:
            raise RuntimeError(f"hidden shape changed for song {song}")
        centers = (np.arange(len(original_h)) + 0.5) * duration / len(original_h)
        pre = centers <= cutoff
        recent = (centers > cutoff - 10.0) & pre
        early = centers <= max(0.0, cutoff - 10.0)
        rows.append(
            {
                "musicId": song,
                "duration_seconds": duration,
                "cutoff_seconds": cutoff,
                "all_pre_cutoff": compare(original_h[pre], altered_h[pre]),
                "last_10s_pre_cutoff": compare(original_h[recent], altered_h[recent]),
                "earlier_pre_cutoff": compare(original_h[early], altered_h[early]) if early.any() else None,
            }
        )
        print(f"audited song={song} cutoff={cutoff:.2f}s", flush=True)
        if dev.type == "mps" and hasattr(torch.mps, "empty_cache"):
            torch.mps.empty_cache()
    decision = {
        "role": "full-song bidirectional-context leakage audit",
        "model_id": MODEL_ID,
        "device": str(dev),
        "intervention": "zero waveform strictly after cutoff; compare nominally pre-cutoff hidden states",
        "songs": rows,
        "full_song_slicing_is_context_isolated": bool(
            all(r["last_10s_pre_cutoff"]["mean_relative_l2"] < 1e-3 for r in rows)
        ),
        "required_remediation": "independently encode chunks whose complete support lies inside the declared action window",
    }
    OUT.write_text(json.dumps(decision, indent=2), encoding="utf-8")
    print(json.dumps(decision, indent=2), flush=True)


if __name__ == "__main__":
    main()


==> anc/src/audit_theory_routed_replication.py <==
#!/usr/bin/env python3
"""Independent closure audit for the theory-routed strict replication."""
from __future__ import annotations

import hashlib
import json
from pathlib import Path

import numpy as np
import pandas as pd

from deam_innovation_replication import ROOT, ccc


RES = ROOT / "results"


def load(name: str):
    return json.loads((RES / name).read_text())


def sha256(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def main():
    method = ROOT / "src/context_isolated_orthogonal_music_factors.py"
    freeze = load("deam_unseen_holdout_freeze.json")
    pmemo = load("context_isolated_theory_routed_music_factors_repeat_decision.json")
    deam = load("deam_context_isolated_theory_routed_music_factors_repeat_decision.json")
    unseen = load("deam_context_isolated_theory_routed_music_factors_unseen_holdout_decision.json")
    explicit = load("deam_explicit_factor_alignment_audit.json")
    muq = load("deam_muq_local_chunks_w4_s1_audit.json")
    early = load("theory_routed_vs_early_concat_ablation.json")
    delay = load("theory_routed_delay_sensitivity.json")
    partial_ids = set(map(int, freeze["inspected_song_ids"]))
    unseen_ids = set(map(int, freeze["unseen_song_ids"]))

    avg_path = RES / "deam_context_isolated_theory_routed_music_factors_repeat_avg_predictions.csv"
    avg = pd.read_csv(avg_path)
    finite_cols = [c for c in avg.columns if c.startswith("delta_")]
    checks = {
        "method_hash_unchanged_since_holdout_freeze": sha256(method) == freeze["method_source_sha256_at_freeze"],
        "pmemo_primary_passed": bool(pmemo["passed_primary"]),
        "deam_full_primary_passed": bool(deam["passed_primary"]),
        "deam_unseen_primary_passed": bool(unseen["passed_primary"]),
        "partial_and_frozen_unseen_ids_disjoint": partial_ids.isdisjoint(unseen_ids),
        "full_predictions_finite": bool(np.isfinite(avg[finite_cols].to_numpy(float)).all()),
        "full_prediction_keys_unique": not avg.duplicated(
            ["musicId", "time", "target_time", "h_seconds", "target"]
        ).any(),
        "explicit_factor_alignment_complete": bool(
            explicit["duplicate_song_time"] == 0 and explicit["nonfinite"] == 0
            and explicit["missing_expected_rows"] == 0 and explicit["unexpected_rows"] == 0
        ),
        "muq_archive_context_isolated": bool(muq["context_isolated"]),
        "muq_archive_complete_no_failures": bool(muq["songs"] == 1802 and not muq["failures"]),
        "orthogonal_stronger_than_early_concat_all_cells": bool(early["orthogonal_stronger_all_cells"]),
        "two_and_three_second_delay_cells_all_pass": bool(delay["all_dataset_horizon_cells_pass"]),
    }

    recomputed = []
    for row in unseen["rows"]:
        h = float(row["h_seconds"])
        z = avg[
            (avg.h_seconds == h)
            & (avg.target == "Arousal(mean)")
            & (avg.musicId.astype(int).isin(unseen_ids))
        ]
        y = z.delta_y.to_numpy()
        base = z.delta_full_local_dynamics.to_numpy()
        model_pred = z.delta_fixed025_orthogonal_music_factors.to_numpy()
        full_ccc, model_ccc = ccc(y, base), ccc(y, model_pred)
        recomputed.append({
            "h_seconds": h, "songs": int(z.musicId.nunique()), "windows": int(len(z)),
            "full_local_ccc": full_ccc, "model_ccc": model_ccc,
            "gain": model_ccc - full_ccc,
            "matches_decision": bool(
                abs(full_ccc - row["full_local_ccc"]) < 1e-12
                and abs(model_ccc - row["model_ccc"]) < 1e-12
                and int(z.musicId.nunique()) == row["songs"]
                and len(z) == row["windows"]
            ),
        })
    checks["unseen_point_estimates_recompute_exactly"] = all(x["matches_decision"] for x in recomputed)

    path_hits = []
    for path in [
        RES / "deam_context_isolated_theory_routed_music_factors_repeat_decision.json",
        RES / "deam_context_isolated_theory_routed_music_factors_unseen_holdout_decision.json",
        RES / "deam_unseen_holdout_freeze.json",
    ]:
        text = path.read_text()
        # Construct generic path markers so this anonymous audit source does
        # not itself contain a local username or a forbidden absolute prefix.
        if ("/" + "Users" + "/") in text or ("file:" + "//") in text.lower():
            path_hits.append(str(path.relative_to(ROOT)))
    checks["new_evidence_has_no_absolute_user_path"] = not path_hits
    decision = {
        "role": "independent closure audit of strict theory-routed replication",
        "checks": checks, "recomputed_unseen": recomputed,
        "absolute_path_hits": path_hits,
        "passed": bool(all(checks.values())),
    }
    (RES / "theory_routed_replication_closure_audit.json").write_text(
        json.dumps(decision, indent=2), encoding="utf-8"
    )
    print(json.dumps(decision, indent=2))
    if not decision["passed"]:
        raise SystemExit(1)


if __name__ == "__main__":
    main()


==> anc/src/build_capacity_robust_action_audit.py <==
#!/usr/bin/env python3
"""Capacity-robust primary audit for target-absent arousal forecasting.

The audit treats the wider PCA-256 MuQ trajectory model as the action base and
separates three questions: total future-action information over state alone,
within-song temporal placement, and the optional explicit-factor residual.
"""
from __future__ import annotations

import json

import pandas as pd

from deam_innovation_replication import ROOT, ccc
from song_cluster_bounds import paired_ccc_gain_bound, paired_mae_benefit_bound


SOURCES = {
    "PMEmo": ROOT / "results/pmemo_tora_capacity_pca256_repeat3_avg_predictions.csv",
    "DEAM unseen": ROOT / "results/deam_tora_capacity_pca256_repeat3_avg_predictions.csv",
}
FREEZE = ROOT / "results/deam_unseen_holdout_freeze.json"
OUT = ROOT / "results/capacity_robust_action_audit.json"
SEED = 20260714
N_BOOT = 5000


def main() -> None:
    unseen = set(map(int, json.loads(FREEZE.read_text())["unseen_song_ids"]))
    rows = []
    for dataset_number, (dataset, source) in enumerate(SOURCES.items()):
        frame = pd.read_csv(source)
        if dataset.startswith("DEAM"):
            frame = frame[frame.musicId.astype(int).isin(unseen)].copy()
        for horizon_number, horizon in enumerate((10.0, 15.0)):
            z = frame[(frame.h_seconds == horizon) & (frame.target == "Arousal(mean)")]
            y = z.delta_y.to_numpy()
            groups = z.musicId.to_numpy()
            state = z.delta_state_only.to_numpy()
            base = z.delta_full_local_dynamics.to_numpy()
            wrong = z.delta_wrong_full_local_dynamics.to_numpy()
            routed = z.delta_fixed025_orthogonal_music_factors.to_numpy()
            seed = SEED + 1000 * dataset_number + 100 * horizon_number
            kwargs = {"alpha": .025, "n_boot": N_BOOT}
            rows.append({
                "dataset": dataset,
                "h_seconds": horizon,
                "songs": int(z.musicId.nunique()),
                "windows": int(len(z)),
                "state_ccc": ccc(y, state),
                "wide_action_ccc": ccc(y, base),
                "wrong_time_action_ccc": ccc(y, wrong),
                "routed_ccc": ccc(y, routed),
                "action_lift": paired_ccc_gain_bound(
                    y, base, state, groups, seed=seed, **kwargs
                ),
                "placement_margin": paired_ccc_gain_bound(
                    y, base, wrong, groups, seed=seed + 1, **kwargs
                ),
                "route_gain": paired_ccc_gain_bound(
                    y, routed, base, groups, seed=seed + 2, **kwargs
                ),
                "route_mae_benefit": paired_mae_benefit_bound(
                    y, routed, base, groups, seed=seed + 3, **kwargs
                ),
            })
    decision = {
        "role": "capacity-robust decomposition of state, future-action, placement, and routed-residual effects",
        "action_model": "standardized PCA-256 ridge over support-isolated MuQ trajectory summaries",
        "repeats": 3,
        "song_disjoint_outer_folds": 5,
        "bootstrap_draws": N_BOOT,
        "per_cell_one_sided_alpha": .025,
        "rows": rows,
    }
    OUT.write_text(json.dumps(decision, indent=2), encoding="utf-8")
    print(json.dumps(decision, indent=2))


if __name__ == "__main__":
    main()


==> anc/src/build_pmemo_common_horizon_performance_audit.py <==
#!/usr/bin/env python3
"""Recompute PMEmo 10/15-s results on the same 481-song support."""
from __future__ import annotations

import json
from pathlib import Path

import numpy as np
import pandas as pd


ROOT = Path(__file__).resolve().parents[1]
SOURCE = ROOT / "predictions/pmemo_pca256_arousal_predictions.csv.gz"
OUTPUT = ROOT / "results/pmemo_common_horizon_performance_audit.json"
SEED = 2718
N_BOOT = 5000


def ccc(y: np.ndarray, p: np.ndarray) -> float:
    y = np.asarray(y, dtype=float)
    p = np.asarray(p, dtype=float)
    cov = np.mean((y - y.mean()) * (p - p.mean()))
    den = y.var() + p.var() + (y.mean() - p.mean()) ** 2
    return float(2.0 * cov / den)


def cluster_lift(frame: pd.DataFrame, rng: np.random.Generator) -> dict:
    groups = {int(k): g for k, g in frame.groupby("musicId", sort=True)}
    ids = np.asarray(sorted(groups), dtype=int)
    point = ccc(frame.delta_y, frame.delta_full_local_dynamics) - ccc(
        frame.delta_y, frame.delta_state_only
    )
    draws = np.empty(N_BOOT, dtype=float)
    for b in range(N_BOOT):
        sampled = rng.choice(ids, size=len(ids), replace=True)
        boot = pd.concat([groups[int(i)] for i in sampled], ignore_index=True)
        draws[b] = ccc(boot.delta_y, boot.delta_full_local_dynamics) - ccc(
            boot.delta_y, boot.delta_state_only
        )
    return {
        "point": point,
        "bonferroni_one_sided_lower": float(np.quantile(draws, 0.025)),
        "bootstrap_draws": N_BOOT,
        "cluster_unit": "song",
    }


def main() -> None:
    data = pd.read_csv(SOURCE)
    if "target" in data.columns:
        data = data[data.target == "Arousal(mean)"].copy()
    common = set(data.loc[data.h_seconds == 15.0, "musicId"].astype(int).unique())
    rng = np.random.default_rng(SEED)
    rows = []
    for horizon in (10.0, 15.0):
        frame = data[(data.h_seconds == horizon) & data.musicId.isin(common)].copy()
        rows.append(
            {
                "h_seconds": horizon,
                "songs": int(frame.musicId.nunique()),
                "windows": int(len(frame)),
                "state_ccc": ccc(frame.delta_y, frame.delta_state_only),
                "full_relation_ccc": ccc(frame.delta_y, frame.delta_full_local_dynamics),
                "relation_minus_state": cluster_lift(frame, rng),
            }
        )
    result = {
        "role": "prediction-only PMEmo common-horizon sensitivity analysis",
        "source": str(SOURCE.relative_to(ROOT)),
        "common_song_rule": "songs with complete legal support at both 10 s and 15 s",
        "no_refit": True,
        "no_model_selection": True,
        "seed": SEED,
        "rows": rows,
    }
    OUTPUT.write_text(json.dumps(result, indent=2), encoding="utf-8")
    print(json.dumps(result, indent=2))


if __name__ == "__main__":
    main()


==> anc/src/build_pmemo_common_support_audit.py <==
#!/usr/bin/env python3
"""Compare PMEmo songs retained/excluded by complete-support geometry."""
from __future__ import annotations

import json
import numpy as np
import pandas as pd

from deam_innovation_replication import ROOT


def main():
    ann = pd.read_csv(ROOT / "data/raw/pmemo/PMEmo2019/annotations/dynamic_annotations.csv")
    stat = ann.groupby("musicId").agg(
        duration=("frameTime", lambda x: float(x.max() - x.min() + .5)),
        mean_arousal=("Arousal(mean)", "mean"),
        sd_arousal=("Arousal(mean)", "std"),
        mean_abs_change=("Arousal(mean)", lambda x: float(np.mean(np.abs(np.diff(x))))),
    )
    pred = pd.read_csv(ROOT / "results/pmemo_tora_capacity_pca256_repeat3_avg_predictions.csv", usecols=["musicId", "h_seconds"])
    rows = []
    for horizon in (10.0, 15.0):
        keep = set(pred[pred.h_seconds == horizon].musicId.unique())
        groups = {"retained": stat[stat.index.isin(keep)], "excluded": stat[~stat.index.isin(keep)]}
        row = {"h_seconds": horizon}
        for name, frame in groups.items():
            row[name] = {
                "songs": int(len(frame)),
                "mean": {c: float(frame[c].mean()) for c in stat.columns},
                "median": {c: float(frame[c].median()) for c in stat.columns},
            }
        rows.append(row)
    out = {"role": "PMEmo complete-support selection audit", "dynamic_table_songs": int(len(stat)), "rows": rows}
    (ROOT / "results/pmemo_common_support_audit.json").write_text(json.dumps(out, indent=2), encoding="utf-8")
    print(json.dumps(out, indent=2))


if __name__ == "__main__":
    main()


==> anc/src/build_release_prediction_files.py <==
#!/usr/bin/env python3
"""Build compact prediction-level evidence for independent table recomputation."""
from __future__ import annotations

import hashlib
import json
import os
from pathlib import Path

import pandas as pd

from deam_innovation_replication import ROOT


DEST = Path(os.environ.get(
    "MUSE_RELEASE_DEST",
    str(ROOT / "predictions" if (ROOT / "predictions").exists()
        else ROOT / "paper_tora/submission_code_tora/predictions"),
))
KEEP = [
    "musicId", "time", "target_time", "h_seconds", "delta_y",
    "delta_state_only", "delta_full_local_dynamics",
    "delta_wrong_full_local_dynamics", "delta_fixed025_orthogonal_music_factors",
]


def sha256(path: Path) -> str:
    h = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(1024 * 1024), b""):
            h.update(block)
    return h.hexdigest()


def main():
    DEST.mkdir(parents=True, exist_ok=True)
    unseen = set(map(int, json.loads((ROOT / "results/deam_unseen_holdout_freeze.json").read_text())["unseen_song_ids"]))
    sources = {
        "pmemo": ROOT / "results/pmemo_tora_capacity_pca256_repeat3_avg_predictions.csv",
        "deam_unseen": ROOT / "results/deam_tora_capacity_pca256_repeat3_avg_predictions.csv",
    }
    manifest = {"role": "compressed averaged predictions for Tables 3--4", "files": {}}
    for name, source in sources.items():
        frame = pd.read_csv(source)
        frame = frame[frame.target == "Arousal(mean)"].copy()
        if name == "deam_unseen":
            frame = frame[frame.musicId.astype(int).isin(unseen)].copy()
        out = DEST / f"{name}_pca256_arousal_predictions.csv.gz"
        frame[KEEP].to_csv(
            out, index=False,
            compression={"method": "gzip", "compresslevel": 9, "mtime": 0},
        )
        manifest["files"][name] = {
            "path": f"predictions/{out.name}", "rows": int(len(frame)),
            "songs": int(frame.musicId.nunique()), "sha256": sha256(out),
            "columns": KEEP,
        }
    hard = pd.read_csv(ROOT / "results/matched_wrong_time_and_baselines_avg_predictions.csv")
    hard = pd.concat([
        hard[hard.dataset == "pmemo"],
        hard[(hard.dataset == "deam") & hard.musicId.astype(int).isin(unseen)],
    ], ignore_index=True)
    hard_keep = [
        "dataset", "h_seconds", "musicId", "time", "target_time", "delta_y",
        "delta_state", "delta_rms", "delta_dynamics_rhythm", "delta_muq_mean",
        "delta_muq_trajectory", "delta_local5", "delta_muq_nn",
        "valid_local5", "shift_local5", "overlap_local5", "similarity_local5",
        "valid_muq_nn", "shift_muq_nn", "overlap_muq_nn", "similarity_muq_nn",
    ]
    hard_out = DEST / "matched_hard_controls_arousal_predictions.csv.gz"
    hard[hard_keep].to_csv(
        hard_out, index=False,
        compression={"method": "gzip", "compresslevel": 9, "mtime": 0},
    )
    manifest["files"]["matched_hard_controls"] = {
        "path": f"predictions/{hard_out.name}", "rows": int(len(hard)),
        "songs_by_dataset": hard.groupby("dataset").musicId.nunique().to_dict(),
        "sha256": sha256(hard_out), "columns": hard_keep,
    }
    manifest_path = DEST / "prediction_manifest.json"
    manifest_path.write_text(json.dumps(manifest, indent=2), encoding="utf-8")
    print(json.dumps(manifest, indent=2))


if __name__ == "__main__":
    main()


==> anc/src/build_theory_route_delay_sensitivity.py <==
#!/usr/bin/env python3
"""Consolidate the fixed 2 s versus 3 s annotation-delay sensitivity."""
from __future__ import annotations

import json

from deam_innovation_replication import ROOT


RES = ROOT / "results"
FILES = {
    "pmemo_2s": "context_isolated_theory_routed_music_factors_repeat_decision.json",
    "pmemo_3s": "pmemo_theory_routed_delay3_sensitivity_decision.json",
    "deam_2s": "deam_context_isolated_theory_routed_music_factors_repeat_decision.json",
    "deam_3s": "deam_theory_routed_delay3_sensitivity_decision.json",
}


def main():
    rows = []
    for key, filename in FILES.items():
        dataset, delay = key.split("_")
        data = json.loads((RES / filename).read_text())
        for gate in data["gates"]:
            if gate["target"] != "Arousal(mean)":
                continue
            rows.append({
                "dataset": dataset, "delay_seconds": float(delay[:-1]),
                "horizon_seconds": gate["h_seconds"],
                "gain_vs_full": gate["gain_vs_full"],
                "correct_vs_wrong_factor_only": gate["correct_vs_wrong_factor_only"],
                "mae_vs_full": gate["mae_vs_full"],
                "passed": gate["passed"],
            })
    decision = {
        "role": "pre-planned annotation-delay sensitivity with frozen model",
        "delays_seconds": [2, 3], "rows": rows,
        "all_dataset_horizon_cells_pass": bool(rows and all(row["passed"] for row in rows)),
        "note": "3 s results were run via MUSE_DELAY_SEC=3; model, route, shrinkage, folds, and horizons unchanged",
    }
    (RES / "theory_routed_delay_sensitivity.json").write_text(
        json.dumps(decision, indent=2), encoding="utf-8"
    )
    print(json.dumps(decision, indent=2))


if __name__ == "__main__":
    main()


==> anc/src/build_training_stability_audit.py <==
#!/usr/bin/env python3
"""Summarize repeat/fold dispersion without treating fitted predictions as fixed."""
from __future__ import annotations

import json
import pandas as pd

from deam_innovation_replication import ROOT


def summarize(path, better, worse, target="Arousal(mean)"):
    frame = pd.read_csv(path)
    frame = frame[frame.target == target]
    wide = frame.pivot_table(
        index=["repeat", "h_seconds", "fold"], columns="model", values="delta_ccc"
    )
    wide["gain"] = wide[better] - wide[worse]
    rows = []
    for horizon, z in wide.groupby(level="h_seconds"):
        repeat_means = z.groupby(level="repeat").gain.mean()
        rows.append({
            "h_seconds": float(horizon),
            "repeat_mean_foldwise_gains": [float(x) for x in repeat_means],
            "repeat_mean": float(repeat_means.mean()),
            "repeat_sd": float(repeat_means.std(ddof=1)),
            "fold_repeat_min": float(z.gain.min()),
            "fold_repeat_max": float(z.gain.max()),
            "positive_fold_repeats": int((z.gain > 0).sum()),
            "total_fold_repeats": int(len(z)),
        })
    return rows


def main():
    decision = {
        "role": "training-seed and outer-fold dispersion audit",
        "interpretation": "Foldwise CCC differences are diagnostics, not independent hypothesis tests.",
        "pca256_tora": {
            "PMEmo": summarize(
                ROOT / "results/pmemo_tora_capacity_pca256_repeat3_fold_metrics.csv",
                "fixed025_orthogonal_music_factors", "full_local_dynamics",
            ),
            "DEAM full diagnostic": summarize(
                ROOT / "results/deam_tora_capacity_pca256_repeat3_fold_metrics.csv",
                "fixed025_orthogonal_music_factors", "full_local_dynamics",
            ),
        },
    }
    # The matched-control file uses one arousal row per model and no target column.
    frame = pd.read_csv(ROOT / "results/matched_wrong_time_and_baselines_fold_metrics.csv")
    placement = {}
    for dataset, q in frame.groupby("dataset"):
        wide = q.pivot_table(index=["repeat", "h_seconds", "fold"], columns="model", values="ccc")
        wide["gain"] = wide["muq_trajectory"] - wide["local5"]
        rows = []
        for horizon, z in wide.groupby(level="h_seconds"):
            repeat_means = z.groupby(level="repeat").gain.mean()
            rows.append({
                "h_seconds": float(horizon),
                "repeat_mean_foldwise_gains": [float(x) for x in repeat_means],
                "repeat_sd": float(repeat_means.std(ddof=1)),
                "fold_repeat_min": float(z.gain.min()),
                "fold_repeat_max": float(z.gain.max()),
                "positive_fold_repeats": int((z.gain > 0).sum()),
                "total_fold_repeats": int(len(z)),
            })
        placement[dataset] = rows
    decision["matched_local5_placement"] = placement
    out = ROOT / "results/training_stability_audit.json"
    out.write_text(json.dumps(decision, indent=2), encoding="utf-8")
    print(json.dumps(decision, indent=2))


if __name__ == "__main__":
    main()


==> anc/src/compare_orthogonal_vs_early_concat.py <==
#!/usr/bin/env python3
"""Paired diagnostic comparison of orthogonal residual vs early concatenation."""
from __future__ import annotations

import json

import pandas as pd

from deam_innovation_replication import ROOT
from song_cluster_bounds import paired_ccc_gain_bound


RES = ROOT / "results"
N_BOOT = 5000
SEED = 20260710


FILES = {
    "pmemo": (
        "context_isolated_theory_routed_music_factors_repeat_avg_predictions.csv",
        "pmemo_context_isolated_factor_early_concat_ablation_avg_predictions.csv",
    ),
    "deam": (
        "deam_context_isolated_theory_routed_music_factors_repeat_avg_predictions.csv",
        "deam_context_isolated_factor_early_concat_ablation_avg_predictions.csv",
    ),
}


def main():
    effects = {}
    for dataset_number, (dataset, (orthogonal_file, early_file)) in enumerate(FILES.items()):
        orthogonal = pd.read_csv(RES / orthogonal_file)
        early = pd.read_csv(RES / early_file)
        keys = ["musicId", "time", "target_time", "h_seconds", "target"]
        merged = orthogonal.merge(
            early[keys + ["delta_early_concat_theory_factors"]],
            on=keys, how="inner", validate="one_to_one",
        )
        for horizon_number, h in enumerate([10.0, 15.0]):
            z = merged[(merged.h_seconds == h) & (merged.target == "Arousal(mean)")]
            effect = paired_ccc_gain_bound(
                z.delta_y.to_numpy(),
                z.delta_fixed025_orthogonal_music_factors.to_numpy(),
                z.delta_early_concat_theory_factors.to_numpy(),
                z.musicId.to_numpy(), alpha=.025, n_boot=N_BOOT,
                seed=SEED + 1000 * dataset_number + horizon_number,
            )
            effects[f"{dataset}_{h:g}s_arousal_orthogonal_vs_early"] = effect
    decision = {
        "role": "paired diagnostic comparison of fixed orthogonal residual learning and direct concatenation",
        "familywise_alpha": .05, "bonferroni_horizons_per_dataset": 2,
        "per_cell_one_sided_alpha": .025, "bootstrap_draws": N_BOOT,
        "effects": effects,
        "orthogonal_stronger_all_cells": bool(all(x["lower"] > 0 for x in effects.values())),
    }
    (RES / "theory_routed_vs_early_concat_ablation.json").write_text(
        json.dumps(decision, indent=2), encoding="utf-8"
    )
    print(json.dumps(decision, indent=2))


if __name__ == "__main__":
    main()


==> anc/src/context_isolated_factor_early_concat_ablation.py <==
#!/usr/bin/env python3
"""Ablation: direct MuQ+music-factor concatenation under the strict protocol."""
from __future__ import annotations

import json
import os
import warnings

os.environ.setdefault("VECLIB_MAXIMUM_THREADS", "1")
os.environ.setdefault("OMP_NUM_THREADS", "1")
warnings.filterwarnings("ignore", category=RuntimeWarning)

import numpy as np
import pandas as pd

from context_isolated_orthogonal_music_factors import (
    DATASET,
    ROOT,
    TARGETS,
    build_components,
    build_factor_components,
    build_features,
    dataset_examples,
    factor_features,
    load_factor_trajectories,
    load_local_archive,
    nested_state_oof,
    routed_feature_indices,
    fit_state,
    wrong_indices,
)
from deam_innovation_replication import ccc
from pmemo_factor_bottleneck_confirmatory import shuffled_group_kfold
from pmemo_muq_transition_probe import pca_model
from song_cluster_bounds import paired_ccc_gain_bound


OUT = ROOT / "results"
HORIZONS = [20, 30]
N_SPLITS = 5
N_REPEATS = int(os.environ.get("MUSE_N_REPEATS", "1"))
N_BOOT = 2000
SEED = 20260710


def prepare(h, local_by_song, local_dim, factor_by_song, factor_dim):
    meta, state, y, persist, kind, seed = dataset_examples(DATASET, h)
    meta = meta.reset_index(drop=True)
    _, local_valid = build_components(meta, local_by_song, local_dim)
    _, factor_valid = build_factor_components(meta, factor_by_song, factor_dim)
    valid = local_valid & factor_valid
    meta = meta.loc[valid].reset_index(drop=True)
    state, y, persist = state[valid], y[valid], persist[valid]
    local, lv = build_components(meta, local_by_song, local_dim)
    factors, fv = build_factor_components(meta, factor_by_song, factor_dim)
    if not (lv.all() and fv.all()):
        raise RuntimeError("common support reconstruction failed")
    keep = meta.groupby("musicId").musicId.transform("size").to_numpy() > 1
    meta = meta.loc[keep].reset_index(drop=True)
    state, y, persist = state[keep], y[keep], persist[keep]
    local = {k: v[keep] for k, v in local.items()}
    factors = {k: v[keep] for k, v in factors.items()}
    return meta, state, y, persist, kind, seed, local, factors


def main():
    local_by_song, local_dim, archive = load_local_archive(DATASET)
    factor_by_song, factor_cols = load_factor_trajectories()
    masks = routed_feature_indices(factor_cols)
    rows, pred_rows, coverage = [], [], []
    for h in HORIZONS:
        meta, state, y, persist, kind, seed, local, factors = prepare(
            h, local_by_song, local_dim, factor_by_song, len(factor_cols)
        )
        groups = meta.musicId.to_numpy()
        coverage.append({"h_seconds": h / 2, "songs": int(meta.musicId.nunique()), "windows": len(meta)})
        for rep in range(N_REPEATS):
          for fold, (tr, te) in enumerate(shuffled_group_kfold(groups, N_SPLITS, seed + 1000 * rep), 1):
            muq_tr = build_features(local, tr, tr)["full_local_dynamics"]
            muq_te = build_features(local, te, te)["full_local_dynamics"]
            wi = wrong_indices(meta.iloc[te], seed + 90000 + 101 * rep + fold)
            muq_wrong = build_features(local, te, te[wi])["full_local_dynamics"]
            fac_tr = factor_features(factors, tr, tr)
            fac_te = factor_features(factors, te, te)
            fac_wrong = factor_features(factors, te, te[wi])
            state_oof = nested_state_oof(kind, state[tr], y[tr], groups[tr], seed + 1000 * rep + fold)
            residual = y[tr] - state_oof
            state_pred = fit_state(kind, state[tr], y[tr]).predict(state[te])
            base_fit = pca_model(muq_tr, residual, seed + 10000 * rep + 1000 + fold)
            base = state_pred + base_fit.predict(muq_te)
            wrong_base = state_pred + base_fit.predict(muq_wrong)

            early, early_wrong = np.empty_like(base), np.empty_like(base)
            for j in range(len(TARGETS)):
                xtr = np.concatenate([muq_tr, fac_tr[:, masks[j]]], axis=1)
                xte = np.concatenate([muq_te, fac_te[:, masks[j]]], axis=1)
                xwrong = np.concatenate([muq_wrong, fac_wrong[:, masks[j]]], axis=1)
                fit = pca_model(xtr, residual[:, j], seed + 10000 * rep + 2000 + 100 * j + fold)
                early[:, j] = state_pred[:, j] + fit.predict(xte)
                early_wrong[:, j] = state_pred[:, j] + fit.predict(xwrong)
            for j, target in enumerate(TARGETS):
                dy = y[te, j] - persist[te, j]
                preds = {
                    "full_local_dynamics": base[:, j] - persist[te, j],
                    "early_concat_theory_factors": early[:, j] - persist[te, j],
                    "wrong_early_concat_theory_factors": early_wrong[:, j] - persist[te, j],
                    "wrong_full_local_dynamics": wrong_base[:, j] - persist[te, j],
                }
                q = meta.iloc[te].copy()
                q["h_seconds"], q["repeat"], q["fold"], q["target"], q["delta_y"] = h / 2, rep, fold, target, dy
                for name, pred in preds.items():
                    q[f"delta_{name}"] = pred
                    rows.append({
                        "h_seconds": h / 2, "repeat": rep, "fold": fold, "target": target, "model": name,
                        "delta_ccc": ccc(dy, pred), "delta_mae": float(np.mean(np.abs(dy - pred))),
                    })
                pred_rows.append(q)
            print(f"early-concat {DATASET} h={h/2:g}s rep={rep+1}/{N_REPEATS} fold={fold}/{N_SPLITS}", flush=True)
    metrics = pd.DataFrame(rows)
    preds = pd.concat(pred_rows, ignore_index=True)
    keys = ["musicId", "time", "target_time", "h_seconds", "target"]
    avg = preds.groupby(keys, as_index=False)[[c for c in preds if c.startswith("delta_")]].mean()
    summary = metrics.groupby(["h_seconds", "target", "model"])[["delta_ccc", "delta_mae"]].mean().reset_index()
    effects = {}
    for number, ((h, target), z) in enumerate(avg.groupby(["h_seconds", "target"])):
        yv, groups = z.delta_y.to_numpy(), z.musicId.to_numpy()
        effects[f"{h:g}s_{target}"] = {
            "early_vs_full": paired_ccc_gain_bound(
                yv, z.delta_early_concat_theory_factors.to_numpy(),
                z.delta_full_local_dynamics.to_numpy(), groups,
                alpha=.05, n_boot=N_BOOT, seed=SEED + 100 * number,
            ),
            "early_vs_wrong": paired_ccc_gain_bound(
                yv, z.delta_early_concat_theory_factors.to_numpy(),
                z.delta_wrong_early_concat_theory_factors.to_numpy(), groups,
                alpha=.05, n_boot=N_BOOT, seed=SEED + 100 * number + 1,
            ),
        }
    prefix = OUT / f"{DATASET}_context_isolated_factor_early_concat_ablation"
    metrics.to_csv(prefix.with_name(prefix.name + "_fold_metrics.csv"), index=False)
    summary.to_csv(prefix.with_name(prefix.name + "_summary.csv"), index=False)
    avg.to_csv(prefix.with_name(prefix.name + "_avg_predictions.csv"), index=False)
    decision = {
        "role": "diagnostic direct-concatenation ablation for the orthogonal residual design",
        "dataset": DATASET, "context_isolated": True,
        "archive": str(archive.relative_to(ROOT)), "coverage": coverage,
        "n_repeats": N_REPEATS, "n_splits": N_SPLITS,
        "effects": effects,
    }
    prefix.with_name(prefix.name + "_decision.json").write_text(json.dumps(decision, indent=2), encoding="utf-8")
    print(summary.to_string(index=False)); print(json.dumps(decision, indent=2))


if __name__ == "__main__":
    main()


==> anc/src/context_isolated_neural_world.py <==
#!/usr/bin/env python3
"""Strict context-isolated neural world-action fail-fast baseline.

The model keeps ordered local MuQ chunks, predicts a future action latent from
the current past, and conditions affect-residual prediction on both the future
trajectory and its standardized latent innovation.  A same-song wrong future
shares the anchor past and is trained with a counterfactual ranking loss.
"""
from __future__ import annotations

import copy
import json
import os
import warnings

os.environ.setdefault("PYTORCH_ENABLE_MPS_FALLBACK", "1")
warnings.filterwarnings("ignore", category=RuntimeWarning)

import numpy as np
import pandas as pd
import torch
from sklearn.decomposition import PCA
from sklearn.preprocessing import StandardScaler
from torch import nn
from torch.utils.data import DataLoader, TensorDataset

from context_isolated_pws_gate import (
    DELAY_SEC,
    ROOT,
    STRIDE_SEC,
    TARGETS,
    WIN_SEC,
    average_predictions,
    build_components,
    build_features,
    dataset_examples,
    fit_state,
    load_local_archive,
    nested_state_oof,
    wrong_indices,
)
from pmemo_factor_bottleneck_confirmatory import shuffled_group_kfold
from pmemo_muq_transition_probe import pca_model
from song_cluster_bounds import paired_ccc_gain_bound


OUT = ROOT / "results"
OUTPUT_PREFIX = os.environ.get("MUSE_OUTPUT_PREFIX", "context_isolated_neural_world")
DATASETS = [x for x in os.environ.get("MUSE_DATASETS", "pmemo").split(",") if x]
N_REPEATS = int(os.environ.get("MUSE_N_REPEATS", "1"))
N_SPLITS = int(os.environ.get("MUSE_N_SPLITS", "5"))
PCA_DIM = int(os.environ.get("MUSE_NEURAL_PCA_DIM", "32"))
HIDDEN = int(os.environ.get("MUSE_NEURAL_HIDDEN", "64"))
EPOCHS = int(os.environ.get("MUSE_NEURAL_EPOCHS", "25"))
BATCH = int(os.environ.get("MUSE_NEURAL_BATCH", "512"))
LR = float(os.environ.get("MUSE_NEURAL_LR", "0.001"))
WEIGHT_DECAY = float(os.environ.get("MUSE_NEURAL_WEIGHT_DECAY", "0.0001"))
CF_WEIGHT = float(os.environ.get("MUSE_NEURAL_CF_WEIGHT", "0.10"))
CF_MARGIN = float(os.environ.get("MUSE_NEURAL_CF_MARGIN", "0.05"))
WORLD_WEIGHT = float(os.environ.get("MUSE_NEURAL_WORLD_WEIGHT", "0.01"))
PATIENCE = int(os.environ.get("MUSE_NEURAL_PATIENCE", "5"))
FINAL_BOOT_DRAWS = int(os.environ.get("MUSE_FINAL_BOOT_DRAWS", "1000"))
PMEMO_HORIZONS = [int(x) for x in os.environ.get("MUSE_PMEMO_HORIZONS", "20,30").split(",") if x]
DEAM_HORIZONS = [int(x) for x in os.environ.get("MUSE_DEAM_HORIZONS", "20,30").split(",") if x]


def ccc(y, p) -> float:
    y, p = np.asarray(y, float), np.asarray(p, float)
    cov = np.mean((y - y.mean()) * (p - p.mean()))
    return float(2 * cov / (y.var() + p.var() + (y.mean() - p.mean()) ** 2 + 1e-12))


def choose_device() -> torch.device:
    requested = os.environ.get("MUSE_DEVICE", "").strip()
    if requested:
        return torch.device(requested)
    if torch.cuda.is_available():
        return torch.device("cuda")
    if torch.backends.mps.is_available():
        return torch.device("mps")
    return torch.device("cpu")


class NeuralWorldAction(nn.Module):
    def __init__(self, input_dim: int, state_dim: int, hidden: int = 64):
        super().__init__()
        self.in_norm = nn.LayerNorm(input_dim)
        self.encoder = nn.GRU(input_dim, hidden, batch_first=True)
        self.world_mean = nn.Linear(hidden, hidden)
        self.world_logvar = nn.Linear(hidden, hidden)
        self.state = nn.Sequential(nn.Linear(state_dim, 32), nn.SiLU(), nn.LayerNorm(32))
        self.head = nn.Sequential(
            nn.Linear(32 + hidden * 2, hidden), nn.SiLU(), nn.Dropout(0.10),
            nn.Linear(hidden, 32), nn.SiLU(), nn.Linear(32, 2),
        )

    def encode(self, seq: torch.Tensor, lengths: torch.Tensor) -> torch.Tensor:
        out, _ = self.encoder(self.in_norm(seq))
        index = (lengths.long() - 1).clamp_min(0).view(-1, 1, 1).expand(-1, 1, out.shape[-1])
        return out.gather(1, index).squeeze(1)

    def forward(self, state, past, past_len, future, future_len):
        hp = self.encode(past, past_len)
        hf = self.encode(future, future_len)
        mean = self.world_mean(hp)
        logvar = self.world_logvar(hp).clamp(-6.0, 4.0)
        innovation = (hf - mean) * torch.exp(-0.5 * logvar)
        pred = self.head(torch.cat([self.state(state), hf, innovation], dim=1))
        world_nll = 0.5 * (logvar + (hf.detach() - mean).square() * torch.exp(-logvar)).mean()
        return pred, world_nll


def fit_projection(by_song, train_songs: np.ndarray, seed: int):
    chunks = np.concatenate([by_song[int(mid)][2] for mid in np.unique(train_songs)], axis=0)
    max_chunks = int(os.environ.get("MUSE_NEURAL_PCA_MAX_CHUNKS", "40000"))
    if len(chunks) > max_chunks:
        rng = np.random.default_rng(seed)
        chunks = chunks[rng.choice(len(chunks), max_chunks, replace=False)]
    scaler = StandardScaler().fit(chunks)
    scaled = scaler.transform(chunks)
    ncomp = min(PCA_DIM, scaled.shape[1], scaled.shape[0] - 1)
    pca = PCA(n_components=ncomp, svd_solver="randomized", random_state=seed).fit(scaled)
    projected = {
        mid: (starts, ends, pca.transform(scaler.transform(hidden)).astype(np.float32))
        for mid, (starts, ends, hidden) in by_song.items()
    }
    return projected, ncomp


def materialize_sequences(meta: pd.DataFrame, projected, dim: int):
    future_parts, past_parts, future_len, past_len = [], [], [], []
    max_future = max_past = 0
    for row in range(len(meta)):
        mid = int(meta.at[row, "musicId"])
        starts, ends, hidden = projected[mid]
        t, target = float(meta.at[row, "time"]), float(meta.at[row, "target_time"])
        action_end = target - DELAY_SEC
        duration = max(action_end - t, STRIDE_SEC)
        past_start = max(0.0, t - duration)
        fi = np.where((starts >= t - 1e-6) & (ends <= action_end + 1e-6))[0]
        pi = np.where((starts >= past_start - 1e-6) & (ends <= t + 1e-6))[0]
        q, p = hidden[fi], hidden[pi]
        future_parts.append(q); past_parts.append(p)
        future_len.append(len(q)); past_len.append(len(p))
        max_future, max_past = max(max_future, len(q)), max(max_past, len(p))
    future = np.zeros((len(meta), max_future, dim), np.float32)
    past = np.zeros((len(meta), max_past, dim), np.float32)
    for i, (q, p) in enumerate(zip(future_parts, past_parts)):
        future[i, : len(q)] = q
        past[i, : len(p)] = p
    return past, np.asarray(past_len, np.int64), future, np.asarray(future_len, np.int64)


def group_validation_split(indices: np.ndarray, groups: np.ndarray, seed: int):
    rng = np.random.default_rng(seed)
    songs = np.unique(groups[indices]).copy()
    rng.shuffle(songs)
    nval = max(1, int(round(0.15 * len(songs))))
    val_songs = songs[:nval]
    va = indices[np.isin(groups[indices], val_songs)]
    tr = indices[~np.isin(groups[indices], val_songs)]
    return tr, va


def tensor_dataset(indices, state, past, plen, future, flen, wrong_future, wrong_flen, target):
    return TensorDataset(
        torch.from_numpy(state[indices]).float(),
        torch.from_numpy(past[indices]).float(), torch.from_numpy(plen[indices]).long(),
        torch.from_numpy(future[indices]).float(), torch.from_numpy(flen[indices]).long(),
        torch.from_numpy(wrong_future[indices]).float(), torch.from_numpy(wrong_flen[indices]).long(),
        torch.from_numpy(target[indices]).float(),
    )


def loss_batch(model, batch, device):
    state, past, plen, future, flen, wrong_future, wrong_flen, target = [x.to(device) for x in batch]
    correct, world_nll = model(state, past, plen, future, flen)
    pred_loss = (correct - target).square().mean()
    if CF_WEIGHT > 0:
        wrong, _ = model(state, past, plen, wrong_future, wrong_flen)
        correct_err = (correct - target).abs().mean(dim=1)
        wrong_err = (wrong - target).abs().mean(dim=1)
        cf_loss = torch.relu(CF_MARGIN + correct_err - wrong_err).mean()
    else:
        cf_loss = pred_loss.new_zeros(())
    return pred_loss + CF_WEIGHT * cf_loss + WORLD_WEIGHT * world_nll, pred_loss, cf_loss, world_nll


def train_model(state, past, plen, future, flen, wrong_future, wrong_flen, target, train_idx, groups, seed, device):
    torch.manual_seed(seed)
    tr, va = group_validation_split(train_idx, groups, seed)
    train_loader = DataLoader(tensor_dataset(tr, state, past, plen, future, flen, wrong_future, wrong_flen, target),
                              batch_size=BATCH, shuffle=True, num_workers=0)
    val_loader = DataLoader(tensor_dataset(va, state, past, plen, future, flen, wrong_future, wrong_flen, target),
                            batch_size=BATCH, shuffle=False, num_workers=0)
    model = NeuralWorldAction(past.shape[-1], state.shape[-1], HIDDEN).to(device)
    optimizer = torch.optim.AdamW(model.parameters(), lr=LR, weight_decay=WEIGHT_DECAY)
    best_state, best_val, stale, history = None, float("inf"), 0, []
    for epoch in range(EPOCHS):
        model.train(); train_losses = []
        for batch in train_loader:
            optimizer.zero_grad(set_to_none=True)
            loss, *_ = loss_batch(model, batch, device)
            loss.backward()
            torch.nn.utils.clip_grad_norm_(model.parameters(), 5.0)
            optimizer.step(); train_losses.append(float(loss.detach().cpu()))
        model.eval(); val_losses = []
        with torch.inference_mode():
            for batch in val_loader:
                loss, *_ = loss_batch(model, batch, device); val_losses.append(float(loss.cpu()))
        score = float(np.mean(val_losses))
        history.append({"epoch": epoch + 1, "train_loss": float(np.mean(train_losses)), "val_loss": score})
        if score < best_val - 1e-5:
            best_val, best_state, stale = score, copy.deepcopy(model.state_dict()), 0
        else:
            stale += 1
            if stale >= PATIENCE:
                break
    model.load_state_dict(best_state)
    return model, history


def predict_model(model, state, past, plen, future, flen, indices, device):
    ds = TensorDataset(torch.from_numpy(state[indices]).float(), torch.from_numpy(past[indices]).float(),
                       torch.from_numpy(plen[indices]).long(), torch.from_numpy(future[indices]).float(),
                       torch.from_numpy(flen[indices]).long())
    loader = DataLoader(ds, batch_size=BATCH, shuffle=False, num_workers=0)
    rows = []
    model.eval()
    with torch.inference_mode():
        for batch in loader:
            st, pa, pl, fu, fl = [x.to(device) for x in batch]
            pred, _ = model(st, pa, pl, fu, fl)
            rows.append(pred.cpu().numpy())
    return np.concatenate(rows, axis=0)


def run_cell(dataset: str, h: int, by_song, dim: int, device: torch.device):
    meta, state, y, persist, kind, seed = dataset_examples(dataset, h)
    meta = meta.reset_index(drop=True)
    comp, valid = build_components(meta, by_song, dim)
    meta = meta.loc[valid].reset_index(drop=True)
    state, y, persist = state[valid], y[valid], persist[valid]
    counts = meta.groupby("musicId").musicId.transform("size").to_numpy()
    keep = counts > 1
    meta = meta.loc[keep].reset_index(drop=True)
    state, y, persist = state[keep], y[keep], persist[keep]
    comp = {k: v[keep] for k, v in comp.items()}
    groups = meta.musicId.to_numpy()
    metrics, predictions, histories = [], [], []

    for rep in range(N_REPEATS):
        for fold, (tr, te) in enumerate(shuffled_group_kfold(groups, N_SPLITS, seed + rep * 1000), 1):
            projected, projected_dim = fit_projection(by_song, groups[tr], seed + 10_000 * rep + fold)
            past, plen, future, flen = materialize_sequences(meta, projected, projected_dim)
            train_wrong_local = wrong_indices(meta.iloc[tr], seed + 100_000 + rep * 101 + fold)
            test_wrong_local = wrong_indices(meta.iloc[te], seed + 200_000 + rep * 101 + fold)
            wrong_global = np.arange(len(meta))
            wrong_global[tr] = tr[train_wrong_local]
            wrong_global[te] = te[test_wrong_local]
            wrong_future, wrong_flen = future[wrong_global], flen[wrong_global]

            state_mean, state_std = state[tr].mean(0), state[tr].std(0) + 1e-6
            state_scaled = ((state - state_mean) / state_std).astype(np.float32)
            state_oof = nested_state_oof(kind, state[tr], y[tr], groups[tr], seed + 300_000 + rep * 1000 + fold)
            residual = y[tr] - state_oof
            target_mean, target_std = residual.mean(0), residual.std(0) + 1e-6
            target_all = np.zeros_like(y, np.float32)
            target_all[tr] = ((residual - target_mean) / target_std).astype(np.float32)
            model, history = train_model(state_scaled, past, plen, future, flen, wrong_future, wrong_flen,
                                         target_all, tr, groups, seed + 400_000 + rep * 1000 + fold, device)
            correct_resid = predict_model(model, state_scaled, past, plen, future, flen, te, device) * target_std + target_mean
            wrong_resid = predict_model(model, state_scaled, past, plen, wrong_future, wrong_flen, te, device) * target_std + target_mean

            state_model = fit_state(kind, state[tr], y[tr])
            state_pred = state_model.predict(state[te])
            full_tr = build_features(comp, tr, tr)["full_local_dynamics"]
            full_te = build_features(comp, te, te)["full_local_dynamics"]
            full_wrong = build_features(comp, te, te[test_wrong_local])["full_local_dynamics"]
            full_model = pca_model(full_tr, residual, seed + 500_000 + rep * 1000 + fold)
            full_resid = full_model.predict(full_te)
            full_wrong_resid = full_model.predict(full_wrong)
            for epoch_row in history:
                histories.append({"dataset": dataset, "h_seconds": h / 2, "repeat": rep, "fold": fold, **epoch_row})
            for j, target in enumerate(TARGETS):
                dy = y[te, j] - persist[te, j]
                preds = {
                    "state_only": state_pred[:, j] - persist[te, j],
                    "full_local_dynamics": state_pred[:, j] + full_resid[:, j] - persist[te, j],
                    "wrong_full_local_dynamics": state_pred[:, j] + full_wrong_resid[:, j] - persist[te, j],
                    "neural_world_action": state_pred[:, j] + correct_resid[:, j] - persist[te, j],
                    "wrong_neural_world_action": state_pred[:, j] + wrong_resid[:, j] - persist[te, j],
                }
                q = meta.iloc[te].copy()
                q["dataset"], q["h_steps"], q["h_seconds"] = dataset, h, h / 2
                q["repeat"], q["fold"], q["target"], q["delta_y"] = rep, fold, target, dy
                for name, pred in preds.items():
                    q[f"delta_{name}"] = pred
                    metrics.append({"dataset": dataset, "h_seconds": h / 2, "repeat": rep, "fold": fold,
                                    "target": target, "model": name, "delta_ccc": ccc(dy, pred),
                                    "delta_mae": float(np.mean(np.abs(dy - pred))), "n": len(te)})
                predictions.append(q)
            print(f"neural world {dataset} h={h/2:g}s rep={rep+1}/{N_REPEATS} fold={fold}/{N_SPLITS}", flush=True)
            if device.type == "mps" and hasattr(torch.mps, "empty_cache"):
                torch.mps.empty_cache()
    return pd.DataFrame(metrics), pd.concat(predictions, ignore_index=True), pd.DataFrame(histories), len(meta), meta.musicId.nunique()


def final_effect(z, a, b, seed):
    stat = paired_ccc_gain_bound(z.delta_y, z[a], z[b], z.musicId, alpha=0.05,
                                 n_boot=FINAL_BOOT_DRAWS, seed=seed)
    return {"point": stat["point"], "ci95": stat["ci"], "p_positive": stat["p_positive"],
            "n_songs": stat["n_groups"], "n_windows": len(z)}


def main() -> None:
    device = choose_device()
    work = []
    if "pmemo" in DATASETS: work += [("pmemo", h) for h in PMEMO_HORIZONS]
    if "deam" in DATASETS: work += [("deam", h) for h in DEAM_HORIZONS]
    loaded, all_m, all_p, all_h, coverage = {}, [], [], [], []
    for dataset, h in work:
        if dataset not in loaded: loaded[dataset] = load_local_archive(dataset)
        by_song, dim, path = loaded[dataset]
        m, p, hist, n, songs = run_cell(dataset, h, by_song, dim, device)
        all_m.append(m); all_p.append(p); all_h.append(hist)
        coverage.append({"dataset": dataset, "h_seconds": h / 2, "windows": n, "songs": songs,
                         "archive": str(path.relative_to(ROOT))})
    metrics = pd.concat(all_m, ignore_index=True)
    predictions = pd.concat(all_p, ignore_index=True)
    histories = pd.concat(all_h, ignore_index=True)
    avg = average_predictions(predictions)
    summary = metrics.groupby(["dataset", "h_seconds", "target", "model"])[["delta_ccc", "delta_mae"]].mean().reset_index()
    effects, cells = {}, []
    for (dataset, h, target), z in avg.groupby(["dataset", "h_seconds", "target"]):
        for baseline_number, baseline in enumerate(["full_local_dynamics", "wrong_neural_world_action"]):
            key = f"{dataset}_{h:g}s_{target}_neural_vs_{baseline}"
            effects[key] = final_effect(z, "delta_neural_world_action", f"delta_{baseline}",
                                        20260710 + int(h * 100) + baseline_number * 10_000)
        if target == "Arousal(mean)":
            cells.append({"dataset": dataset, "h_seconds": float(h),
                          "vs_full": effects[f"{dataset}_{h:g}s_{target}_neural_vs_full_local_dynamics"],
                          "vs_wrong": effects[f"{dataset}_{h:g}s_{target}_neural_vs_wrong_neural_world_action"]})
    decision = {
        "role": (
            "protocol-adapted ordered GRU sequence baseline"
            if CF_WEIGHT == 0 and WORLD_WEIGHT == 0
            else "strict ordered-trajectory neural world-action fail-fast"
        ),
        "device": str(device), "pca_dim": PCA_DIM, "hidden_dim": HIDDEN,
        "counterfactual_weight": CF_WEIGHT, "world_weight": WORLD_WEIGHT,
        "coverage": coverage, "arousal_cells": cells, "effects": effects,
        "passed_any_arousal_cell": any(c["vs_full"]["ci95"][0] > 0 and c["vs_wrong"]["ci95"][0] > 0 for c in cells),
        "exploratory_only_until_repeated": N_REPEATS < 3,
    }
    prefix = OUT / OUTPUT_PREFIX
    metrics.to_csv(prefix.with_name(prefix.name + "_fold_metrics.csv"), index=False)
    summary.to_csv(prefix.with_name(prefix.name + "_summary.csv"), index=False)
    avg.to_csv(prefix.with_name(prefix.name + "_avg_predictions.csv"), index=False)
    histories.to_csv(prefix.with_name(prefix.name + "_training_history.csv"), index=False)
    prefix.with_name(prefix.name + "_decision.json").write_text(json.dumps(decision, indent=2), encoding="utf-8")
    print(summary.to_string(index=False)); print(json.dumps({k: v for k, v in decision.items() if k != "effects"}, indent=2))


if __name__ == "__main__":
    main()


==> anc/src/context_isolated_orthogonal_music_factors.py <==
#!/usr/bin/env python3
"""Strict fail-fast for an orthogonal, theory-guided music-factor branch.

The frozen MuQ action expert is the strong baseline.  A compact branch built
from independently extracted dynamics/rhythm/harmony/melody trajectories is
trained only on *cross-fitted errors left by state + MuQ*.  This stage-wise
target residualization asks whether interpretable music factors contribute
conditional action information rather than merely duplicating the foundation
embedding.

Counterfactuals preserve the anchor state and replace only the future action.
Every endpoint-minus-current descriptor is recomputed against that anchor.
This file is deliberately a fixed, one-shot fail-fast: horizons, features,
regularization, folds, and success thresholds are set before reading results.
"""
from __future__ import annotations

import json
import os
import warnings

os.environ.setdefault("VECLIB_MAXIMUM_THREADS", "1")
os.environ.setdefault("OMP_NUM_THREADS", "1")
warnings.filterwarnings("ignore", category=RuntimeWarning)

import numpy as np
import pandas as pd
from sklearn.linear_model import Ridge
from sklearn.pipeline import make_pipeline
from sklearn.preprocessing import StandardScaler

from context_isolated_pws_gate import (
    DELAY_SEC,
    TARGETS,
    build_components,
    build_features,
    dataset_examples,
    load_local_archive,
    nested_state_oof,
    wrong_indices,
    fit_state,
)
from deam_innovation_replication import ROOT, ccc
from pmemo_factor_bottleneck_confirmatory import shuffled_group_kfold
from pmemo_muq_transition_probe import pca_model
from song_cluster_bounds import paired_ccc_gain_bound, paired_mae_benefit_bound


OUT = ROOT / "results"
DATASET = os.environ.get("MUSE_DATASET", "pmemo").strip().lower()
EXPLICIT = ROOT / f"data/processed/{DATASET}_explicit_factor_features.csv"
OUTPUT_PREFIX = os.environ.get(
    "MUSE_OUTPUT_PREFIX", f"{DATASET}_context_isolated_orthogonal_music_factors_fixed025_repeat"
)
HORIZONS = [20, 30]  # 10 s and 15 s at 2 Hz
N_REPEATS = int(os.environ.get("MUSE_N_REPEATS", "3"))
N_SPLITS = 5
INNER_SPLITS = 4
FACTOR_ALPHA = 10.0
FACTOR_SHRINKAGE = 0.25
FACTOR_VARIANT = os.environ.get("MUSE_FACTOR_VARIANT", "all_factors").strip().lower()
AROUSAL_FACTOR_ROUTE = os.environ.get(
    "MUSE_AROUSAL_FACTOR_ROUTE", "dynamics_rhythm"
).strip().lower()
N_BOOT = 2000
SEED = 20260710
FACTOR_PREFIXES = ("dynamics_", "rhythm_", "harmony_", "melody_")


def factor_model(x: np.ndarray, y: np.ndarray):
    return make_pipeline(StandardScaler(), Ridge(alpha=FACTOR_ALPHA)).fit(x, y)


def load_factor_trajectories() -> tuple[dict[int, tuple[np.ndarray, np.ndarray]], list[str]]:
    frame = pd.read_csv(EXPLICIT)
    cols = [c for c in frame.columns if c.startswith(FACTOR_PREFIXES)]
    if not cols:
        raise RuntimeError("No explicit music-factor columns were found")
    if frame.duplicated(["musicId", "frameTime"]).any():
        raise RuntimeError("Explicit factor archive has duplicate song-time rows")
    if not np.isfinite(frame[cols].to_numpy(float)).all():
        raise RuntimeError("Explicit factor archive contains non-finite values")
    by_song: dict[int, tuple[np.ndarray, np.ndarray]] = {}
    for mid, z in frame.groupby("musicId", sort=False):
        z = z.sort_values("frameTime")
        by_song[int(mid)] = (z.frameTime.to_numpy(np.float32), z[cols].to_numpy(np.float32))
    return by_song, cols


def build_factor_components(meta: pd.DataFrame, by_song, dim: int):
    """Build future factor trajectories and fixed current anchors.

    The future interval follows the same causal label-delay contract as the
    MuQ action: (time, target_time - delay].  Candidate-only summaries can be
    swapped; current is always indexed by the anchor row.
    """
    n = len(meta)
    blocks = {
        "future_mean": np.empty((n, dim), np.float32),
        "future_std": np.empty((n, dim), np.float32),
        "future_end": np.empty((n, dim), np.float32),
        "future_peak": np.empty((n, dim), np.float32),
        "current": np.empty((n, dim), np.float32),
    }
    valid = np.ones(n, bool)
    for mid, rows in meta.groupby("musicId").groups.items():
        if int(mid) not in by_song:
            valid[np.asarray(list(rows), int)] = False
            continue
        times, values = by_song[int(mid)]
        for row in rows:
            t = float(meta.at[row, "time"])
            action_end = float(meta.at[row, "target_time"]) - DELAY_SEC
            fi = np.where((times > t + 1e-6) & (times <= action_end + 1e-6))[0]
            ci = np.where(times <= t + 1e-6)[0]
            if len(fi) == 0 or len(ci) == 0:
                valid[row] = False
                continue
            q = values[fi]
            blocks["future_mean"][row] = q.mean(axis=0)
            blocks["future_std"][row] = q.std(axis=0)
            blocks["future_end"][row] = q[-1]
            # Signed largest-magnitude excursion preserves whether a musical
            # factor peaks upward or downward without adding a learned router.
            peak_index = np.abs(q).argmax(axis=0)
            blocks["future_peak"][row] = q[peak_index, np.arange(dim)]
            blocks["current"][row] = values[ci[-1]]
    return {k: v[valid] for k, v in blocks.items()}, valid


def factor_features(comp, anchors: np.ndarray, candidates: np.ndarray) -> np.ndarray:
    mean = comp["future_mean"][candidates]
    std = comp["future_std"][candidates]
    end = comp["future_end"][candidates]
    peak = comp["future_peak"][candidates]
    current = comp["current"][anchors]
    # Candidate future is substituted, while all context-dependent changes are
    # recomputed against the original state anchor.
    return np.concatenate([mean, std, end - current, peak - current], axis=1).astype(np.float32)


def routed_feature_indices(factor_cols: list[str]) -> list[np.ndarray]:
    """Psychology-fixed masks: activation vs tonal/structural valence cues."""
    d = len(factor_cols)
    if AROUSAL_FACTOR_ROUTE == "dynamics_rhythm":
        arousal_prefixes = ("dynamics_", "rhythm_")
    elif AROUSAL_FACTOR_ROUTE == "dynamics_only":
        arousal_prefixes = ("dynamics_",)
    elif AROUSAL_FACTOR_ROUTE == "rhythm_only":
        arousal_prefixes = ("rhythm_",)
    else:
        raise ValueError(f"Unknown MUSE_AROUSAL_FACTOR_ROUTE={AROUSAL_FACTOR_ROUTE!r}")
    arousal = np.asarray([
        i for i, name in enumerate(factor_cols)
        if name.startswith(arousal_prefixes)
    ], dtype=int)
    valence = np.asarray([
        i for i, name in enumerate(factor_cols)
        if name.startswith(("harmony_", "melody_"))
    ], dtype=int)
    if not len(arousal) or not len(valence):
        raise RuntimeError("Theory-routed factor masks are empty")
    return [
        np.concatenate([idx + block * d for block in range(4)])
        for idx in (arousal, valence)
    ]


def cross_fitted_base_oof(kind, state, y, groups, muq, seed):
    """OOF state+MuQ predictions with no validation labels in either stage."""
    out = np.empty_like(y)
    for fold, (tr, va) in enumerate(shuffled_group_kfold(groups, INNER_SPLITS, seed), 1):
        state_oof = nested_state_oof(kind, state[tr], y[tr], groups[tr], seed + 1000 + fold)
        residual = y[tr] - state_oof
        sm = fit_state(kind, state[tr], y[tr])
        am = pca_model(muq[tr], residual, seed + 2000 + fold)
        out[va] = sm.predict(state[va]) + am.predict(muq[va])
    return out


def run_horizon(h: int, local_by_song, local_dim: int, factor_by_song, factor_cols):
    meta, state, y, persist, kind, seed = dataset_examples(DATASET, h)
    meta = meta.reset_index(drop=True)
    local_comp, valid_local = build_components(meta, local_by_song, local_dim)
    factor_comp_all, valid_factor = build_factor_components(meta, factor_by_song, len(factor_cols))
    valid = valid_local & valid_factor
    # build_components/build_factor_components already compacted independently;
    # reconstruct both on the common valid frame if their masks differ.
    if not (np.array_equal(valid, valid_local) and np.array_equal(valid, valid_factor)):
        common_meta = meta.loc[valid].reset_index(drop=True)
        local_comp, local_ok = build_components(common_meta, local_by_song, local_dim)
        factor_comp_all, factor_ok = build_factor_components(common_meta, factor_by_song, len(factor_cols))
        if not (local_ok.all() and factor_ok.all()):
            raise RuntimeError("Common-support component reconstruction failed")
        meta = common_meta
        state, y, persist = state[valid], y[valid], persist[valid]
    else:
        meta = meta.loc[valid].reset_index(drop=True)
        state, y, persist = state[valid], y[valid], persist[valid]
        local_comp = {k: v for k, v in local_comp.items()}
    counts = meta.groupby("musicId").musicId.transform("size").to_numpy()
    keep = counts > 1
    meta = meta.loc[keep].reset_index(drop=True)
    state, y, persist = state[keep], y[keep], persist[keep]
    local_comp = {k: v[keep] for k, v in local_comp.items()}
    factor_comp = {k: v[keep] for k, v in factor_comp_all.items()}
    groups = meta.musicId.to_numpy()

    rows, pred_rows = [], []
    for rep in range(N_REPEATS):
        for fold, (tr, te) in enumerate(shuffled_group_kfold(groups, N_SPLITS, seed + 1000 * rep), 1):
            muq_tr = build_features(local_comp, tr, tr)["full_local_dynamics"]
            muq_te = build_features(local_comp, te, te)["full_local_dynamics"]
            wi = wrong_indices(meta.iloc[te], seed + 300_000 + 101 * rep + fold)
            muq_wrong = build_features(local_comp, te, te[wi])["full_local_dynamics"]
            factor_tr = factor_features(factor_comp, tr, tr)
            factor_te = factor_features(factor_comp, te, te)
            factor_wrong = factor_features(factor_comp, te, te[wi])

            # Strong base model: state + strict context-isolated MuQ action.
            state_oof = nested_state_oof(kind, state[tr], y[tr], groups[tr], seed + 10_000 + fold)
            muq_target = y[tr] - state_oof
            state_fit = fit_state(kind, state[tr], y[tr])
            muq_fit = pca_model(muq_tr, muq_target, seed + 20_000 + fold)
            state_pred = state_fit.predict(state[te])
            base = state_pred + muq_fit.predict(muq_te)
            wrong_base = state_pred + muq_fit.predict(muq_wrong)

            # Orthogonal outcome branch: it sees only errors that a completely
            # cross-fitted state+MuQ pipeline failed to explain.
            base_oof = cross_fitted_base_oof(
                kind, state[tr], y[tr], groups[tr], muq_tr, seed + 30_000 + fold
            )
            remaining = y[tr] - base_oof
            if FACTOR_VARIANT == "theory_routed":
                masks = routed_feature_indices(factor_cols)
                factor_resid = np.column_stack([
                    factor_model(factor_tr[:, masks[j]], remaining[:, j]).predict(factor_te[:, masks[j]])
                    for j in range(len(TARGETS))
                ])
                factor_wrong_resid = np.column_stack([
                    factor_model(factor_tr[:, masks[j]], remaining[:, j]).predict(factor_wrong[:, masks[j]])
                    for j in range(len(TARGETS))
                ])
            elif FACTOR_VARIANT == "all_factors":
                factor_fit = factor_model(factor_tr, remaining)
                factor_resid = factor_fit.predict(factor_te)
                factor_wrong_resid = factor_fit.predict(factor_wrong)
            else:
                raise ValueError(f"Unknown MUSE_FACTOR_VARIANT={FACTOR_VARIANT!r}")
            hybrid = base + factor_resid
            hybrid_wrong_all = wrong_base + factor_wrong_resid
            hybrid_wrong_factor = base + factor_wrong_resid
            # This conservative weight was fixed in the earlier independent
            # PMEmo factor-bottleneck protocol, before the strict outcomes were
            # observed.  It is therefore reused rather than tuned here.
            shrunken = base + FACTOR_SHRINKAGE * factor_resid
            shrunken_wrong_all = wrong_base + FACTOR_SHRINKAGE * factor_wrong_resid
            shrunken_wrong_factor = base + FACTOR_SHRINKAGE * factor_wrong_resid

            for j, target in enumerate(TARGETS):
                dy = y[te, j] - persist[te, j]
                preds = {
                    "state_only": state_pred[:, j] - persist[te, j],
                    "full_local_dynamics": base[:, j] - persist[te, j],
                    "wrong_full_local_dynamics": wrong_base[:, j] - persist[te, j],
                    "orthogonal_music_factors": hybrid[:, j] - persist[te, j],
                    "wrong_all_orthogonal_music_factors": hybrid_wrong_all[:, j] - persist[te, j],
                    "wrong_factor_only_orthogonal_music_factors": hybrid_wrong_factor[:, j] - persist[te, j],
                    "fixed025_orthogonal_music_factors": shrunken[:, j] - persist[te, j],
                    "wrong_all_fixed025_orthogonal_music_factors": shrunken_wrong_all[:, j] - persist[te, j],
                    "wrong_factor_only_fixed025_orthogonal_music_factors": shrunken_wrong_factor[:, j] - persist[te, j],
                }
                q = meta.iloc[te].copy()
                q["h_seconds"], q["repeat"], q["fold"] = h / 2, rep, fold
                q["target"], q["delta_y"] = target, dy
                for name, pred in preds.items():
                    q[f"delta_{name}"] = pred
                    rows.append({
                        "h_seconds": h / 2, "repeat": rep, "fold": fold,
                        "target": target, "model": name,
                        "delta_ccc": ccc(dy, pred),
                        "delta_mae": float(np.mean(np.abs(dy - pred))), "n": len(te),
                    })
                pred_rows.append(q)
            print(
                f"orthogonal-factors h={h/2:g}s rep={rep+1}/{N_REPEATS} "
                f"fold={fold}/{N_SPLITS}", flush=True
            )
    return pd.DataFrame(rows), pd.concat(pred_rows, ignore_index=True), {
        "h_seconds": h / 2,
        "windows": int(len(meta)),
        "songs": int(meta.musicId.nunique()),
    }


def average_predictions(preds: pd.DataFrame) -> pd.DataFrame:
    keys = ["musicId", "time", "target_time", "h_seconds", "target"]
    cols = [c for c in preds.columns if c.startswith("delta_")]
    return preds.groupby(keys, as_index=False)[cols].mean()


def main():
    local_by_song, local_dim, archive = load_local_archive(DATASET)
    factor_by_song, factor_cols = load_factor_trajectories()
    all_metrics, all_preds, coverage = [], [], []
    for h in HORIZONS:
        metrics, preds, cov = run_horizon(
            h, local_by_song, local_dim, factor_by_song, factor_cols
        )
        all_metrics.append(metrics); all_preds.append(preds); coverage.append(cov)
    metrics = pd.concat(all_metrics, ignore_index=True)
    preds = pd.concat(all_preds, ignore_index=True)
    avg = average_predictions(preds)
    summary = metrics.groupby(["h_seconds", "target", "model"])[["delta_ccc", "delta_mae"]].mean().reset_index()

    effects, gates = {}, []
    for cell_number, ((h, target), z) in enumerate(avg.groupby(["h_seconds", "target"])):
        yv, groups = z.delta_y.to_numpy(), z.musicId.to_numpy()
        hybrid = z.delta_fixed025_orthogonal_music_factors.to_numpy()
        base = z.delta_full_local_dynamics.to_numpy()
        wrong_all = z.delta_wrong_all_fixed025_orthogonal_music_factors.to_numpy()
        wrong_factor = z.delta_wrong_factor_only_fixed025_orthogonal_music_factors.to_numpy()
        gain = paired_ccc_gain_bound(yv, hybrid, base, groups, alpha=.05, n_boot=N_BOOT, seed=SEED + 1000 * cell_number)
        margin_all = paired_ccc_gain_bound(yv, hybrid, wrong_all, groups, alpha=.05, n_boot=N_BOOT, seed=SEED + 1000 * cell_number + 1)
        margin_factor = paired_ccc_gain_bound(yv, hybrid, wrong_factor, groups, alpha=.05, n_boot=N_BOOT, seed=SEED + 1000 * cell_number + 2)
        mae = paired_mae_benefit_bound(yv, hybrid, base, groups, alpha=.05, n_boot=N_BOOT, seed=SEED + 1000 * cell_number + 3)
        key = f"{h:g}s_{target}"
        effects[key] = {"hybrid_vs_full": gain, "hybrid_vs_wrong_all": margin_all,
                        "hybrid_vs_wrong_factor_only": margin_factor, "mae_vs_full": mae}
        gates.append({
            "h_seconds": float(h), "target": target,
            "gain_vs_full": gain, "correct_vs_wrong_all": margin_all,
            "correct_vs_wrong_factor_only": margin_factor, "mae_vs_full": mae,
            "passed": bool(
                target == "Arousal(mean)" and gain["point"] >= .005 and
                gain["ci"][0] > 0 and margin_factor["ci"][0] > 0 and
                mae["point"] >= 0
            ),
        })
    primary = [g for g in gates if g["target"] == "Arousal(mean)"]
    decision = {
        "role": "pre-fixed strict orthogonal dynamics/rhythm/harmony/melody residual branch fail-fast",
        "dataset": DATASET, "context_isolated_muq": True,
        "wrong_action_contract": "anchor fixed; only candidate future replaced; changes recomputed",
        "base_archive": str(archive.relative_to(ROOT)),
        "factor_archive": str(EXPLICIT.relative_to(ROOT)),
        "factor_columns": factor_cols, "factor_dim": int(4 * len(factor_cols)),
        "factor_variant": FACTOR_VARIANT,
        "arousal_factor_route": AROUSAL_FACTOR_ROUTE,
        "theory_routing": {
            "Arousal(mean)": "dynamics + rhythm",
            "Valence(mean)": "harmony + melody",
        } if FACTOR_VARIANT == "theory_routed" else None,
        "factor_alpha": FACTOR_ALPHA, "n_repeats": N_REPEATS,
        "foundation_action_model": {
            "pca_dim": int(os.environ.get("MUSE_PCA_DIM", "64")),
            "ridge_alpha": float(os.environ.get("MUSE_ACTION_RIDGE_ALPHA", "100")),
            "no_pca": int(os.environ.get("MUSE_PCA_DIM", "64")) == 0,
        },
        "factor_shrinkage": FACTOR_SHRINKAGE,
        "shrinkage_provenance": "fixed 0.25 reused from a pre-existing exploratory PMEmo factor-bottleneck protocol; not selected on strict outcomes, but not independent data",
        "exploratory_weight_reuse": True,
        "requires_external_dataset_replication": True,
        "n_splits": N_SPLITS, "inner_splits": INNER_SPLITS,
        "coverage": coverage, "effects": effects, "gates": gates,
        "passed_primary": bool(primary and all(g["passed"] for g in primary)),
        "stop_if_failed": True, "rent_5090": False,
    }
    prefix = OUT / OUTPUT_PREFIX
    metrics.to_csv(prefix.with_name(prefix.name + "_fold_metrics.csv"), index=False)
    summary.to_csv(prefix.with_name(prefix.name + "_summary.csv"), index=False)
    avg.to_csv(prefix.with_name(prefix.name + "_avg_predictions.csv"), index=False)
    prefix.with_name(prefix.name + "_decision.json").write_text(json.dumps(decision, indent=2), encoding="utf-8")
    print(summary.to_string(index=False))
    print(json.dumps({"coverage": coverage, "gates": gates, "passed_primary": decision["passed_primary"]}, indent=2))


if __name__ == "__main__":
    main()


==> anc/src/context_isolated_pws_gate.py <==
#!/usr/bin/env python3
"""Leakage-resistant PWS audit with state-anchored counterfactual actions.

This experiment tightens two assumptions in the original protocol:

1. MuQ embeddings come from independently encoded short chunks.  An action
   uses only chunks whose *entire support* ends before ``target-delay``.
2. A wrong-time action keeps the current past/context fixed and substitutes
   only the candidate future chunk trajectory.  Contextual differences and
   normalized innovations are then recomputed against the current state.

The first pass targets PMEmo.  DEAM is supported once its local-chunk archive
has been extracted.  Results are written under a separate prefix and never
overwrite the current paper evidence.
"""
from __future__ import annotations

import json
import os
import warnings

os.environ.setdefault("VECLIB_MAXIMUM_THREADS", "1")
os.environ.setdefault("OMP_NUM_THREADS", "1")
warnings.filterwarnings("ignore", category=RuntimeWarning)

import numpy as np
import pandas as pd

from deam_innovation_replication import (
    ROOT,
    TARGETS,
    ccc,
    examples as deam_examples,
    labels_long,
    model as deam_state_model,
)
from pmemo_dynamic_world_pilot import DATA as PMEMO_DATA
from pmemo_dynamic_world_pilot import SEED as PMEMO_SEED
from pmemo_dynamic_world_pilot import build_examples as pmemo_examples
from pmemo_dynamic_world_pilot import fit_model as pmemo_state_model
from pmemo_factor_bottleneck_confirmatory import shuffled_group_kfold
from pmemo_muq_transition_probe import pca_model
from song_cluster_bounds import paired_ccc_gain_bound, paired_mae_benefit_bound


OUT = ROOT / "results"
OUTPUT_PREFIX = os.environ.get("MUSE_OUTPUT_PREFIX", "context_isolated_pws_gate")
DATASETS = [x for x in os.environ.get("MUSE_DATASETS", "pmemo").split(",") if x]
N_REPEATS = int(os.environ.get("MUSE_N_REPEATS", "1"))
N_SPLITS = int(os.environ.get("MUSE_N_SPLITS", "5"))
INNER_SPLITS = int(os.environ.get("MUSE_INNER_SPLITS", "4"))
LCB_Z = float(os.environ.get("MUSE_LCB_Z", "0.75"))
SWITCH_GAIN_LCB = float(os.environ.get("MUSE_SWITCH_GAIN_LCB", "0.005"))
GATE_MODE = os.environ.get("MUSE_GATE_MODE", "fold_score").strip().lower()
GATE_FAMILY_ALPHA = float(os.environ.get("MUSE_GATE_FAMILY_ALPHA", "0.10"))
# Four non-default routable candidates are searched.  The default one-sided
# per-candidate level is Bonferroni-corrected so the inner switch is not an
# unacknowledged multiple-comparison oracle.
GATE_ALPHA = float(os.environ.get("MUSE_GATE_ALPHA", str(GATE_FAMILY_ALPHA / 4)))
GATE_N_BOOT = int(os.environ.get("MUSE_GATE_N_BOOT", "500"))
FINAL_BOOT_DRAWS = int(os.environ.get("MUSE_FINAL_BOOT_DRAWS", "2000"))
DELAY_SEC = float(os.environ.get("MUSE_DELAY_SEC", "2.0"))
WIN_SEC = float(os.environ.get("MUSE_LOCAL_WIN_SEC", "4.0"))
STRIDE_SEC = float(os.environ.get("MUSE_LOCAL_STRIDE_SEC", "1.0"))
PMEMO_HORIZONS = [int(x) for x in os.environ.get("MUSE_PMEMO_HORIZONS", "20,30").split(",") if x]
DEAM_HORIZONS = [int(x) for x in os.environ.get("MUSE_DEAM_HORIZONS", "20,30").split(",") if x]
PRECISION_EPS = 1e-3
DEFAULT_EXPERT = "full_local_dynamics"
MECHANISMS = [
    "future_mean",
    "future_minus_past",
    "surprise_variability",
    "precision_div_error",
    "precision_surprise_plus_std",
    DEFAULT_EXPERT,
]
ROUTABLE = [
    "future_minus_past",
    "surprise_variability",
    "precision_div_error",
    "precision_surprise_plus_std",
    DEFAULT_EXPERT,
]
PWS_EXPERTS = {"precision_div_error", "precision_surprise_plus_std"}


def archive_path(dataset: str):
    tag = f"w{WIN_SEC:g}_s{STRIDE_SEC:g}".replace(".", "p")
    return ROOT / f"data/processed/{dataset}_muq_local_chunks_{tag}.npz"


def lcb(values) -> float:
    x = np.asarray(values, float)
    se = x.std(ddof=1) / np.sqrt(len(x)) if len(x) > 1 else 0.0
    return float(x.mean() - LCB_Z * se)


def unit(x: np.ndarray) -> np.ndarray:
    return x / (np.linalg.norm(x, axis=-1, keepdims=True) + 1e-8)


def load_local_archive(dataset: str):
    path = archive_path(dataset)
    if not path.exists():
        raise FileNotFoundError(path)
    z = np.load(path)
    if not bool(z["context_isolated"]):
        raise RuntimeError("Archive is not marked context-isolated")
    ids = z["song_ids"].astype(int)
    starts = z["starts"].astype(np.float32)
    ends = z["ends"].astype(np.float32)
    emb = z["embeddings"].astype(np.float32)
    by_song = {}
    for mid in np.unique(ids):
        keep = ids == mid
        order = np.argsort(starts[keep])
        by_song[int(mid)] = (starts[keep][order], ends[keep][order], emb[keep][order])
    return by_song, int(emb.shape[1]), path


def dataset_examples(dataset: str, h: int):
    if dataset == "pmemo":
        ann = pd.read_csv(PMEMO_DATA / "annotations/dynamic_annotations.csv")
        aud = pd.read_csv(PMEMO_DATA / "features/dynamic_features.csv")
        meta, state, _audio, y = pmemo_examples(ann, aud, h)
        return meta, state, y, state[:, :2].copy(), "pmemo", PMEMO_SEED + h
    if dataset == "deam":
        meta, state, _audio, y, persist = deam_examples(labels_long(), h)
        return meta, state, y, persist, "deam", 20260706 + h
    raise ValueError(dataset)


def build_components(meta: pd.DataFrame, by_song, dim: int):
    n = len(meta)
    blocks = {
        "future_mean": np.empty((n, dim), np.float32),
        "future_std": np.empty((n, dim), np.float32),
        "future_end": np.empty((n, dim), np.float32),
        "past_mean": np.empty((n, dim), np.float32),
        "current": np.empty((n, dim), np.float32),
        "path_mean": np.empty(n, np.float32),
        "path_max": np.empty(n, np.float32),
        "future_count": np.empty(n, np.float32),
    }
    valid = np.ones(n, bool)
    for mid, rows in meta.groupby("musicId").groups.items():
        if int(mid) not in by_song:
            valid[np.asarray(list(rows), int)] = False
            continue
        starts, ends, hidden = by_song[int(mid)]
        for row in rows:
            t = float(meta.at[row, "time"])
            target = float(meta.at[row, "target_time"])
            action_end = target - DELAY_SEC
            duration = max(action_end - t, STRIDE_SEC)
            past_start = max(0.0, t - duration)
            fi = np.where((starts >= t - 1e-6) & (ends <= action_end + 1e-6))[0]
            pi = np.where((starts >= past_start - 1e-6) & (ends <= t + 1e-6))[0]
            if len(fi) == 0 or len(pi) == 0:
                valid[row] = False
                continue
            q, p = hidden[fi], hidden[pi]
            blocks["future_mean"][row] = q.mean(axis=0)
            blocks["future_std"][row] = q.std(axis=0)
            blocks["future_end"][row] = q[-1]
            blocks["past_mean"][row] = p.mean(axis=0)
            blocks["current"][row] = p[-1]
            if len(q) > 1:
                path = np.linalg.norm(np.diff(q, axis=0), axis=1)
                blocks["path_mean"][row] = path.mean()
                blocks["path_max"][row] = path.max()
            else:
                blocks["path_mean"][row] = 0.0
                blocks["path_max"][row] = 0.0
            blocks["future_count"][row] = len(q)
    return {k: v[valid] for k, v in blocks.items()}, valid


def build_features(comp, anchors: np.ndarray, candidates: np.ndarray):
    fmean = comp["future_mean"][candidates]
    fstd = np.maximum(comp["future_std"][candidates], 0.0)
    fend = comp["future_end"][candidates]
    pmean = comp["past_mean"][anchors]
    current = comp["current"][anchors]
    error = fmean - pmean
    endpoint = fend - current
    div = error / (fstd + PRECISION_EPS)
    # Recompute every context-dependent descriptor against the anchor state.
    # A wrong-time row must substitute only the candidate future, never carry
    # over the candidate row's original past context.
    cos_mean_past = 1.0 - np.sum(unit(fmean) * unit(pmean), axis=1)
    cos_end_past = 1.0 - np.sum(unit(fend) * unit(pmean), axis=1)
    cos_mean_cur = 1.0 - np.sum(unit(fmean) * unit(current), axis=1)
    cos_end_cur = 1.0 - np.sum(unit(fend) * unit(current), axis=1)
    scalars = np.column_stack(
        [
            comp["path_mean"][candidates],
            comp["path_max"][candidates],
            np.linalg.norm(fstd, axis=1),
            np.linalg.norm(endpoint, axis=1),
            np.linalg.norm(error, axis=1),
            cos_mean_past,
            cos_end_past,
            cos_mean_cur,
            cos_end_cur,
        ]
    ).astype(np.float32)
    return {
        "future_mean": fmean,
        "future_minus_past": error,
        "surprise_variability": np.concatenate([fstd, error, scalars], axis=1),
        "precision_div_error": div,
        "precision_surprise_plus_std": np.concatenate([div, fstd, scalars], axis=1),
        DEFAULT_EXPERT: np.concatenate([fmean, fstd, endpoint, error, scalars], axis=1),
    }


def wrong_indices(meta: pd.DataFrame, seed: int) -> np.ndarray:
    """Same-song wrong actions matched on the local-chunk sampling phase.

    Dynamic labels lie on a 0.5 s grid while the strict local archive may have
    a 1 s stride.  Without phase matching, swapping actions can change the
    number/support geometry of available chunks.  Matching ``time mod stride``
    makes the intervention replace musical content rather than sampling phase.
    Singleton phase groups conservatively map to themselves.
    """
    rng = np.random.default_rng(seed)
    local = meta.reset_index(drop=True).copy()
    stride_ms = max(1, int(round(1000 * STRIDE_SEC)))
    local["_action_phase_ms"] = (
        np.rint(local.time.to_numpy(float) * 1000).astype(np.int64) % stride_ms
    )
    wrong = np.arange(len(local))
    for _, positions in local.groupby(["musicId", "_action_phase_ms"]).groups.items():
        idx = np.asarray(list(positions), int)
        if len(idx) <= 1:
            continue
        for _ in range(100):
            candidate = rng.permutation(idx)
            if np.all(candidate != idx):
                break
        else:
            candidate = np.roll(idx, 1)
        wrong[idx] = candidate
    singleton = wrong == np.arange(len(local))
    # Singleton songs cannot form a same-song control and are excluded upstream
    # from margin calculations by mapping to themselves; they are extremely rare.
    wrong[singleton] = np.arange(len(local))[singleton]
    return wrong


def fit_state(kind, state, y):
    return pmemo_state_model(state, y, action=False) if kind == "pmemo" else deam_state_model().fit(state, y)


def nested_state_oof(kind, state, y, groups, seed):
    out = np.empty_like(y)
    for tr, va in shuffled_group_kfold(groups, INNER_SPLITS, seed):
        out[va] = fit_state(kind, state[tr], y[tr]).predict(state[va])
    return out


def fit_experts(kind, state, y, groups, features, seed):
    residual = y - nested_state_oof(kind, state, y, groups, seed + 17)
    state_model = fit_state(kind, state, y)
    experts = {
        name: pca_model(x, residual, seed + 1000 + 37 * i)
        for i, (name, x) in enumerate(features.items())
    }
    return state_model, experts


def choose_gate(dataset, h, kind, meta, state, y, persist, comp, groups, seed):
    n = len(meta)
    correct = {name: np.empty_like(y) for name in MECHANISMS}
    wrong = {name: np.empty_like(y) for name in MECHANISMS}
    fold_id = np.empty(n, int)
    for fold, (tr, va) in enumerate(shuffled_group_kfold(groups, INNER_SPLITS, seed), 1):
        ftr = build_features(comp, tr, tr)
        state_model, experts = fit_experts(kind, state[tr], y[tr], groups[tr], ftr, seed + 101 * fold)
        state_pred = state_model.predict(state[va])
        fva = build_features(comp, va, va)
        wi = wrong_indices(meta.iloc[va], seed + 1000 * fold)
        fw = build_features(comp, va, va[wi])
        for name in MECHANISMS:
            correct[name][va] = state_pred + experts[name].predict(fva[name])
            wrong[name][va] = state_pred + experts[name].predict(fw[name])
        fold_id[va] = fold
    dy = y - persist
    default = correct[DEFAULT_EXPERT] - persist
    selected, rows = {}, []
    for j, target in enumerate(TARGETS):
        can_route = target == "Arousal(mean)" and h >= 20
        candidates = []
        for candidate_number, name in enumerate(MECHANISMS):
            pred = correct[name][:, j] - persist[:, j]
            wpred = wrong[name][:, j] - persist[:, j]
            if GATE_MODE == "song_cluster":
                base_seed = seed + 100_000 * j + 1000 * candidate_number
                gain_stat = paired_ccc_gain_bound(
                    dy[:, j], pred, default[:, j], groups,
                    alpha=GATE_ALPHA, n_boot=GATE_N_BOOT, seed=base_seed + 1,
                )
                margin_stat = paired_ccc_gain_bound(
                    dy[:, j], pred, wpred, groups,
                    alpha=GATE_ALPHA, n_boot=GATE_N_BOOT, seed=base_seed + 2,
                )
                mae_stat = paired_mae_benefit_bound(
                    dy[:, j], pred, wpred, groups,
                    alpha=GATE_ALPHA, n_boot=GATE_N_BOOT, seed=base_seed + 3,
                )
                gain_bound = float(gain_stat["lower"])
                margin_bound = float(margin_stat["lower"])
                mae_bound = float(mae_stat["lower"])
                point_fields = {
                    "gain_point_vs_default": float(gain_stat["point"]),
                    "counterfactual_ccc_margin_point": float(margin_stat["point"]),
                    "counterfactual_mae_margin_point": float(mae_stat["point"]),
                }
            elif GATE_MODE == "fold_score":
                gains, margins, mae_margins = [], [], []
                for fold in sorted(np.unique(fold_id)):
                    m = fold_id == fold
                    score = ccc(dy[m, j], pred[m])
                    gains.append(score - ccc(dy[m, j], default[m, j]))
                    margins.append(score - ccc(dy[m, j], wpred[m]))
                    mae_margins.append(np.mean(np.abs(dy[m, j] - wpred[m])) - np.mean(np.abs(dy[m, j] - pred[m])))
                gain_bound, margin_bound, mae_bound = lcb(gains), lcb(margins), lcb(mae_margins)
                point_fields = {
                    "gain_point_vs_default": float(np.mean(gains)),
                    "counterfactual_ccc_margin_point": float(np.mean(margins)),
                    "counterfactual_mae_margin_point": float(np.mean(mae_margins)),
                }
            else:
                raise ValueError(f"Unsupported MUSE_GATE_MODE={GATE_MODE!r}")
            candidates.append(
                {
                    "target": target,
                    "candidate": name,
                    "gate_mode": GATE_MODE,
                    "gain_lcb_vs_default": gain_bound,
                    "counterfactual_ccc_margin_lcb": margin_bound,
                    "counterfactual_mae_margin_lcb": mae_bound,
                    **point_fields,
                }
            )
        qualified = [
            r for r in candidates
            if can_route
            and r["candidate"] != DEFAULT_EXPERT
            and r["candidate"] in ROUTABLE
            and r["gain_lcb_vs_default"] > SWITCH_GAIN_LCB
            and r["counterfactual_ccc_margin_lcb"] > 0
            and r["counterfactual_mae_margin_lcb"] > 0
        ]
        if qualified:
            best = max(qualified, key=lambda r: (r["gain_lcb_vs_default"], r["counterfactual_ccc_margin_lcb"]))
            chosen = best["candidate"]
            reason = "pws_override" if chosen in PWS_EXPERTS else "temporal_override"
        else:
            chosen, reason = DEFAULT_EXPERT, "default"
        selected[target] = chosen
        for row in candidates:
            row.update({"selected_candidate": chosen, "selection_reason": reason, "selected": row["candidate"] == chosen})
            rows.append(row)
    return selected, rows


def average_predictions(preds: pd.DataFrame) -> pd.DataFrame:
    keys = ["dataset", "h_steps", "h_seconds", "musicId", "time", "target_time", "target"]
    cols = [c for c in preds.columns if c.startswith("delta_")]
    return preds.groupby(keys, as_index=False)[cols].mean()


def final_cluster_effect(z: pd.DataFrame, model_col: str, baseline_col: str, seed: int):
    stat = paired_ccc_gain_bound(
        z.delta_y.to_numpy(), z[model_col].to_numpy(), z[baseline_col].to_numpy(),
        z.musicId.to_numpy(), alpha=0.05, n_boot=FINAL_BOOT_DRAWS, seed=seed,
    )
    return {
        "point": float(stat["point"]),
        "ci95": stat["ci"],
        "p_positive": float(stat["p_positive"]),
        "n_songs": int(stat["n_groups"]),
        "n_windows": int(len(z)),
    }


def run_cell(dataset: str, h: int, by_song, dim: int):
    meta, state, y, persist, kind, seed = dataset_examples(dataset, h)
    meta = meta.reset_index(drop=True)
    comp, valid = build_components(meta, by_song, dim)
    meta = meta.loc[valid].reset_index(drop=True)
    state, y, persist = state[valid], y[valid], persist[valid]
    groups = meta.musicId.to_numpy()
    # Require at least two usable actions per song for strict same-song controls.
    counts = meta.groupby("musicId").musicId.transform("size").to_numpy()
    keep = counts > 1
    meta = meta.loc[keep].reset_index(drop=True)
    state, y, persist = state[keep], y[keep], persist[keep]
    comp = {k: v[keep] for k, v in comp.items()}
    groups = meta.musicId.to_numpy()
    rows, pred_rows, selection_rows = [], [], []
    for rep in range(N_REPEATS):
        for fold, (tr, te) in enumerate(shuffled_group_kfold(groups, N_SPLITS, seed + 1000 * rep), 1):
            chosen, inner = choose_gate(dataset, h, kind, meta.iloc[tr], state[tr], y[tr], persist[tr],
                                        {k: v[tr] for k, v in comp.items()}, groups[tr],
                                        seed + 301000 + 1000 * rep + 37 * fold)
            for row in inner:
                row.update({"dataset": dataset, "h_steps": h, "h_seconds": h / 2, "repeat": rep, "fold": fold})
                selection_rows.append(row)
            ftr = build_features(comp, tr, tr)
            state_model, experts = fit_experts(kind, state[tr], y[tr], groups[tr], ftr,
                                               seed + 303000 + 1000 * rep + 41 * fold)
            state_pred = state_model.predict(state[te])
            fte = build_features(comp, te, te)
            wi = wrong_indices(meta.iloc[te], seed + 305000 + 101 * rep + fold)
            fw = build_features(comp, te, te[wi])
            correct = {name: experts[name].predict(fte[name]) for name in MECHANISMS}
            wrong = {name: experts[name].predict(fw[name]) for name in MECHANISMS}
            for j, target in enumerate(TARGETS):
                dy = y[te, j] - persist[te, j]
                selected_name = chosen[target]
                q = meta.iloc[te].copy()
                q["dataset"], q["h_steps"], q["h_seconds"] = dataset, h, h / 2
                q["repeat"], q["fold"], q["target"], q["delta_y"] = rep, fold, target, dy
                q["selected_candidate"] = selected_name
                models = {name: correct[name][:, j] for name in MECHANISMS}
                models["state_only"] = np.zeros(len(te))
                models["pws_gate"] = correct[selected_name][:, j]
                models["strict_wrong_pws_gate"] = wrong[selected_name][:, j]
                for name, residual_pred in models.items():
                    dp = state_pred[:, j] + residual_pred - persist[te, j]
                    q[f"delta_{name}"] = dp
                    rows.append({
                        "dataset": dataset, "h_seconds": h / 2, "repeat": rep, "fold": fold,
                        "target": target, "model": name, "selected_candidate": selected_name if name == "pws_gate" else "",
                        "delta_ccc": ccc(dy, dp), "delta_mae": float(np.mean(np.abs(dy - dp))), "n": len(te),
                    })
                pred_rows.append(q)
            print(f"isolated {dataset} h={h/2:g}s rep={rep+1}/{N_REPEATS} fold={fold}/{N_SPLITS} chosen={chosen}", flush=True)
    return pd.DataFrame(rows), pd.concat(pred_rows, ignore_index=True), pd.DataFrame(selection_rows), int(len(meta)), int(meta.musicId.nunique())


def main():
    work = []
    if "pmemo" in DATASETS:
        work += [("pmemo", h) for h in PMEMO_HORIZONS]
    if "deam" in DATASETS:
        work += [("deam", h) for h in DEAM_HORIZONS]
    loaded = {}
    all_metrics, all_preds, all_sel, coverage = [], [], [], []
    for dataset, h in work:
        if dataset not in loaded:
            loaded[dataset] = load_local_archive(dataset)
        by_song, dim, path = loaded[dataset]
        m, p, s, n, songs = run_cell(dataset, h, by_song, dim)
        all_metrics.append(m); all_preds.append(p); all_sel.append(s)
        coverage.append({"dataset": dataset, "h_seconds": h / 2, "windows": n, "songs": songs,
                         "archive": str(path.relative_to(ROOT))})
    metrics = pd.concat(all_metrics, ignore_index=True)
    preds = pd.concat(all_preds, ignore_index=True)
    selections = pd.concat(all_sel, ignore_index=True)
    avg = average_predictions(preds)
    summary = metrics.groupby(["dataset", "h_seconds", "target", "model"])[["delta_ccc", "delta_mae"]].mean().reset_index()
    boots = {}
    gates = []
    for (dataset, h, target), z in avg.groupby(["dataset", "h_seconds", "target"]):
        for baseline_number, baseline in enumerate([DEFAULT_EXPERT, "strict_wrong_pws_gate"]):
            effect_seed = 20260710 + int(h * 100) + baseline_number + (0 if dataset == "pmemo" else 100_000)
            b = final_cluster_effect(z, "delta_pws_gate", f"delta_{baseline}", effect_seed)
            boots[f"{dataset}_{h:g}s_{target}_gate_vs_{baseline}"] = b
        gates.append({
            "dataset": dataset, "h_seconds": float(h), "target": target,
            "gate_vs_full": boots[f"{dataset}_{h:g}s_{target}_gate_vs_{DEFAULT_EXPERT}"],
            "gate_vs_strict_wrong": boots[f"{dataset}_{h:g}s_{target}_gate_vs_strict_wrong_pws_gate"],
        })
    main_arousal = [g for g in gates if g["target"] == "Arousal(mean)" and g["h_seconds"] in {10.0, 15.0}]
    selected_counts = (selections[selections.selected]
                       .groupby(["dataset", "h_seconds", "target", "selected_candidate", "selection_reason"])
                       .size().reset_index(name="outer_fold_count").to_dict(orient="records"))
    decision = {
        "role": "context-isolated, state-anchored counterfactual PWS audit",
        "context_isolated": True,
        "wrong_action_contract": "current past/context fixed; only candidate future trajectory is substituted",
        "chunk_window_seconds": WIN_SEC,
        "chunk_stride_seconds": STRIDE_SEC,
        "delay_seconds": DELAY_SEC,
        "n_repeats": N_REPEATS,
        "n_splits": N_SPLITS,
        "inner_splits": INNER_SPLITS,
        "gate_mode": GATE_MODE,
        "gate_alpha": GATE_ALPHA if GATE_MODE == "song_cluster" else None,
        "gate_familywise_alpha": GATE_FAMILY_ALPHA if GATE_MODE == "song_cluster" else None,
        "gate_multiplicity": "Bonferroni over four non-default routable candidates" if GATE_MODE == "song_cluster" else None,
        "gate_bootstrap_draws": GATE_N_BOOT if GATE_MODE == "song_cluster" else None,
        "fold_score_coefficient": LCB_Z if GATE_MODE == "fold_score" else None,
        "final_inference": "paired song-cluster bootstrap on repeat-averaged OOF predictions",
        "final_bootstrap_draws": FINAL_BOOT_DRAWS,
        "coverage": coverage,
        "selected_counts": selected_counts,
        "bootstrap": boots,
        "gates": gates,
        "passed_main_arousal": bool(main_arousal and all(
            g["gate_vs_full"]["ci95"][0] > 0 and g["gate_vs_strict_wrong"]["ci95"][0] > 0
            for g in main_arousal
        )),
        "exploratory_only_until_repeated": N_REPEATS < 3,
        "rent_5090": False,
    }
    prefix = OUT / OUTPUT_PREFIX
    metrics.to_csv(prefix.with_name(prefix.name + "_fold_metrics.csv"), index=False)
    summary.to_csv(prefix.with_name(prefix.name + "_summary.csv"), index=False)
    avg.to_csv(prefix.with_name(prefix.name + "_avg_predictions.csv"), index=False)
    selections.to_csv(prefix.with_name(prefix.name + "_selections.csv"), index=False)
    prefix.with_name(prefix.name + "_decision.json").write_text(json.dumps(decision, indent=2), encoding="utf-8")
    print(summary.to_string(index=False))
    print(json.dumps({k: v for k, v in decision.items() if k != "bootstrap"}, indent=2))


if __name__ == "__main__":
    main()


==> anc/src/deam_factor_ablation.py <==
#!/usr/bin/env python3
"""Factor-group ablation for the replicated 15 s DEAM affect innovation task."""
from __future__ import annotations
import json, warnings
from pathlib import Path
import numpy as np
import pandas as pd
from sklearn.model_selection import GroupKFold
from deam_innovation_replication import ROOT, FEAT, TARGETS, SEED, labels_long, examples, model, ccc

warnings.filterwarnings("ignore", category=RuntimeWarning)
OUT=ROOT/"results"

def factor_groups(cols):
    groups={"dynamics_energy":[],"pitch_voicing":[],"spectral_timbre":[]}
    for i,c in enumerate(cols):
        x=c.lower()
        if any(k in x for k in ["rmsenergy","lengthl1norm","spectralflux"]): groups["dynamics_energy"].append(i)
        elif any(k in x for k in ["f0final","voicing","jitter","shimmer","loghnr","harmonicity"]): groups["pitch_voicing"].append(i)
        else: groups["spectral_timbre"].append(i)
    return {k:np.array(v,dtype=int) for k,v in groups.items()}

def main():
    sample=pd.read_csv(next(FEAT.glob("*.csv")),sep=";",nrows=1)
    base_cols=list(sample.columns[1:]); groups=factor_groups(base_cols); d=len(base_cols)
    action_groups={k:np.r_[v,v+d,v+2*d] for k,v in groups.items()}
    meta,state,action,y,persist=examples(labels_long(),30)
    rows=[]; predrows=[]
    for fold,(tr,te) in enumerate(GroupKFold(5).split(state,y,meta.musicId),1):
        ps=model().fit(state[tr],y[tr]).predict(state[te])
        oof=np.empty_like(y[tr]); tg=meta.musicId.iloc[tr].to_numpy()
        for a,b in GroupKFold(4).split(state[tr],y[tr],tg): oof[b]=model().fit(state[tr][a],y[tr][a]).predict(state[tr][b])
        residual=y[tr]-oof
        full=model(True,action.shape[1]).fit(action[tr],residual)
        preds={"full":ps+full.predict(action[te]),"state":ps}
        rng=np.random.default_rng(SEED+fold)
        for name,idx in action_groups.items():
            # Conditional group permutation: all other action factors remain correct.
            xp=action[te].copy(); xp[:,idx]=xp[rng.permutation(len(te))][:,idx]
            preds[f"permute_{name}"]=ps+full.predict(xp)
            # Factor-only transition branch.
            fm=model(True,len(idx)).fit(action[tr][:,idx],residual)
            preds[f"only_{name}"]=ps+fm.predict(action[te][:,idx])
        for j,t in enumerate(TARGETS):
            dy=y[te,j]-persist[te,j]
            q=meta.iloc[te].copy(); q["fold"],q["target"],q["delta_y"]=fold,t,dy
            for name,p in preds.items():
                dp=p[:,j]-persist[te,j]; q[name]=dp
                rows.append({"fold":fold,"target":t,"model":name,"delta_ccc":ccc(dy,dp),"n":len(te)})
            predrows.append(q)
        print(f"factor fold={fold}: train={len(tr)} test={len(te)}",flush=True)
    m=pd.DataFrame(rows); summary=m.groupby(["target","model"]).delta_ccc.mean().reset_index()
    piv=summary.pivot(index="model",columns="target",values="delta_ccc")
    drops={}
    for name in groups:
        drops[name]={t:float(piv.loc["full",t]-piv.loc[f"permute_{name}",t]) for t in TARGETS}
    decision={"horizon_seconds":15,"song_disjoint":True,"base_feature_count":d,
              "group_sizes":{k:len(v) for k,v in groups.items()},"conditional_permutation_ccc_drop":drops,
              "limitation":"openSMILE frame descriptors do not isolate rhythm or harmony; extract these from audio next.",
              "go_raw_audio_rhythm_harmony":bool(max(v["Arousal(mean)"] for v in drops.values())>.02),"rent_5090":False}
    m.to_csv(OUT/"deam_factor_fold_metrics.csv",index=False); summary.to_csv(OUT/"deam_factor_summary.csv",index=False)
    pd.concat(predrows).to_csv(OUT/"deam_factor_predictions.csv",index=False)
    (OUT/"deam_factor_decision.json").write_text(json.dumps(decision,indent=2))
    print(summary.to_string(index=False)); print(json.dumps(decision,indent=2))

if __name__=="__main__": main()


==> anc/src/deam_innovation_replication.py <==
#!/usr/bin/env python3
"""Confirmatory DEAM replication of action-conditioned affect innovation."""

from __future__ import annotations
import json, os, warnings
from pathlib import Path
os.environ.setdefault("VECLIB_MAXIMUM_THREADS", "1")
os.environ.setdefault("OMP_NUM_THREADS", "1")
import numpy as np
import pandas as pd
from sklearn.decomposition import PCA
from sklearn.linear_model import Ridge
from sklearn.metrics import mean_absolute_error
from sklearn.model_selection import GroupKFold
from sklearn.pipeline import make_pipeline
from sklearn.preprocessing import StandardScaler

warnings.filterwarnings("ignore", category=RuntimeWarning)
ROOT=Path(__file__).resolve().parents[1]
BASE=ROOT/"data/raw/deam"
ANN=BASE/"annotations/annotations/annotations averaged per song/dynamic (per second annotations)"
FEAT=BASE/"features/features"
OUT=ROOT/"results"
TARGETS=["Arousal(mean)","Valence(mean)"]
HORIZONS=[20,30]
DELAY=4
SEED=20260706

def ccc(y,p):
    y,p=np.asarray(y,float),np.asarray(p,float); cov=np.mean((y-y.mean())*(p-p.mean()))
    return float(2*cov/(y.var()+p.var()+(y.mean()-p.mean())**2+1e-12))

def model(action=False,n_features=None):
    if action:
        n=min(64,n_features or 64)
        return make_pipeline(StandardScaler(),PCA(n,whiten=True,random_state=SEED),Ridge(alpha=100.))
    return make_pipeline(StandardScaler(),Ridge(alpha=10.))

def labels_long():
    aa=pd.read_csv(ANN/"arousal.csv").set_index("song_id")
    vv=pd.read_csv(ANN/"valence.csv").set_index("song_id")
    cols=[c for c in aa.columns if c.startswith("sample_") and c in vv.columns]
    times=np.array([float(c.split("_")[1].replace("ms",""))/1000 for c in cols])
    out={}
    for mid in aa.index.intersection(vv.index):
        a=aa.loc[mid,cols].to_numpy(float); v=vv.loc[mid,cols].to_numpy(float)
        ok=np.isfinite(a)&np.isfinite(v)
        out[int(mid)]=(times[ok],np.c_[a[ok],v[ok]])
    return out

def examples(lbl,h):
    metas,states,actions,ys,persists=[],[],[],[],[]
    for n,(mid,(times,y)) in enumerate(lbl.items(),1):
        fp=FEAT/f"{mid}.csv"
        if not fp.exists() or len(times)<h+6: continue
        f=pd.read_csv(fp,sep=";")
        ft=f.iloc[:,0].to_numpy(float); fx=f.iloc[:,1:].to_numpy(float)
        idx=np.searchsorted(ft,times)
        valid=(idx<len(ft)) & np.isclose(ft[np.minimum(idx,len(ft)-1)],times)
        if not valid.all():
            times,y,idx=times[valid],y[valid],idx[valid]
        x=fx[idx]
        for i in range(4,len(times)-h):
            if not np.isclose(times[i+h]-times[i],h/2): continue
            vh=y[i-4:i+1]
            state=np.r_[vh[-1],vh[-1]-vh[-2],vh[-1]-vh[-3],vh[-1]-vh[0],vh.mean(0),times[i]]
            seg=x[i+1:i+h-DELAY+1]
            if len(seg)==0: continue
            action=np.r_[seg.mean(0),seg[-1],seg[-1]-x[i]]
            metas.append((mid,times[i],times[i+h])); states.append(state); actions.append(action)
            ys.append(y[i+h]); persists.append(y[i])
        if n%250==0: print(f"h={h}: prepared {n} songs",flush=True)
    return pd.DataFrame(metas,columns=["musicId","time","target_time"]),np.asarray(states,np.float32),np.asarray(actions,np.float32),np.asarray(ys,np.float32),np.asarray(persists,np.float32)

def aggregate_stats(d,col,songs):
    q=d[["musicId","delta_y",col]].copy(); q["y2"]=q.delta_y**2; q["p2"]=q[col]**2; q["yp"]=q.delta_y*q[col]; q["n"]=1.
    return q.groupby("musicId")[["n","delta_y",col,"y2","p2","yp"]].sum().reindex(songs).to_numpy()

def boot_gain(d,a,b,nboot=2000):
    songs=np.sort(d.musicId.unique()); sa,sb=aggregate_stats(d,a,songs),aggregate_stats(d,b,songs)
    rng=np.random.default_rng(SEED); vals=[]
    for _ in range(nboot):
        w=rng.multinomial(len(songs),np.full(len(songs),1/len(songs))); cs=[]
        for s in (sa,sb):
            n,sy,sp,sy2,sp2,syp=(s*w[:,None]).sum(0); my,mp=sy/n,sp/n
            cs.append(2*(syp/n-my*mp)/(sy2/n-my**2+sp2/n-mp**2+(my-mp)**2+1e-12))
        vals.append(cs[0]-cs[1])
    z=np.asarray(vals); return {"mean":float(z.mean()),"ci95":np.quantile(z,[.025,.975]).tolist(),"p_positive":float((z>0).mean())}

def main():
    lbl=labels_long(); all_metrics=[]; all_preds=[]; audits=[]
    for h in HORIZONS:
        meta,state,action,y,persist=examples(lbl,h)
        assert np.isfinite(state).all() and np.isfinite(action).all() and np.isfinite(y).all()
        audits.append({"h_seconds":h/2,"rows":len(y),"songs":int(meta.musicId.nunique()),"action_dim":action.shape[1]})
        for fold,(tr,te) in enumerate(GroupKFold(5).split(state,y,meta.musicId),1):
            assert set(meta.musicId.iloc[tr]).isdisjoint(set(meta.musicId.iloc[te]))
            sm=model().fit(state[tr],y[tr]); ps=sm.predict(state[te])
            oof=np.empty_like(y[tr])
            g=meta.musicId.iloc[tr].to_numpy()
            for a,b in GroupKFold(4).split(state[tr],y[tr],g): oof[b]=model().fit(state[tr][a],y[tr][a]).predict(state[tr][b])
            rm=model(True,action.shape[1]).fit(action[tr],y[tr]-oof)
            pb=ps+rm.predict(action[te]); rng=np.random.default_rng(SEED+h+fold); pw=ps+rm.predict(action[te][rng.permutation(len(te))])
            pred={"persistence":persist[te],"state":ps,"state_action":pb,"wrong_action":pw}
            for name,p in pred.items():
                for j,t in enumerate(TARGETS):
                    dy=y[te,j]-persist[te,j]; dp=p[:,j]-persist[te,j]
                    all_metrics.append({"h_seconds":h/2,"fold":fold,"target":t,"model":name,"ccc":ccc(y[te,j],p[:,j]),"mae":mean_absolute_error(y[te,j],p[:,j]),"delta_ccc":ccc(dy,dp),"delta_mae":mean_absolute_error(dy,dp),"n":len(te)})
                    q=meta.iloc[te].copy(); q["h_seconds"],q["fold"],q["target"],q["delta_y"],q[f"delta_{name}"]=h/2,fold,t,dy,dp
                    all_preds.append(q)
            print(f"h={h}/fold={fold}: train={len(tr)} test={len(te)}",flush=True)
    md=pd.DataFrame(all_metrics); summary=md.groupby(["h_seconds","target","model"])[["ccc","mae","delta_ccc","delta_mae"]].mean().reset_index()
    # Merge separately appended model rows into one row per test example.
    pp=pd.concat(all_preds); keys=["musicId","time","target_time","h_seconds","fold","target","delta_y"]
    preds=pp.groupby(keys,as_index=False).first()
    boots={}; gates=[]
    for h in [10.,15.]:
        for t in TARGETS:
            z=preds[(preds.h_seconds==h)&(preds.target==t)]
            bs=boot_gain(z,"delta_state_action","delta_state"); bw=boot_gain(z,"delta_state_action","delta_wrong_action")
            boots[f"{h}s_{t}_vs_state"]=bs; boots[f"{h}s_{t}_vs_wrong"]=bw
            gates.append({"h_seconds":h,"target":t,"gain_vs_state":bs,"gain_vs_wrong":bw,
                          "passed":bool(bs["mean"]>.05 and bs["ci95"][0]>0 and bw["ci95"][0]>0)})
    decision={"confirmatory":True,"protocol_fixed_before_feature_download":True,"song_disjoint":True,"audits":audits,"gates":gates,"bootstrap":boots}
    # Arousal is the reliability-designated primary dimension in the DEAM manual.
    decision["replicated_primary_arousal"]=bool(any(x["passed"] for x in gates if x["target"]=="Arousal(mean)"))
    decision["go_factorized_mert"] = decision["replicated_primary_arousal"]
    decision["rent_5090"]=False
    OUT.mkdir(exist_ok=True); md.to_csv(OUT/"deam_innovation_fold_metrics.csv",index=False); summary.to_csv(OUT/"deam_innovation_summary.csv",index=False); preds.to_csv(OUT/"deam_innovation_predictions.csv",index=False); (OUT/"deam_innovation_decision.json").write_text(json.dumps(decision,indent=2))
    print(summary.to_string(index=False)); print(json.dumps(decision,indent=2))

if __name__=="__main__": main()


==> anc/src/deam_inter_annotator_ceiling.py <==
#!/usr/bin/env python3
"""DEAM split-half inter-annotator calibration for affect innovation.

This script estimates how much agreement exists in the target variable itself:
delta affect over 10s/15s horizons.  For each song, raters are randomly split
into two halves, each half is averaged into a trajectory, and CCC is computed
between split-half affect innovations across all valid windows.
"""
from __future__ import annotations

import json
import os
from pathlib import Path

import numpy as np
import pandas as pd


ROOT = Path(__file__).resolve().parents[1]
BASE = ROOT / "data/raw/deam/annotations/annotations/annotations per each rater/dynamic (per second annotations)"
OUT = ROOT / "results"
SEED = 20260706
HORIZONS = [20, 30]  # 10s and 15s at 2 Hz
REPEATS = int(os.environ.get("MUSE_IAA_REPEATS", "200"))


def ccc(y: np.ndarray, p: np.ndarray) -> float:
    y = np.asarray(y, float)
    p = np.asarray(p, float)
    ok = np.isfinite(y) & np.isfinite(p)
    y = y[ok]
    p = p[ok]
    if len(y) < 2:
        return float("nan")
    cov = np.mean((y - y.mean()) * (p - p.mean()))
    return float(2 * cov / (y.var() + p.var() + (y.mean() - p.mean()) ** 2 + 1e-12))


def load_rater_matrices(target: str) -> list[np.ndarray]:
    matrices: list[np.ndarray] = []
    for fp in sorted((BASE / target).glob("*.csv"), key=lambda p: int(p.stem) if p.stem.isdigit() else -1):
        df = pd.read_csv(fp)
        cols = [c for c in df.columns if c.startswith("sample_")]
        if len(cols) <= max(HORIZONS) + 4:
            continue
        mat = df[cols].to_numpy(float)
        if mat.shape[0] >= 4:
            matrices.append(mat)
    return matrices


def split_half_for_target(target: str, h_steps: int, repeats: int = REPEATS) -> dict:
    rng = np.random.default_rng(SEED + h_steps + (0 if target == "arousal" else 10000))
    matrices = load_rater_matrices(target)
    vals = []
    ns = []
    for _ in range(repeats):
        left_delta = []
        right_delta = []
        for mat in matrices:
            perm = rng.permutation(mat.shape[0])
            left = perm[: mat.shape[0] // 2]
            right = perm[mat.shape[0] // 2 :]
            left_mean = np.nanmean(mat[left], axis=0)
            right_mean = np.nanmean(mat[right], axis=0)
            for i in range(4, mat.shape[1] - h_steps):
                da = left_mean[i + h_steps] - left_mean[i]
                db = right_mean[i + h_steps] - right_mean[i]
                if np.isfinite(da) and np.isfinite(db):
                    left_delta.append(da)
                    right_delta.append(db)
        vals.append(ccc(np.asarray(left_delta), np.asarray(right_delta)))
        ns.append(len(left_delta))
    arr = np.asarray(vals, float)
    return {
        "target": target,
        "h_seconds": h_steps / 2,
        "songs": len(matrices),
        "windows_per_split": int(np.median(ns)),
        "split_half_ccc_mean": float(np.nanmean(arr)),
        "split_half_ccc_ci95": np.nanquantile(arr, [0.025, 0.975]).tolist(),
        "split_half_ccc_sd": float(np.nanstd(arr)),
        "repeats": repeats,
    }


def main() -> None:
    OUT.mkdir(exist_ok=True)
    results = []
    for target in ["arousal", "valence"]:
        for h_steps in HORIZONS:
            results.append(split_half_for_target(target, h_steps))
    decision = {
        "method": (
            "Random split-half rater agreement on DEAM per-rater affect innovations; "
            "rows are split-half mean trajectories and CCC is computed across windows."
        ),
        "results": results,
    }
    (OUT / "deam_inter_annotator_innovation_ceiling.json").write_text(
        json.dumps(decision, indent=2), encoding="utf-8"
    )
    pd.DataFrame(results).to_csv(OUT / "deam_inter_annotator_innovation_ceiling.csv", index=False)
    print(pd.DataFrame(results).to_string(index=False))


if __name__ == "__main__":
    main()


==> anc/src/deam_unseen_architecture_audit.py <==
#!/usr/bin/env python3
"""Repeat-aligned early-fusion audit on frozen unseen DEAM songs."""
from __future__ import annotations

import json

import pandas as pd

from deam_innovation_replication import ROOT, ccc
from song_cluster_bounds import paired_ccc_gain_bound, paired_mae_benefit_bound


RES = ROOT / "results"
TORA = RES / "deam_context_isolated_theory_routed_music_factors_repeat_avg_predictions.csv"
EARLY = RES / "deam_context_isolated_factor_early_concat_ablation_repeat3_avg_predictions.csv"
FREEZE = RES / "deam_unseen_holdout_freeze.json"
OUT = RES / "deam_unseen_architecture_audit.json"
N_BOOT = 5000
SEED = 20260713


def main():
    unseen = set(map(int, json.loads(FREEZE.read_text())["unseen_song_ids"]))
    keys = ["musicId", "time", "target_time", "h_seconds", "target"]
    tora = pd.read_csv(TORA)
    early = pd.read_csv(EARLY)
    tora = tora[tora.musicId.astype(int).isin(unseen)]
    early = early[early.musicId.astype(int).isin(unseen)]
    keep_tora = keys + [
        "delta_y", "delta_full_local_dynamics",
        "delta_fixed025_orthogonal_music_factors",
    ]
    keep_early = keys + ["delta_early_concat_theory_factors"]
    frame = tora[keep_tora].merge(early[keep_early], on=keys, how="inner", validate="one_to_one")
    rows = []
    for number, h in enumerate((10.0, 15.0)):
        z = frame[(frame.h_seconds == h) & (frame.target == "Arousal(mean)")]
        y = z.delta_y.to_numpy()
        groups = z.musicId.to_numpy()
        orth = z.delta_fixed025_orthogonal_music_factors.to_numpy()
        early_pred = z.delta_early_concat_theory_factors.to_numpy()
        base = z.delta_full_local_dynamics.to_numpy()
        orth_vs_early = paired_ccc_gain_bound(
            y, orth, early_pred, groups, alpha=.025, n_boot=N_BOOT,
            seed=SEED + 100 * number,
        )
        early_vs_base = paired_ccc_gain_bound(
            y, early_pred, base, groups, alpha=.025, n_boot=N_BOOT,
            seed=SEED + 100 * number + 1,
        )
        mae = paired_mae_benefit_bound(
            y, orth, early_pred, groups, alpha=.025, n_boot=N_BOOT,
            seed=SEED + 100 * number + 2,
        )
        rows.append(
            {
                "h_seconds": h,
                "songs": int(z.musicId.nunique()),
                "windows": int(len(z)),
                "base_ccc": ccc(y, base),
                "early_fusion_ccc": ccc(y, early_pred),
                "orthogonal_tora_ccc": ccc(y, orth),
                "orthogonal_vs_early": orth_vs_early,
                "early_vs_base": early_vs_base,
                "orthogonal_mae_vs_early": mae,
                "passed": bool(orth_vs_early["lower"] > 0),
            }
        )
    decision = {
        "role": "repeat-aligned architecture audit on frozen unseen DEAM songs",
        "tora_source": str(TORA.relative_to(ROOT)),
        "early_source": str(EARLY.relative_to(ROOT)),
        "n_repeats_each": 3,
        "bootstrap_unit": "song",
        "bonferroni_horizons": 2,
        "rows": rows,
        "passed_both": bool(rows and all(row["passed"] for row in rows)),
    }
    OUT.write_text(json.dumps(decision, indent=2), encoding="utf-8")
    print(json.dumps(decision, indent=2))


if __name__ == "__main__":
    main()


==> anc/src/domain_factor_meta_probe.py <==
#!/usr/bin/env python3
"""Cross-dataset semantic factor meta-feature probe for MUSE-WM.

DEAM and PMEmo use related openSMILE descriptors but their column names do not
align directly.  This probe therefore maps each dataset's future music action
to dataset-agnostic factor summaries:

    factor group x temporal slice(mean/end/change) x distribution statistics

The question is deliberately narrow: does adding a source dataset improve a
target dataset's song-disjoint residual affect forecasting after unsupervised
per-dataset feature normalization?  If not, the top-conference route should
focus on dataset shift rather than GPU scaling.
"""
from __future__ import annotations

import json
import os
import warnings

os.environ.setdefault("VECLIB_MAXIMUM_THREADS", "1")
os.environ.setdefault("OMP_NUM_THREADS", "1")
warnings.filterwarnings("ignore", category=RuntimeWarning)

import numpy as np
import pandas as pd
from sklearn.linear_model import Ridge
from sklearn.model_selection import GroupKFold
from sklearn.pipeline import make_pipeline
from sklearn.preprocessing import StandardScaler

from deam_factor_ablation import factor_groups
from deam_innovation_replication import FEAT, TARGETS, boot_gain, ccc, examples as deam_examples, labels_long, model as deam_state_model
from pmemo_dynamic_world_pilot import DATA, ROOT, SEED, build_examples as pmemo_examples, fit_model as pmemo_fit_model


OUT = ROOT / "results"
STAT_NAMES = ["mean", "std", "q25", "q50", "q75", "absmean", "l2"]


def factor_meta(action: np.ndarray, groups: dict[str, np.ndarray], d: int) -> tuple[np.ndarray, list[str]]:
    blocks = [action[:, :d], action[:, d : 2 * d], action[:, 2 * d : 3 * d]]
    block_names = ["future_mean", "future_end", "future_change"]
    feats, names = [], []
    for bname, block in zip(block_names, blocks):
        for gname, idx in groups.items():
            part = block[:, idx]
            vals = [
                part.mean(axis=1),
                part.std(axis=1),
                np.quantile(part, 0.25, axis=1),
                np.quantile(part, 0.50, axis=1),
                np.quantile(part, 0.75, axis=1),
                np.abs(part).mean(axis=1),
                np.sqrt(np.mean(part**2, axis=1)),
            ]
            feats.extend(vals)
            names.extend([f"{bname}__{gname}__{s}" for s in STAT_NAMES])
    return np.column_stack(feats).astype("float32"), names


def load_pmemo():
    ann = pd.read_csv(DATA / "annotations/dynamic_annotations.csv")
    aud = pd.read_csv(DATA / "features/dynamic_features.csv")
    cols = list(aud.columns[2:])
    groups = factor_groups(cols)
    meta, state, action, y = pmemo_examples(ann, aud, 30)
    persist = state[:, :2].copy()
    x, names = factor_meta(action, groups, len(cols))
    return {"name": "PMEmo", "meta": meta, "state": state, "x": x, "y": y, "persist": persist, "names": names}


def load_deam():
    cols = list(pd.read_csv(next(FEAT.glob("*.csv")), sep=";", nrows=1).columns[1:])
    groups = factor_groups(cols)
    meta, state, action, y, persist = deam_examples(labels_long(), 30)
    x, names = factor_meta(action, groups, len(cols))
    return {"name": "DEAM", "meta": meta, "state": state, "x": x, "y": y, "persist": persist, "names": names}


def state_model_for(dataset_name: str):
    if dataset_name == "PMEmo":
        return lambda x, y: pmemo_fit_model(x, y, action=False)
    return lambda x, y: deam_state_model().fit(x, y)


def oof_state(ds: dict, idx: np.ndarray) -> np.ndarray:
    pred = np.empty((len(idx), 2), dtype="float32")
    groups = ds["meta"].musicId.iloc[idx].to_numpy()
    fit = state_model_for(ds["name"])
    for tr, va in GroupKFold(4).split(ds["state"][idx], ds["y"][idx], groups):
        pred[va] = fit(ds["state"][idx][tr], ds["y"][idx][tr]).predict(ds["state"][idx][va])
    return pred


def full_oof_residual(ds: dict) -> np.ndarray:
    pred = np.empty_like(ds["y"], dtype="float32")
    groups = ds["meta"].musicId.to_numpy()
    fit = state_model_for(ds["name"])
    for tr, va in GroupKFold(5).split(ds["state"], ds["y"], groups):
        pred[va] = fit(ds["state"][tr], ds["y"][tr]).predict(ds["state"][va])
    return ds["y"] - pred


def fit_action_model(x: np.ndarray, y: np.ndarray):
    return make_pipeline(StandardScaler(), Ridge(alpha=10.0)).fit(x, y)


def run_direction(target: dict, source: dict):
    rows, pred_rows, audits = [], [], []
    source_resid = full_oof_residual(source)
    source_x_scaler = StandardScaler().fit(source["x"])
    source_y_mu = source_resid.mean(axis=0)
    source_y_sd = source_resid.std(axis=0) + 1e-6
    source_xz = source_x_scaler.transform(source["x"])
    source_yz = (source_resid - source_y_mu) / source_y_sd

    target_groups = target["meta"].musicId.to_numpy()
    fit_state = state_model_for(target["name"])
    for fold, (tr, te) in enumerate(GroupKFold(5).split(target["state"], target["y"], target_groups), 1):
        state_oof = oof_state(target, tr)
        state_test = fit_state(target["state"][tr], target["y"][tr]).predict(target["state"][te])
        resid_tr = target["y"][tr] - state_oof
        dy_test = target["y"][te] - target["persist"][te]

        tx_scaler = StandardScaler().fit(target["x"][tr])
        xtr = tx_scaler.transform(target["x"][tr])
        xte = tx_scaler.transform(target["x"][te])
        y_mu = resid_tr.mean(axis=0)
        y_sd = resid_tr.std(axis=0) + 1e-6
        ytr_z = (resid_tr - y_mu) / y_sd

        target_only = fit_action_model(xtr, ytr_z)
        pred_target_z = target_only.predict(xte)

        pooled_x = np.vstack([xtr, source_xz])
        pooled_y = np.vstack([ytr_z, source_yz])
        pooled = fit_action_model(pooled_x, pooled_y)
        pred_pooled_z = pooled.predict(xte)

        rng = np.random.default_rng(SEED + 7000 + fold)
        wrong_x = xte[rng.permutation(len(te))]
        wrong_pooled_z = pooled.predict(wrong_x)

        pred_target = state_test + pred_target_z * y_sd + y_mu
        pred_pooled = state_test + pred_pooled_z * y_sd + y_mu
        pred_wrong = state_test + wrong_pooled_z * y_sd + y_mu
        pred_state = state_test

        for j, target_name in enumerate(TARGETS):
            q = target["meta"].iloc[te].copy()
            q["target_dataset"] = target["name"]
            q["source_dataset"] = source["name"]
            q["fold"] = fold
            q["target"] = target_name
            q["delta_y"] = dy_test[:, j]
            preds = {
                "state": pred_state[:, j] - target["persist"][te, j],
                "target_only_factor_meta": pred_target[:, j] - target["persist"][te, j],
                "pooled_domain_factor_meta": pred_pooled[:, j] - target["persist"][te, j],
                "wrong_pooled_domain_factor_meta": pred_wrong[:, j] - target["persist"][te, j],
            }
            for name, dp in preds.items():
                q[f"delta_{name}"] = dp
                rows.append(
                    {
                        "target_dataset": target["name"],
                        "source_dataset": source["name"],
                        "fold": fold,
                        "target": target_name,
                        "model": name,
                        "delta_ccc": ccc(dy_test[:, j], dp),
                        "delta_mae": float(np.mean(np.abs(dy_test[:, j] - dp))),
                        "n": len(te),
                    }
                )
            pred_rows.append(q)
        audits.append(
            {
                "target_dataset": target["name"],
                "source_dataset": source["name"],
                "fold": fold,
                "target_train": int(len(tr)),
                "target_test": int(len(te)),
                "source_rows": int(len(source["x"])),
                "factor_meta_dim": int(target["x"].shape[1]),
            }
        )
        print(f"{source['name']} -> {target['name']} fold={fold}: train={len(tr)} test={len(te)} source={len(source['x'])}", flush=True)
    return pd.DataFrame(rows), pd.concat(pred_rows, ignore_index=True), audits


def summarize(rows: pd.DataFrame, preds: pd.DataFrame, audits: list[dict]):
    summary = rows.groupby(["target_dataset", "source_dataset", "target", "model"])[["delta_ccc", "delta_mae"]].mean().reset_index()
    boots = {}
    gates = []
    for (td, sd, target_name), z in preds.groupby(["target_dataset", "source_dataset", "target"]):
        b = boot_gain(z, "delta_pooled_domain_factor_meta", "delta_target_only_factor_meta")
        bw = boot_gain(z, "delta_pooled_domain_factor_meta", "delta_wrong_pooled_domain_factor_meta")
        q = summary[(summary.target_dataset == td) & (summary.source_dataset == sd) & (summary.target == target_name)].set_index("model")
        mae_ratio = float(q.loc["pooled_domain_factor_meta", "delta_mae"] / q.loc["target_only_factor_meta", "delta_mae"])
        key = f"{sd}_to_{td}_{target_name}"
        boots[f"{key}_pooled_vs_target_only"] = b
        boots[f"{key}_pooled_vs_wrong"] = bw
        gates.append(
            {
                "source_dataset": sd,
                "target_dataset": td,
                "target": target_name,
                "pooled_vs_target_only": b,
                "pooled_vs_wrong": bw,
                "mae_ratio": mae_ratio,
                "passed": bool(b["mean"] >= 0.01 and b["ci95"][0] > 0 and bw["ci95"][0] > 0 and mae_ratio <= 1.02),
            }
        )
    decision = {
        "role": "cross-dataset semantic factor meta-feature probe",
        "horizon_seconds": 15,
        "song_disjoint_within_target": True,
        "feature_alignment": "semantic factor summaries, not direct column matching",
        "audits": audits,
        "bootstrap": boots,
        "gates": gates,
        "go_domain_robust_algorithm": bool(any(g["passed"] for g in gates)),
        "rent_5090": False,
    }
    return summary, decision


def main():
    pmemo = load_pmemo()
    deam = load_deam()
    assert pmemo["names"] == deam["names"]
    rows1, preds1, audits1 = run_direction(pmemo, deam)
    rows2, preds2, audits2 = run_direction(deam, pmemo)
    rows = pd.concat([rows1, rows2], ignore_index=True)
    preds = pd.concat([preds1, preds2], ignore_index=True)
    summary, decision = summarize(rows, preds, audits1 + audits2)
    rows.to_csv(OUT / "domain_factor_meta_fold_metrics.csv", index=False)
    summary.to_csv(OUT / "domain_factor_meta_summary.csv", index=False)
    preds.to_csv(OUT / "domain_factor_meta_predictions.csv", index=False)
    (OUT / "domain_factor_meta_decision.json").write_text(json.dumps(decision, indent=2))
    print(summary.to_string(index=False))
    print(json.dumps(decision, indent=2))


if __name__ == "__main__":
    main()


==> anc/src/evaluate_deam_unseen_holdout.py <==
#!/usr/bin/env python3
"""Primary inference on DEAM songs not exposed by the engineering smoke."""
from __future__ import annotations

import json
import os
from pathlib import Path

import pandas as pd

from deam_innovation_replication import ROOT, ccc
from song_cluster_bounds import paired_ccc_gain_bound, paired_mae_benefit_bound


PRED = ROOT / os.environ.get(
    "MUSE_DEAM_PREDICTIONS",
    "results/deam_context_isolated_theory_routed_music_factors_repeat_avg_predictions.csv",
)
FREEZE = ROOT / "results/deam_unseen_holdout_freeze.json"
OUT = ROOT / os.environ.get(
    "MUSE_DEAM_UNSEEN_OUTPUT",
    "results/deam_context_isolated_theory_routed_music_factors_unseen_holdout_decision.json",
)
N_BOOT = 5000
SEED = 20260710


def main():
    freeze = json.loads(FREEZE.read_text())
    unseen = set(map(int, freeze["unseen_song_ids"]))
    frame = pd.read_csv(PRED)
    frame = frame[frame.musicId.astype(int).isin(unseen)].copy()
    effects, rows = {}, []
    for number, h in enumerate([10.0, 15.0]):
        z = frame[(frame.h_seconds == h) & (frame.target == "Arousal(mean)")]
        y = z.delta_y.to_numpy()
        groups = z.musicId.to_numpy()
        model = z.delta_fixed025_orthogonal_music_factors.to_numpy()
        base = z.delta_full_local_dynamics.to_numpy()
        wrong_factor = z.delta_wrong_factor_only_fixed025_orthogonal_music_factors.to_numpy()
        wrong_all = z.delta_wrong_all_fixed025_orthogonal_music_factors.to_numpy()
        # Per-cell alpha .025 is the frozen Bonferroni correction over two
        # primary horizons at familywise one-sided alpha .05.
        kwargs = {"alpha": .025, "n_boot": N_BOOT}
        gain = paired_ccc_gain_bound(y, model, base, groups, seed=SEED + 100 * number, **kwargs)
        factor_margin = paired_ccc_gain_bound(
            y, model, wrong_factor, groups, seed=SEED + 100 * number + 1, **kwargs
        )
        all_margin = paired_ccc_gain_bound(
            y, model, wrong_all, groups, seed=SEED + 100 * number + 2, **kwargs
        )
        mae = paired_mae_benefit_bound(
            y, model, base, groups, seed=SEED + 100 * number + 3, **kwargs
        )
        key = f"{h:g}s_Arousal(mean)"
        effects[key] = {
            "gain_vs_full": gain,
            "correct_vs_wrong_factor_only": factor_margin,
            "correct_vs_wrong_all": all_margin,
            "mae_vs_full": mae,
        }
        rows.append({
            "h_seconds": h,
            "songs": int(z.musicId.nunique()), "windows": int(len(z)),
            "full_local_ccc": ccc(y, base), "model_ccc": ccc(y, model),
            "gain_vs_full": gain, "correct_vs_wrong_factor_only": factor_margin,
            "correct_vs_wrong_all": all_margin, "mae_vs_full": mae,
            "passed": bool(
                gain["point"] >= .005 and gain["lower"] > 0
                and factor_margin["lower"] > 0 and all_margin["lower"] > 0
                and mae["point"] >= 0
            ),
        })
    decision = {
        "role": "frozen primary inference on DEAM songs unseen during engineering smoke",
        "freeze_manifest": str(FREEZE.relative_to(ROOT)),
        "prediction_source": str(PRED.relative_to(ROOT)),
        "inspected_songs_excluded": int(freeze["inspected_song_count"]),
        "unseen_song_pool": int(freeze["unseen_song_count"]),
        "familywise_alpha": .05, "bonferroni_primary_horizons": 2,
        "per_cell_one_sided_alpha": .025, "bootstrap_draws": N_BOOT,
        "effects": effects, "rows": rows,
        "passed_primary": bool(rows and all(row["passed"] for row in rows)),
    }
    OUT.write_text(json.dumps(decision, indent=2), encoding="utf-8")
    print(json.dumps(decision, indent=2))


if __name__ == "__main__":
    main()


==> anc/src/extract_deam_factors_shard.py <==
#!/usr/bin/env python3
"""Extract explicit DEAM dynamics/rhythm/harmony/melody trajectories by shard."""
from __future__ import annotations

import argparse
import json
import os

os.environ.setdefault("OMP_NUM_THREADS", "1")
os.environ.setdefault("VECLIB_MAXIMUM_THREADS", "1")
os.environ.setdefault("NUMBA_NUM_THREADS", "1")

import librosa
import numpy as np
import pandas as pd

from deam_innovation_replication import ROOT, labels_long


AUDIO = ROOT / "data/raw/deam/audio/MEMD_audio"
SR = 22050


def interp_rows(mat, t_src, t_dst):
    return np.vstack([np.interp(t_dst, t_src, row) for row in mat])


def extract(mid: int, times: np.ndarray):
    y, _ = librosa.load(AUDIO / f"{mid}.mp3", sr=SR, mono=True)
    hop = SR // 2
    nfft = 4096
    rms = librosa.feature.rms(y=y, frame_length=nfft, hop_length=hop)[0]
    chroma = librosa.feature.chroma_stft(y=y, sr=SR, n_fft=nfft, hop_length=hop)
    tonnetz = librosa.feature.tonnetz(chroma=chroma, sr=SR)
    tf = librosa.frames_to_time(np.arange(chroma.shape[1]), sr=SR, hop_length=hop)
    ci = interp_rows(chroma, tf, times)
    ti = interp_rows(tonnetz, tf, times)
    ri = np.interp(
        times,
        librosa.frames_to_time(np.arange(len(rms)), sr=SR, hop_length=hop),
        rms,
    )
    cp = ci / (np.linalg.norm(ci, axis=0, keepdims=True) + 1e-8)
    chord = np.r_[0, 1 - np.sum(cp[:, 1:] * cp[:, :-1], axis=0)]
    prob = ci / (ci.sum(axis=0, keepdims=True) + 1e-8)
    entropy = -np.sum(prob * np.log(prob + 1e-8), axis=0)

    ohop = 512
    onset = librosa.onset.onset_strength(y=y, sr=SR, hop_length=ohop)
    ot = librosa.frames_to_time(np.arange(len(onset)), sr=SR, hop_length=ohop)
    onset_mean, onset_max, periodicity, local_tempo = [], [], [], []
    for t in times:
        short = onset[(ot > t - .5) & (ot <= t)]
        long = onset[(ot > t - 4) & (ot <= t)]
        onset_mean.append(float(short.mean()) if len(short) else 0.)
        onset_max.append(float(short.max()) if len(short) else 0.)
        z = long - long.mean() if len(long) else long
        ac = np.correlate(z, z, mode="full")[len(z) - 1:] if len(z) else np.zeros(1)
        lo = max(1, int(round(60 / 180 * SR / ohop)))
        hi = min(len(ac), int(round(60 / 60 * SR / ohop)) + 1)
        if hi > lo and ac[0] > 1e-8:
            lag = lo + int(np.argmax(ac[lo:hi]))
            periodicity.append(float(ac[lag] / ac[0]))
            local_tempo.append(float(60 * SR / (ohop * lag)))
        else:
            periodicity.append(0.); local_tempo.append(0.)

    f0 = librosa.yin(
        y, fmin=librosa.note_to_hz("C2"), fmax=librosa.note_to_hz("C7"),
        sr=SR, frame_length=4096, hop_length=1024,
    )
    f0t = librosa.frames_to_time(np.arange(len(f0)), sr=SR, hop_length=1024)
    f0i = np.interp(times, f0t, np.nan_to_num(f0, nan=np.nanmedian(f0)))
    rows = []
    for k, t in enumerate(times):
        row = {
            "musicId": mid, "frameTime": float(t),
            "dynamics_rms": float(ri[k]),
            "dynamics_rms_change": float(ri[k] - ri[max(0, k - 1)]),
            "rhythm_onset_mean": onset_mean[k], "rhythm_onset_max": onset_max[k],
            "rhythm_periodicity": periodicity[k], "rhythm_local_tempo": local_tempo[k],
            "harmony_chroma_entropy": float(entropy[k]),
            "harmony_chroma_peak": float(prob[:, k].max()),
            "harmony_chord_change": float(chord[k]),
            "melody_f0": float(f0i[k]),
            "melody_f0_change": float(f0i[k] - f0i[max(0, k - 1)]),
        }
        for j in range(12):
            row[f"harmony_chroma_{j:02d}"] = float(ci[j, k])
        for j in range(6):
            row[f"harmony_tonnetz_{j:02d}"] = float(ti[j, k])
        rows.append(row)
    return rows


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--shard-index", type=int, required=True)
    parser.add_argument("--num-shards", type=int, required=True)
    args = parser.parse_args()
    labels = labels_long()
    ids = sorted(labels)[args.shard_index::args.num_shards]
    out_dir = ROOT / "data/processed/deam_factor_shards"
    out_dir.mkdir(parents=True, exist_ok=True)
    out = out_dir / f"shard_{args.shard_index:02d}.csv"
    rows, failures = [], []
    for number, mid in enumerate(ids, 1):
        try:
            rows.extend(extract(int(mid), labels[mid][0].astype(float)))
        except Exception as exc:
            failures.append({"musicId": int(mid), "error": f"{type(exc).__name__}: {exc}"})
        if number % 20 == 0 or number == len(ids):
            pd.DataFrame(rows).to_csv(out, index=False)
            print(
                f"DEAM factor shard={args.shard_index} songs={number}/{len(ids)} "
                f"rows={len(rows)} failures={len(failures)}", flush=True,
            )
    (out_dir / f"shard_{args.shard_index:02d}_failures.json").write_text(
        json.dumps(failures, indent=2), encoding="utf-8"
    )


if __name__ == "__main__":
    main()


==> anc/src/extract_local_muq_chunks.py <==
#!/usr/bin/env python3
"""Extract context-isolated MuQ chunk embeddings.

The original trajectory extractor encodes a complete song (or a long chunk)
before slicing hidden states into forecasting windows.  MuQ's Conformer is
bidirectional, so those hidden states may contain audio outside the declared
action window.  This extractor instead encodes short audio chunks
independently.  Downstream code can require ``chunk_end <= action_end`` and
therefore prove that no target-time or post-target audio entered an action
representation.

Environment variables:
  MUSE_DATASET: pmemo or deam (default: pmemo)
  MUSE_LOCAL_WIN_SEC: independent chunk length (default: 4.0)
  MUSE_LOCAL_STRIDE_SEC: chunk stride (default: 1.0)
  MUSE_BATCH_SIZE: inference batch size (default: 48 on MPS, 96 on CUDA)
  MUSE_MAX_SONGS: optional fail-fast limit; 0 means all remaining songs
"""
from __future__ import annotations

import json
import os
import time
import warnings
from pathlib import Path

os.environ.setdefault("PYTORCH_ENABLE_MPS_FALLBACK", "1")
warnings.filterwarnings("ignore")

import librosa
import numpy as np
import torch
from muq import MuQ


ROOT = Path(__file__).resolve().parents[1]
DATASET = os.environ.get("MUSE_DATASET", "pmemo").strip().lower()
WIN_SEC = float(os.environ.get("MUSE_LOCAL_WIN_SEC", "4.0"))
STRIDE_SEC = float(os.environ.get("MUSE_LOCAL_STRIDE_SEC", "1.0"))
MAX_SONGS = int(os.environ.get("MUSE_MAX_SONGS", "0"))
SAVE_EVERY = int(os.environ.get("MUSE_SAVE_EVERY", "25"))
MODEL_ID = "OpenMuQ/MuQ-large-msd-iter"
MODEL_REVISION = "0562a57814f6f8bbd9fdea0a25921a2fce1a841a"
SR = 24_000
MIN_SEC = min(1.0, WIN_SEC)


def dataset_paths() -> tuple[Path, Path, Path]:
    tag = f"w{WIN_SEC:g}_s{STRIDE_SEC:g}".replace(".", "p")
    if DATASET == "pmemo":
        audio = ROOT / "data/raw/pmemo/PMEmo2019/chorus"
    elif DATASET == "deam":
        audio = ROOT / "data/raw/deam/audio/MEMD_audio"
    else:
        raise ValueError(f"Unsupported dataset: {DATASET}")
    archive = ROOT / f"data/processed/{DATASET}_muq_local_chunks_{tag}.npz"
    audit = ROOT / f"results/{DATASET}_muq_local_chunks_{tag}_audit.json"
    return audio, archive, audit


def choose_device() -> torch.device:
    requested = os.environ.get("MUSE_DEVICE", "").strip().lower()
    if requested:
        return torch.device(requested)
    if torch.cuda.is_available():
        return torch.device("cuda")
    if torch.backends.mps.is_available():
        return torch.device("mps")
    return torch.device("cpu")


def save_archive(
    path: Path,
    song_ids: list[int],
    starts: list[float],
    ends: list[float],
    embeddings: list[np.ndarray],
) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    st = np.asarray(starts, np.float32)
    en = np.asarray(ends, np.float32)
    temporary = path.with_name(path.name + ".tmp.npz")
    np.savez_compressed(
        temporary,
        song_ids=np.asarray(song_ids, np.int64),
        starts=st,
        ends=en,
        centers=(st + en) / 2,
        embeddings=np.asarray(embeddings, np.float16),
        model_id=np.asarray(MODEL_ID),
        model_revision=np.asarray(MODEL_REVISION),
        sample_rate=np.asarray(SR),
        window_seconds=np.asarray(WIN_SEC, np.float32),
        stride_seconds=np.asarray(STRIDE_SEC, np.float32),
        context_isolated=np.asarray(True),
    )
    # Never expose a half-written archive if extraction is interrupted during
    # compression.  os.replace is atomic on the same filesystem.
    os.replace(temporary, path)


def make_chunks(audio: np.ndarray) -> tuple[list[np.ndarray], list[float], list[float]]:
    chunk_len = int(round(SR * WIN_SEC))
    hop = int(round(SR * STRIDE_SEC))
    min_len = int(round(SR * MIN_SEC))
    chunks: list[np.ndarray] = []
    starts: list[float] = []
    ends: list[float] = []
    for start in range(0, max(1, len(audio) - min_len + 1), hop):
        raw = audio[start : start + chunk_len]
        if len(raw) < min_len:
            continue
        end = min(start + chunk_len, len(audio))
        chunks.append(np.pad(raw, (0, max(0, chunk_len - len(raw)))))
        starts.append(start / SR)
        ends.append(end / SR)
        if start + chunk_len >= len(audio):
            break
    return chunks, starts, ends


def main() -> None:
    audio_dir, archive, audit_path = dataset_paths()
    if not audio_dir.exists():
        raise FileNotFoundError(audio_dir)
    device = choose_device()
    batch_size = int(
        os.environ.get("MUSE_BATCH_SIZE", "96" if device.type == "cuda" else "48")
    )
    song_ids: list[int] = []
    starts: list[float] = []
    ends: list[float] = []
    embeddings: list[np.ndarray] = []
    if archive.exists():
        z = np.load(archive)
        if not (
            np.isclose(float(z["window_seconds"]), WIN_SEC)
            and np.isclose(float(z["stride_seconds"]), STRIDE_SEC)
        ):
            raise RuntimeError(f"Existing archive has incompatible chunk settings: {archive}")
        song_ids = z["song_ids"].astype(int).tolist()
        starts = z["starts"].astype(float).tolist()
        ends = z["ends"].astype(float).tolist()
        embeddings = [x.astype(np.float32) for x in z["embeddings"]]
    done = set(song_ids)
    paths = [p for p in sorted(audio_dir.glob("*.mp3")) if int(p.stem) not in done]
    if MAX_SONGS > 0:
        paths = paths[:MAX_SONGS]

    model = MuQ.from_pretrained(MODEL_ID, revision=MODEL_REVISION).to(device).eval()
    started = time.perf_counter()
    failures: list[dict[str, object]] = []
    print(
        f"dataset={DATASET} device={device} cached={len(done)} pending={len(paths)} "
        f"window={WIN_SEC:g}s stride={STRIDE_SEC:g}s batch={batch_size}",
        flush=True,
    )
    with torch.inference_mode():
        for number, path in enumerate(paths, 1):
            try:
                audio, _ = librosa.load(path, sr=SR, mono=True)
                chunks, local_starts, local_ends = make_chunks(audio)
                if not chunks:
                    raise ValueError("no valid chunks")
                song_embeddings: list[np.ndarray] = []
                for lo in range(0, len(chunks), batch_size):
                    batch = torch.tensor(
                        np.asarray(chunks[lo : lo + batch_size]),
                        dtype=torch.float32,
                        device=device,
                    )
                    hidden = model(batch, output_hidden_states=False).last_hidden_state
                    song_embeddings.extend(hidden.mean(dim=1).float().cpu().numpy())
                    del batch, hidden
                sid = int(path.stem)
                song_ids.extend([sid] * len(song_embeddings))
                starts.extend(local_starts)
                ends.extend(local_ends)
                embeddings.extend(song_embeddings)
            except Exception as exc:
                failures.append({"musicId": int(path.stem), "error": f"{type(exc).__name__}: {exc}"})
            if number % SAVE_EVERY == 0 or number == len(paths):
                save_archive(archive, song_ids, starts, ends, embeddings)
                if device.type == "mps" and hasattr(torch.mps, "empty_cache"):
                    torch.mps.empty_cache()
                elapsed = time.perf_counter() - started
                print(
                    f"processed={number}/{len(paths)} songs={len(set(song_ids))} "
                    f"chunks={len(song_ids)} failures={len(failures)} "
                    f"songs_per_min={60 * number / max(elapsed, 1e-6):.1f}",
                    flush=True,
                )

    elapsed = time.perf_counter() - started
    audit = {
        "dataset": DATASET,
        "model_id": MODEL_ID,
        "model_revision": MODEL_REVISION,
        "device": str(device),
        "songs": int(len(set(song_ids))),
        "chunks": int(len(song_ids)),
        "embedding_dim": int(np.asarray(embeddings).shape[1]) if embeddings else 0,
        "window_seconds": WIN_SEC,
        "stride_seconds": STRIDE_SEC,
        "batch_size": batch_size,
        "save_every_songs": SAVE_EVERY,
        "context_isolated": True,
        "selection_contract": "downstream action chunks must satisfy chunk_end <= target_time - delay",
        "archive": str(archive.relative_to(ROOT)),
        "failures": failures,
        "elapsed_seconds": elapsed,
    }
    audit_path.parent.mkdir(parents=True, exist_ok=True)
    audit_path.write_text(json.dumps(audit, indent=2), encoding="utf-8")
    print(json.dumps(audit, indent=2), flush=True)


if __name__ == "__main__":
    main()


==> anc/src/extract_pmemo_factors_shard.py <==
from __future__ import annotations
import argparse,json,os
from pathlib import Path
os.environ.setdefault("OMP_NUM_THREADS","1"); os.environ.setdefault("VECLIB_MAXIMUM_THREADS","1"); os.environ.setdefault("NUMBA_NUM_THREADS","1")
import librosa
import numpy as np
import pandas as pd

ROOT=Path(__file__).resolve().parents[1]; DATA=ROOT/"data/raw/pmemo/PMEmo2019"; SR=22050

def interp_rows(mat,t_src,t_dst): return np.vstack([np.interp(t_dst,t_src,row) for row in mat])

def extract(mid:int,times:np.ndarray):
    y,_=librosa.load(DATA/"chorus"/f"{mid}.mp3",sr=SR,mono=True)
    hop=SR//2; nfft=4096
    rms=librosa.feature.rms(y=y,frame_length=nfft,hop_length=hop)[0]
    chroma=librosa.feature.chroma_stft(y=y,sr=SR,n_fft=nfft,hop_length=hop)
    tonnetz=librosa.feature.tonnetz(chroma=chroma,sr=SR)
    tf=librosa.frames_to_time(np.arange(chroma.shape[1]),sr=SR,hop_length=hop)
    ci=interp_rows(chroma,tf,times); ti=interp_rows(tonnetz,tf,times); ri=np.interp(times,librosa.frames_to_time(np.arange(len(rms)),sr=SR,hop_length=hop),rms)
    cp=ci/(np.linalg.norm(ci,axis=0,keepdims=True)+1e-8); chord=np.r_[0,1-np.sum(cp[:,1:]*cp[:,:-1],axis=0)]
    prob=ci/(ci.sum(axis=0,keepdims=True)+1e-8); entropy=-np.sum(prob*np.log(prob+1e-8),axis=0)
    # High-resolution onset envelope, summarized causally in the preceding 0.5/4 s.
    ohop=512; onset=librosa.onset.onset_strength(y=y,sr=SR,hop_length=ohop); ot=librosa.frames_to_time(np.arange(len(onset)),sr=SR,hop_length=ohop)
    onset_mean=[]; onset_max=[]; periodicity=[]; local_tempo=[]
    for t in times:
        short=onset[(ot>t-.5)&(ot<=t)]; long=onset[(ot>t-4)&(ot<=t)]
        onset_mean.append(float(short.mean()) if len(short) else 0.); onset_max.append(float(short.max()) if len(short) else 0.)
        z=long-long.mean() if len(long) else long; ac=np.correlate(z,z,mode="full")[len(z)-1:] if len(z) else np.zeros(1)
        lo=max(1,int(round(60/180*SR/ohop))); hi=min(len(ac),int(round(60/60*SR/ohop))+1)
        if hi>lo and ac[0]>1e-8:
            lag=lo+int(np.argmax(ac[lo:hi])); periodicity.append(float(ac[lag]/ac[0])); local_tempo.append(float(60*SR/(ohop*lag)))
        else: periodicity.append(0.); local_tempo.append(0.)
    # Polyphonic melody proxy. YIN is kept as a factor, not treated as ground-truth notes.
    f0=librosa.yin(y,fmin=librosa.note_to_hz("C2"),fmax=librosa.note_to_hz("C7"),sr=SR,frame_length=4096,hop_length=1024)
    f0t=librosa.frames_to_time(np.arange(len(f0)),sr=SR,hop_length=1024); f0i=np.interp(times,f0t,np.nan_to_num(f0,nan=np.nanmedian(f0)))
    rows=[]
    for k,t in enumerate(times):
        row={"musicId":mid,"frameTime":float(t),"dynamics_rms":float(ri[k]),"dynamics_rms_change":float(ri[k]-ri[max(0,k-1)]),
             "rhythm_onset_mean":onset_mean[k],"rhythm_onset_max":onset_max[k],"rhythm_periodicity":periodicity[k],"rhythm_local_tempo":local_tempo[k],
             "harmony_chroma_entropy":float(entropy[k]),"harmony_chroma_peak":float(prob[:,k].max()),"harmony_chord_change":float(chord[k]),
             "melody_f0":float(f0i[k]),"melody_f0_change":float(f0i[k]-f0i[max(0,k-1)])}
        for j in range(12): row[f"harmony_chroma_{j:02d}"]=float(ci[j,k])
        for j in range(6): row[f"harmony_tonnetz_{j:02d}"]=float(ti[j,k])
        rows.append(row)
    return rows

def main():
    p=argparse.ArgumentParser(); p.add_argument("--shard-index",type=int,required=True); p.add_argument("--num-shards",type=int,required=True); a=p.parse_args()
    dyn=pd.read_csv(DATA/"features/dynamic_features.csv",usecols=["musicId","frameTime"]); ids=sorted(dyn.musicId.unique())[a.shard_index::a.num_shards]
    od=ROOT/"data/processed/pmemo_factor_shards"; od.mkdir(parents=True,exist_ok=True); out=od/f"shard_{a.shard_index:02d}.csv"; fail=[]; rows=[]
    for n,mid in enumerate(ids,1):
        try: rows.extend(extract(int(mid),dyn[dyn.musicId==mid].frameTime.to_numpy(float)))
        except Exception as e: fail.append({"musicId":int(mid),"error":f"{type(e).__name__}: {e}"})
        if n%10==0 or n==len(ids): pd.DataFrame(rows).to_csv(out,index=False); print(f"factor shard={a.shard_index} songs={n}/{len(ids)} rows={len(rows)}",flush=True)
    (od/f"shard_{a.shard_index:02d}_failures.json").write_text(json.dumps(fail,indent=2))
if __name__=="__main__": main()


==> anc/src/extract_pmemo_mert95m_chunks.py <==
#!/usr/bin/env python3
"""Extract independently encoded MERT-95M chunks for PMEmo.

The window and stride are configurable so the second-backbone audit can match
MuQ's exact 4-s/1-s support geometry rather than confound backbone and chunk
duration.  Defaults use the final 4-s/1-s geometry matched to MuQ.
"""
from __future__ import annotations

import json
import os
import time
import warnings
from pathlib import Path

import librosa
import numpy as np
import torch
from transformers import AutoModel, Wav2Vec2FeatureExtractor


os.environ.setdefault("PYTORCH_ENABLE_MPS_FALLBACK", "1")
warnings.filterwarnings("ignore")

ROOT = Path(__file__).resolve().parents[1]
AUDIO = ROOT / "data/raw/pmemo/PMEmo2019/chorus"
MODEL_ID = "m-a-p/MERT-v1-95M"
MODEL_REVISION = "12af15fef9d0ac838c3f475bfbbf26d2060dd4f5"
SR = 24_000
WIN_SEC = float(os.environ.get("MUSE_MERT_WIN_SEC", "4"))
STRIDE_SEC = float(os.environ.get("MUSE_MERT_STRIDE_SEC", "1"))
TAG = os.environ.get(
    "MUSE_MERT_TAG",
    f"{WIN_SEC:g}s_stride{STRIDE_SEC:g}".replace(".", "p"),
)
OUT = ROOT / f"data/processed/pmemo_mert95m_{TAG}.npz"
AUDIT = ROOT / f"results/pmemo_mert95m_{TAG}_audit.json"
MIN_SEC = min(1.0, WIN_SEC / 2)
BATCH_SIZE = int(os.environ.get("MUSE_MERT_BATCH_SIZE", "16"))


def save(song_ids, starts, ends, embeddings):
    OUT.parent.mkdir(parents=True, exist_ok=True)
    np.savez_compressed(
        OUT,
        song_ids=np.asarray(song_ids, np.int64),
        starts=np.asarray(starts, np.float32),
        ends=np.asarray(ends, np.float32),
        centers=(np.asarray(starts, np.float32) + np.asarray(ends, np.float32)) / 2,
        embeddings=np.asarray(embeddings, np.float16),
        model_id=np.asarray(MODEL_ID),
        model_revision=np.asarray(MODEL_REVISION),
        sample_rate=np.asarray(SR),
        window_seconds=np.asarray(WIN_SEC),
        stride_seconds=np.asarray(STRIDE_SEC),
    )


def main():
    if not torch.backends.mps.is_available():
        raise RuntimeError("MPS is unavailable")
    device = torch.device("mps")
    started = time.perf_counter()
    processor = Wav2Vec2FeatureExtractor.from_pretrained(
        MODEL_ID, revision=MODEL_REVISION, trust_remote_code=True
    )
    model = AutoModel.from_pretrained(
        MODEL_ID, revision=MODEL_REVISION, trust_remote_code=True
    ).eval().to(device)
    song_ids, starts, ends, embeddings = [], [], [], []
    if OUT.exists():
        z = np.load(OUT)
        song_ids = z["song_ids"].astype(int).tolist()
        starts = z["starts"].astype(float).tolist()
        ends = z["ends"].astype(float).tolist()
        embeddings = [x.astype(np.float32) for x in z["embeddings"]]
    done = set(song_ids)
    paths = [p for p in sorted(AUDIO.glob("*.mp3")) if int(p.stem) not in done]
    failures = []
    chunk_len = int(round(SR * WIN_SEC))
    hop = int(round(SR * STRIDE_SEC))
    print(f"cached_songs={len(done)} pending={len(paths)}", flush=True)
    with torch.inference_mode():
        for n, path in enumerate(paths, 1):
            try:
                audio, _ = librosa.load(path, sr=SR, mono=True)
                chunks, chunk_starts, chunk_ends = [], [], []
                for st in range(0, max(1, len(audio) - int(SR * MIN_SEC) + 1), hop):
                    raw = audio[st : st + chunk_len]
                    if len(raw) < int(SR * MIN_SEC):
                        continue
                    en = min(st + chunk_len, len(audio))
                    chunks.append(np.pad(raw, (0, max(0, chunk_len - len(raw)))))
                    chunk_starts.append(st / SR)
                    chunk_ends.append(en / SR)
                    if st + chunk_len >= len(audio):
                        break
                if not chunks:
                    raise ValueError("no valid chunks")
                emb_parts = []
                for batch_start in range(0, len(chunks), BATCH_SIZE):
                    batch = chunks[batch_start : batch_start + BATCH_SIZE]
                    inputs = processor(
                        batch, sampling_rate=SR, return_tensors="pt", padding=True
                    )
                    outputs = model(
                        **{k: v.to(device) for k, v in inputs.items()},
                        output_hidden_states=True,
                    )
                    emb_parts.append(
                        torch.stack(outputs.hidden_states[-4:], dim=0)
                        .mean(dim=0).mean(dim=1).float().cpu().numpy()
                    )
                    del inputs, outputs
                emb = np.concatenate(emb_parts, axis=0)
                if not np.isfinite(emb).all():
                    raise FloatingPointError("non-finite embedding")
                sid = int(path.stem)
                for st, en, vec in zip(chunk_starts, chunk_ends, emb):
                    song_ids.append(sid)
                    starts.append(st)
                    ends.append(en)
                    embeddings.append(vec)
            except Exception as exc:
                failures.append({"musicId": int(path.stem), "error": f"{type(exc).__name__}: {exc}"})
            if n % 10 == 0 or n == len(paths):
                save(song_ids, starts, ends, embeddings)
                if hasattr(torch.mps, "empty_cache"):
                    torch.mps.empty_cache()
                elapsed = time.perf_counter() - started
                print(
                    f"processed={n}/{len(paths)} songs={len(set(song_ids))} chunks={len(song_ids)} "
                    f"failures={len(failures)} songs_per_min={60*n/max(elapsed,1e-6):.1f}",
                    flush=True,
                )
    audit = {
        "model_id": MODEL_ID,
        "model_revision": MODEL_REVISION,
        "device": str(device),
        "songs": int(len(set(song_ids))),
        "chunks": int(len(song_ids)),
        "embedding_dim": int(np.asarray(embeddings).shape[1]) if embeddings else 0,
        "window_seconds": WIN_SEC,
        "stride_seconds": STRIDE_SEC,
        "batch_size": BATCH_SIZE,
        "failures": failures,
        "elapsed_seconds": time.perf_counter() - started,
        "mps_driver_allocated_mb": float(torch.mps.driver_allocated_memory() / 1024**2),
    }
    AUDIT.parent.mkdir(parents=True, exist_ok=True)
    AUDIT.write_text(json.dumps(audit, indent=2), encoding="utf-8")
    print(json.dumps(audit, indent=2))


if __name__ == "__main__":
    main()


==> anc/src/pmemo_dynamic_world_pilot.py <==
#!/usr/bin/env python3
"""Leakage-resistant PMEmo dynamic affect forecasting pilot.

Forecasts future aggregate valence/arousal on song-disjoint folds. The candidate
music segment is treated as a known future action, as in recommendation/control.
"""

from __future__ import annotations

import json
import os
import warnings
from pathlib import Path

import numpy as np
import pandas as pd
from sklearn.decomposition import PCA
from sklearn.linear_model import Ridge
from sklearn.metrics import mean_absolute_error, r2_score
from sklearn.model_selection import GroupKFold
from sklearn.pipeline import make_pipeline
from sklearn.preprocessing import StandardScaler

os.environ.setdefault("VECLIB_MAXIMUM_THREADS", "1")
os.environ.setdefault("OMP_NUM_THREADS", "1")
warnings.filterwarnings("ignore", message=".*Accelerate framework.*")
warnings.filterwarnings("ignore", category=RuntimeWarning, module="sklearn.*")

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / "data/raw/pmemo/PMEmo2019"
RESULTS = ROOT / "results"
TARGETS = ["Arousal(mean)", "Valence(mean)"]
HORIZONS = [4, 10, 20, 30]  # 2, 5, 10, 15 seconds
ANNOTATION_DELAY_STEPS = 4  # 2 s, fixed before rerun from continuous-affect literature
SEED = 20260706


def ccc(y: np.ndarray, p: np.ndarray) -> float:
    y, p = np.asarray(y, float), np.asarray(p, float)
    cov = np.mean((y - y.mean()) * (p - p.mean()))
    return float(2 * cov / (y.var() + p.var() + (y.mean() - p.mean()) ** 2 + 1e-12))


def build_examples(ann: pd.DataFrame, aud: pd.DataFrame, h: int):
    feature_cols = [c for c in aud.columns if c not in {"musicId", "frameTime"}]
    rows, hist, action, y = [], [], [], []
    for mid, g in ann.groupby("musicId", sort=False):
        g = g.sort_values("frameTime").reset_index(drop=True)
        vals = g[TARGETS].to_numpy(float)
        times = g.frameTime.to_numpy(float)
        sx = (aud[aud.musicId == mid].set_index("frameTime")[feature_cols]
              .reindex(times))
        valid = np.isfinite(sx.to_numpy(float)).all(axis=1)
        x = sx.to_numpy(float)
        for i in range(4, len(g) - h):
            if (not valid[i:i + h + 1].all() or
                    not np.isclose(times[i + h] - times[i], h / 2)):
                continue
            xa = x[i:i + h + 1]
            # State: recent levels, velocities, and curvature. Action: known
            # future segment mean/end/change; no future affect labels are used.
            vh = vals[i - 4 : i + 1]
            hs = np.r_[vh[-1], vh[-1] - vh[-2], vh[-1] - vh[-3],
                       vh[-1] - vh[0], vh.mean(axis=0), times[i]]
            # A label at t reacts to earlier audio. Use only the portion of the
            # known action that can causally reach the label under a fixed 2 s
            # annotation delay; for H<=2 s this reduces to current audio.
            seg = xa[1:h - ANNOTATION_DELAY_STEPS + 1] if h > ANNOTATION_DELAY_STEPS else xa[:1]
            ac = np.r_[seg.mean(axis=0), seg[-1], seg[-1] - xa[0]]
            rows.append((int(mid), float(times[i]), float(times[i + h])))
            hist.append(hs)
            action.append(ac)
            y.append(vals[i + h])
    meta = pd.DataFrame(rows, columns=["musicId", "time", "target_time"])
    return meta, np.asarray(hist), np.asarray(action), np.asarray(y)


def fit_model(xtr, ytr, action=False):
    if action:
        ncomp = min(64, xtr.shape[1], xtr.shape[0] - 1)
        model = make_pipeline(StandardScaler(), PCA(n_components=ncomp, whiten=True,
                                                     random_state=SEED), Ridge(alpha=100.0))
    else:
        model = make_pipeline(StandardScaler(), Ridge(alpha=10.0))
    model.fit(xtr, ytr)
    return model


def metric_rows(meta, y, predictions, h, fold):
    out = []
    for name, pred in predictions.items():
        for j, target in enumerate(TARGETS):
            out.append({"h_steps": h, "h_seconds": h / 2, "fold": fold,
                        "model": name, "target": target,
                        "ccc": ccc(y[:, j], pred[:, j]),
                        "mae": mean_absolute_error(y[:, j], pred[:, j]),
                        "r2": r2_score(y[:, j], pred[:, j]),
                        "delta_ccc": ccc(y[:, j] - predictions["persistence"][:, j],
                                         pred[:, j] - predictions["persistence"][:, j]),
                        "delta_mae": mean_absolute_error(
                            y[:, j] - predictions["persistence"][:, j],
                            pred[:, j] - predictions["persistence"][:, j]),
                        "n": len(y), "n_songs": int(meta.musicId.nunique())})
    return out


def song_bootstrap(preds: pd.DataFrame, h: int, n_boot=2000):
    d = preds[preds.h_steps == h]
    songs = np.sort(d.musicId.unique())
    rng = np.random.default_rng(SEED + h)
    weights = rng.multinomial(len(songs), np.full(len(songs), 1 / len(songs)), size=n_boot)

    def boot_ccc(z, pred_col):
        q = z[["musicId", "y", pred_col]].copy()
        q["y2"] = q.y ** 2
        q["p2"] = q[pred_col] ** 2
        q["yp"] = q.y * q[pred_col]
        q["n"] = 1.0
        s = q.groupby("musicId")[["n", "y", pred_col, "y2", "p2", "yp"]].sum().reindex(songs)
        a = weights @ s.to_numpy(float)
        n, sy, sp, sy2, sp2, syp = a.T
        my, mp = sy / n, sp / n
        vy, vp = sy2 / n - my ** 2, sp2 / n - mp ** 2
        cov = syp / n - my * mp
        return 2 * cov / (vy + vp + (my - mp) ** 2 + 1e-12)

    gains = []
    for target in TARGETS:
        z = d[d.target == target]
        gains.append(boot_ccc(z, "state_action") - boot_ccc(z, "state"))
    vals = np.mean(gains, axis=0)
    return {"mean": float(vals.mean()), "ci95": np.quantile(vals, [.025, .975]).tolist(),
            "p_positive": float(np.mean(vals > 0))}


def main():
    ann = pd.read_csv(DATA / "annotations/dynamic_annotations.csv")
    aud = pd.read_csv(DATA / "features/dynamic_features.csv")
    assert not ann.duplicated(["musicId", "frameTime"]).any()
    assert not aud.duplicated(["musicId", "frameTime"]).any()
    assert np.isfinite(ann.select_dtypes("number")).all().all()
    assert np.isfinite(aud.select_dtypes("number")).all().all()

    all_metrics, all_preds, audits = [], [], []
    for h in HORIZONS:
        meta, hist, action, y = build_examples(ann, aud, h)
        assert len(meta) == len(hist) == len(action) == len(y)
        audits.append({"h_steps": h, "rows": len(meta), "songs": int(meta.musicId.nunique()),
                       "history_dim": hist.shape[1], "action_dim": action.shape[1]})
        gkf = GroupKFold(5)
        for fold, (tr, te) in enumerate(gkf.split(hist, y, meta.musicId), 1):
            assert set(meta.musicId.iloc[tr]).isdisjoint(set(meta.musicId.iloc[te]))
            pred_persist = np.c_[hist[te, 0], hist[te, 1]]
            state_model = fit_model(hist[tr], y[tr], action=False)
            pred_state = state_model.predict(hist[te])
            pred_action = fit_model(action[tr], y[tr], action=True).predict(action[te])
            # Cross-fitted residual fusion: preserve strong autoregressive state
            # dynamics and let the action branch predict only new information.
            inner = GroupKFold(4)
            oof = np.empty_like(y[tr])
            tr_groups = meta.musicId.iloc[tr].to_numpy()
            for itr, iva in inner.split(hist[tr], y[tr], tr_groups):
                m = fit_model(hist[tr][itr], y[tr][itr], action=False)
                oof[iva] = m.predict(hist[tr][iva])
            residual_model = fit_model(action[tr], y[tr] - oof, action=True)
            pred_both = pred_state + residual_model.predict(action[te])
            # Negative control: same trained model, but candidate actions are
            # cyclically assigned across test songs while state is preserved.
            rng = np.random.default_rng(SEED + 100 * h + fold)
            perm = rng.permutation(len(te))
            pred_wrong = pred_state + residual_model.predict(action[te][perm])
            ps = {"persistence": pred_persist, "state": pred_state, "action": pred_action,
                  "state_action": pred_both, "wrong_action": pred_wrong}
            all_metrics += metric_rows(meta.iloc[te], y[te], ps, h, fold)
            for j, target in enumerate(TARGETS):
                q = meta.iloc[te].copy()
                q["h_steps"], q["fold"], q["target"], q["y"] = h, fold, target, y[te, j]
                q["current_y"] = pred_persist[:, j]
                for name, pred in ps.items():
                    q[name] = pred[:, j]
                all_preds.append(q)
            print(f"h={h}/fold={fold}: train={len(tr)} test={len(te)}", flush=True)

    metrics = pd.DataFrame(all_metrics)
    preds = pd.concat(all_preds, ignore_index=True)
    summary = (metrics.groupby(["h_seconds", "model", "target"])
               [["ccc", "mae", "r2", "delta_ccc", "delta_mae"]]
               .mean().reset_index())
    boots = {str(h / 2): song_bootstrap(preds, h) for h in HORIZONS}
    decision = {
        "dataset_audit": audits,
        "song_disjoint": True,
        "bootstrap_state_action_minus_state_ccc": boots,
        "gate_definition": "At 5s, 10s, or 15s, mean CCC gain > .02, 95% CI lower > 0, and correct-action CCC exceeds wrong-action by > .01.",
    }
    gates = []
    for h in [10, 20, 30]:
        s = summary[summary.h_seconds == h / 2].groupby("model").ccc.mean()
        wrong_gap = float(s["state_action"] - s["wrong_action"])
        b = boots[str(h / 2)]
        passed = b["mean"] > .02 and b["ci95"][0] > 0 and wrong_gap > .01
        gates.append({"h_seconds": h / 2, "wrong_action_gap": wrong_gap, "passed": bool(passed)})
    decision["horizon_gates"] = gates
    decision["go_mert_temporal"] = bool(any(x["passed"] for x in gates))
    decision["rent_5090"] = False

    RESULTS.mkdir(parents=True, exist_ok=True)
    metrics.to_csv(RESULTS / "pmemo_dynamic_fold_metrics.csv", index=False)
    summary.to_csv(RESULTS / "pmemo_dynamic_summary.csv", index=False)
    preds.to_csv(RESULTS / "pmemo_dynamic_predictions.csv", index=False)
    (RESULTS / "pmemo_dynamic_decision.json").write_text(json.dumps(decision, indent=2), encoding="utf-8")
    print("\nSUMMARY\n", summary.to_string(index=False))
    print("\nDECISION\n", json.dumps(decision, indent=2))


if __name__ == "__main__":
    main()


==> anc/src/pmemo_factor_bottleneck_confirmatory.py <==
#!/usr/bin/env python3
"""Confirmatory PMEmo test for a fixed factor-action bottleneck blend.

This script does not reuse the previous fold predictions for model selection.
It retrains full openSMILE and semantic factor-bottleneck residual action models
under repeated shuffled song-disjoint folds, then evaluates a pre-fixed
conservative blend weight (0.25).  Predictions are averaged per example across
repeats before song-bootstrap inference to avoid treating repeated test
assignments as independent examples.
"""
from __future__ import annotations

import json
import os
import warnings

os.environ.setdefault("VECLIB_MAXIMUM_THREADS", "1")
os.environ.setdefault("OMP_NUM_THREADS", "1")
warnings.filterwarnings("ignore", category=RuntimeWarning)

import numpy as np
import pandas as pd
from sklearn.decomposition import PCA
from sklearn.linear_model import Ridge
from sklearn.pipeline import make_pipeline
from sklearn.preprocessing import StandardScaler

from deam_factor_ablation import factor_groups
from deam_innovation_replication import boot_gain, ccc
from domain_factor_meta_probe import factor_meta
from pmemo_dynamic_world_pilot import DATA, ROOT, SEED, TARGETS, build_examples, fit_model


OUT = ROOT / "results"
N_REPEATS = 5
N_SPLITS = 5
FIXED_BLEND = 0.25


def shuffled_group_kfold(groups, n_splits=5, seed=0):
    rng = np.random.default_rng(seed)
    unique = np.asarray(sorted(pd.unique(groups)))
    rng.shuffle(unique)
    folds = np.array_split(unique, n_splits)
    groups = np.asarray(groups)
    all_idx = np.arange(len(groups))
    for fold_groups in folds:
        te = all_idx[np.isin(groups, fold_groups)]
        tr = all_idx[~np.isin(groups, fold_groups)]
        yield tr, te


def action_model(x, y, ncomp=None):
    if ncomp is None:
        ncomp = min(64, x.shape[1], x.shape[0] - 1)
    return make_pipeline(StandardScaler(), PCA(n_components=ncomp, whiten=True, random_state=SEED), Ridge(alpha=100.0)).fit(x, y)


def residual_predictions(state, action_full, action_factor, y, persist, meta):
    rows, fold_metrics = [], []
    groups = meta.musicId.to_numpy()
    for rep in range(N_REPEATS):
        for fold, (tr, te) in enumerate(shuffled_group_kfold(groups, N_SPLITS, SEED + 1000 * rep), 1):
            # State model and residual target.  The residual branch is trained on
            # residuals from an inner OOF state model to avoid giving the action
            # branch future state-model errors.
            inner_pred = np.empty_like(y[tr])
            tr_groups = groups[tr]
            for itr, iva in shuffled_group_kfold(tr_groups, 4, SEED + 1000 * rep + 17 * fold):
                m = fit_model(state[tr][itr], y[tr][itr], action=False)
                inner_pred[iva] = m.predict(state[tr][iva])
            residual = y[tr] - inner_pred
            state_model = fit_model(state[tr], y[tr], action=False)
            pred_state = state_model.predict(state[te])

            full_model = action_model(action_full[tr], residual)
            factor_model = make_pipeline(StandardScaler(), Ridge(alpha=10.0)).fit(action_factor[tr], residual)
            pred_full = full_model.predict(action_full[te])
            pred_factor = factor_model.predict(action_factor[te])
            pred_blend = (1.0 - FIXED_BLEND) * pred_full + FIXED_BLEND * pred_factor
            rng = np.random.default_rng(SEED + 9000 + rep * 31 + fold)
            perm = rng.permutation(len(te))
            wrong_full = full_model.predict(action_full[te][perm])
            wrong_factor = factor_model.predict(action_factor[te][perm])
            wrong_blend = (1.0 - FIXED_BLEND) * wrong_full + FIXED_BLEND * wrong_factor

            for j, target in enumerate(TARGETS):
                dy = y[te, j] - persist[te, j]
                preds = {
                    "state": pred_state[:, j] - persist[te, j],
                    "opensmile": pred_state[:, j] + pred_full[:, j] - persist[te, j],
                    "factor_meta": pred_state[:, j] + pred_factor[:, j] - persist[te, j],
                    "fixed_blend_025": pred_state[:, j] + pred_blend[:, j] - persist[te, j],
                    "wrong_fixed_blend_025": pred_state[:, j] + wrong_blend[:, j] - persist[te, j],
                }
                q = meta.iloc[te].copy()
                q["repeat"] = rep
                q["fold"] = fold
                q["target"] = target
                q["delta_y"] = dy
                for name, p in preds.items():
                    q[f"delta_{name}"] = p
                    fold_metrics.append(
                        {
                            "repeat": rep,
                            "fold": fold,
                            "target": target,
                            "model": name,
                            "delta_ccc": ccc(dy, p),
                            "delta_mae": float(np.mean(np.abs(dy - p))),
                            "n": len(te),
                        }
                    )
                rows.append(q)
            print(f"confirmatory rep={rep+1}/{N_REPEATS} fold={fold}/{N_SPLITS} train={len(tr)} test={len(te)}", flush=True)
    return pd.concat(rows, ignore_index=True), pd.DataFrame(fold_metrics)


def average_predictions(preds):
    keys = ["musicId", "time", "target_time", "target"]
    pred_cols = [c for c in preds.columns if c.startswith("delta_")]
    return preds.groupby(keys, as_index=False)[pred_cols].mean()


def main():
    ann = pd.read_csv(DATA / "annotations/dynamic_annotations.csv")
    aud = pd.read_csv(DATA / "features/dynamic_features.csv")
    meta, state, action, y = build_examples(ann, aud, 30)
    persist = state[:, :2].copy()
    cols = list(aud.columns[2:])
    groups = factor_groups(cols)
    action_factor, factor_names = factor_meta(action, groups, len(cols))
    preds, fold_metrics = residual_predictions(state, action, action_factor, y, persist, meta)
    avg = average_predictions(preds)

    summary_rows, boots, gates = [], {}, {}
    for target in TARGETS:
        z = avg[avg.target == target].copy()
        for model_name in ["state", "opensmile", "factor_meta", "fixed_blend_025", "wrong_fixed_blend_025"]:
            col = f"delta_{model_name}"
            summary_rows.append(
                {
                    "target": target,
                    "model": model_name,
                    "delta_ccc": ccc(z.delta_y, z[col]),
                    "delta_mae": float(np.mean(np.abs(z.delta_y - z[col]))),
                    "n": len(z),
                }
            )
        b = boot_gain(z, "delta_fixed_blend_025", "delta_opensmile")
        bw = boot_gain(z, "delta_fixed_blend_025", "delta_wrong_fixed_blend_025")
        bf = boot_gain(z, "delta_factor_meta", "delta_opensmile")
        q = pd.DataFrame(summary_rows).query("target == @target").set_index("model")
        gates[target] = {
            "fixed_blend_vs_opensmile": b,
            "factor_meta_vs_opensmile": bf,
            "fixed_blend_vs_wrong": bw,
            "mae_ratio": float(q.loc["fixed_blend_025", "delta_mae"] / q.loc["opensmile", "delta_mae"]),
            "passed": bool(b["mean"] >= 0.005 and b["ci95"][0] > 0 and bw["ci95"][0] > 0 and q.loc["fixed_blend_025", "delta_mae"] <= 1.02 * q.loc["opensmile", "delta_mae"]),
        }
        boots[f"{target}_fixed_blend_vs_opensmile"] = b
        boots[f"{target}_factor_meta_vs_opensmile"] = bf
        boots[f"{target}_fixed_blend_vs_wrong"] = bw
    summary = pd.DataFrame(summary_rows)
    decision = {
        "role": "confirmatory repeated song-disjoint fixed factor-bottleneck blend",
        "horizon_seconds": 15,
        "n_repeats": N_REPEATS,
        "n_splits": N_SPLITS,
        "fixed_blend_weight": FIXED_BLEND,
        "factor_meta_dim": int(action_factor.shape[1]),
        "factor_meta_names": factor_names,
        "bootstrap": boots,
        "gates": gates,
        "passed": bool(any(v["passed"] for v in gates.values())),
        "rent_5090": False,
    }
    preds.to_csv(OUT / "pmemo_factor_bottleneck_confirmatory_predictions.csv", index=False)
    avg.to_csv(OUT / "pmemo_factor_bottleneck_confirmatory_avg_predictions.csv", index=False)
    fold_metrics.to_csv(OUT / "pmemo_factor_bottleneck_confirmatory_fold_metrics.csv", index=False)
    summary.to_csv(OUT / "pmemo_factor_bottleneck_confirmatory_summary.csv", index=False)
    (OUT / "pmemo_factor_bottleneck_confirmatory_decision.json").write_text(json.dumps(decision, indent=2))
    print(summary.to_string(index=False))
    print(json.dumps(decision, indent=2))


if __name__ == "__main__":
    main()


==> anc/src/pmemo_muq_transition_probe.py <==
#!/usr/bin/env python3
"""PMEmo transition probe with MuQ future-action features."""
from __future__ import annotations

import json
import os
import warnings

os.environ.setdefault("VECLIB_MAXIMUM_THREADS", "1")
os.environ.setdefault("OMP_NUM_THREADS", "1")
warnings.filterwarnings("ignore", category=RuntimeWarning)

import numpy as np
import pandas as pd
from sklearn.decomposition import PCA
from sklearn.linear_model import Ridge
from sklearn.pipeline import make_pipeline
from sklearn.preprocessing import StandardScaler

from deam_factor_ablation import factor_groups
from deam_innovation_replication import boot_gain, ccc
from domain_factor_meta_probe import factor_meta
from pmemo_dynamic_world_pilot import DATA, ROOT, SEED, TARGETS, build_examples, fit_model
from pmemo_factor_bottleneck_confirmatory import shuffled_group_kfold


OUT = ROOT / "results"
ARCH = ROOT / "data/processed/pmemo_muq_action_features.npz"
N_REPEATS = 3
N_SPLITS = 5


def pca_model(x: np.ndarray, y: np.ndarray, seed: int):
    """Fit the foundation-action ridge with an auditable capacity switch.

    The default remains the paper's original PCA-64/whitened Ridge-100 model.
    ``MUSE_PCA_DIM=0`` removes PCA entirely and uses an iterative ridge solver;
    positive values provide matched wider-PCA capacity audits.  Defaults are
    unchanged so existing frozen artifacts remain exactly reproducible.
    """
    requested = int(os.environ.get("MUSE_PCA_DIM", "64"))
    alpha = float(os.environ.get("MUSE_ACTION_RIDGE_ALPHA", "100"))
    if requested == 0:
        return make_pipeline(
            StandardScaler(),
            Ridge(alpha=alpha, solver="lsqr", tol=1e-4),
        ).fit(x, y)
    ncomp = min(requested, x.shape[1], x.shape[0] - 1)
    return make_pipeline(
        StandardScaler(),
        PCA(n_components=ncomp, whiten=True, random_state=seed),
        Ridge(alpha=alpha),
    ).fit(x, y)


def ridge_model(x: np.ndarray, y: np.ndarray):
    return make_pipeline(StandardScaler(), Ridge(alpha=10.0)).fit(x, y)


def load_muq_features(meta: pd.DataFrame) -> np.ndarray:
    z = np.load(ARCH)
    if not (
        np.array_equal(z["music_ids"].astype(int), meta.musicId.to_numpy(int))
        and np.allclose(z["times"], meta.time.to_numpy(float))
        and np.allclose(z["target_times"], meta.target_time.to_numpy(float))
    ):
        raise ValueError("MuQ action feature archive does not match PMEmo examples")
    return z["features"].astype(np.float32)


def average_predictions(preds: pd.DataFrame) -> pd.DataFrame:
    keys = ["musicId", "time", "target_time", "target"]
    cols = [c for c in preds.columns if c.startswith("delta_")]
    return preds.groupby(keys, as_index=False)[cols].mean()


def main():
    ann = pd.read_csv(DATA / "annotations/dynamic_annotations.csv")
    aud = pd.read_csv(DATA / "features/dynamic_features.csv")
    meta, state, opensmile, y = build_examples(ann, aud, 30)
    persist = state[:, :2].copy()
    cols = list(aud.columns[2:])
    sem, _ = factor_meta(opensmile, factor_groups(cols), len(cols))
    muq = load_muq_features(meta)
    groups = meta.musicId.to_numpy()
    rows, pred_rows = [], []
    for rep in range(N_REPEATS):
        for fold, (tr, te) in enumerate(shuffled_group_kfold(groups, N_SPLITS, SEED + 1000 * rep), 1):
            inner_pred = np.empty_like(y[tr])
            tr_groups = groups[tr]
            for itr, iva in shuffled_group_kfold(tr_groups, 4, SEED + 1000 * rep + 17 * fold):
                inner_pred[iva] = fit_model(state[tr][itr], y[tr][itr], action=False).predict(state[tr][iva])
            residual = y[tr] - inner_pred
            state_pred = fit_model(state[tr], y[tr], action=False).predict(state[te])
            os_model = pca_model(opensmile[tr], residual, SEED + fold)
            sem_model = ridge_model(sem[tr], residual)
            muq_model = pca_model(muq[tr], residual, SEED + 100 + fold)
            os_pred = os_model.predict(opensmile[te])
            sem_pred = sem_model.predict(sem[te])
            muq_pred = muq_model.predict(muq[te])
            blends = {
                "opensmile": os_pred,
                "semantic_blend_025": 0.75 * os_pred + 0.25 * sem_pred,
                "semantic_heavy_050": 0.50 * os_pred + 0.50 * sem_pred,
                "muq": muq_pred,
                "muq_blend_025": 0.75 * os_pred + 0.25 * muq_pred,
                "semantic_muq_small": 0.65 * os_pred + 0.25 * sem_pred + 0.10 * muq_pred,
                "semantic_muq_equal": 0.50 * os_pred + 0.25 * sem_pred + 0.25 * muq_pred,
            }
            rng = np.random.default_rng(SEED + 9000 + rep * 31 + fold)
            perm = rng.permutation(len(te))
            wrong_sem_muq = (
                0.65 * os_model.predict(opensmile[te][perm])
                + 0.25 * sem_model.predict(sem[te][perm])
                + 0.10 * muq_model.predict(muq[te][perm])
            )
            for j, target in enumerate(TARGETS):
                dy = y[te, j] - persist[te, j]
                q = meta.iloc[te].copy()
                q["repeat"], q["fold"], q["target"], q["delta_y"] = rep, fold, target, dy
                for name, pred in blends.items():
                    dp = state_pred[:, j] + pred[:, j] - persist[te, j]
                    q[f"delta_{name}"] = dp
                    rows.append(
                        {
                            "repeat": rep,
                            "fold": fold,
                            "target": target,
                            "model": name,
                            "delta_ccc": ccc(dy, dp),
                            "delta_mae": float(np.mean(np.abs(dy - dp))),
                            "n": len(te),
                        }
                    )
                q["delta_wrong_semantic_muq_small"] = state_pred[:, j] + wrong_sem_muq[:, j] - persist[te, j]
                rows.append(
                    {
                        "repeat": rep,
                        "fold": fold,
                        "target": target,
                        "model": "wrong_semantic_muq_small",
                        "delta_ccc": ccc(dy, q["delta_wrong_semantic_muq_small"]),
                        "delta_mae": float(np.mean(np.abs(dy - q["delta_wrong_semantic_muq_small"]))),
                        "n": len(te),
                    }
                )
                pred_rows.append(q)
            print(f"PMEmo MuQ transition rep={rep+1}/{N_REPEATS} fold={fold}/{N_SPLITS}", flush=True)
    metrics = pd.DataFrame(rows)
    preds = pd.concat(pred_rows, ignore_index=True)
    avg = average_predictions(preds)
    summary = metrics.groupby(["target", "model"])[["delta_ccc", "delta_mae"]].mean().reset_index()
    boots, gates = {}, {}
    for target in TARGETS:
        z = avg[avg.target == target]
        target_gates = {}
        for model in ["semantic_blend_025", "semantic_heavy_050", "muq", "muq_blend_025", "semantic_muq_small", "semantic_muq_equal"]:
            b_os = boot_gain(z, f"delta_{model}", "delta_opensmile")
            b_sem = boot_gain(z, f"delta_{model}", "delta_semantic_blend_025")
            boots[f"{target}_{model}_vs_opensmile"] = b_os
            boots[f"{target}_{model}_vs_semantic_blend_025"] = b_sem
            target_gates[model] = {
                "vs_opensmile": b_os,
                "vs_semantic_blend_025": b_sem,
                "beats_opensmile": bool(b_os["ci95"][0] > 0),
                "beats_semantic": bool(b_sem["ci95"][0] > 0),
            }
        boots[f"{target}_semantic_muq_small_vs_wrong"] = boot_gain(z, "delta_semantic_muq_small", "delta_wrong_semantic_muq_small")
        gates[target] = target_gates
    muq_family = ["muq", "muq_blend_025", "semantic_muq_small", "semantic_muq_equal"]
    muq_adds_by_target = {
        target: {
            model: gates[target][model]["beats_semantic"]
            for model in muq_family
        }
        for target in TARGETS
    }
    decision = {
        "role": "MuQ additive value beyond semantic action bottleneck",
        "dataset": "PMEmo",
        "horizon_seconds": 15,
        "muq_archive": str(ARCH),
        "muq_action_dim": int(muq.shape[1]),
        "semantic_dim": int(sem.shape[1]),
        "n_repeats": N_REPEATS,
        "n_splits": N_SPLITS,
        "bootstrap": boots,
        "gates": gates,
        "muq_adds_beyond_semantic_by_target": muq_adds_by_target,
        "muq_adds_beyond_semantic": bool(
            any(flag for target_flags in muq_adds_by_target.values() for flag in target_flags.values())
        ),
        "rent_5090": False,
    }
    metrics.to_csv(OUT / "pmemo_muq_transition_fold_metrics.csv", index=False)
    preds.to_csv(OUT / "pmemo_muq_transition_predictions.csv", index=False)
    avg.to_csv(OUT / "pmemo_muq_transition_avg_predictions.csv", index=False)
    summary.to_csv(OUT / "pmemo_muq_transition_summary.csv", index=False)
    (OUT / "pmemo_muq_transition_decision.json").write_text(json.dumps(decision, indent=2), encoding="utf-8")
    print(summary.to_string(index=False))
    print(json.dumps(decision, indent=2))


if __name__ == "__main__":
    main()


==> anc/src/protocol_gru_frozen_unseen_audit.py <==
#!/usr/bin/env python3
"""Recompute protocol-GRU effects on the frozen, unseen DEAM songs.

This postprocessor never refits or selects a model.  It filters the previously
saved song-disjoint prediction files by the pre-existing holdout manifest and
uses the same song-cluster inference as the TORA primary analysis.
"""
from __future__ import annotations

import json

import pandas as pd

from context_isolated_orthogonal_music_factors import ROOT
from deam_innovation_replication import ccc
from song_cluster_bounds import paired_ccc_gain_bound, paired_mae_benefit_bound


OUT = ROOT / "results"
FILES = {
    10: OUT / "deam_protocol_gru_sequence_h10_failfast_avg_predictions.csv",
    15: OUT / "deam_protocol_gru_sequence_h15_failfast_avg_predictions.csv",
}
SEED = 20260713
N_BOOT = 5000


def main() -> None:
    freeze = json.loads((OUT / "deam_unseen_holdout_freeze.json").read_text())
    unseen = set(map(int, freeze["unseen_song_ids"]))
    rows = []
    for number, (h, path) in enumerate(FILES.items()):
        frame = pd.read_csv(path)
        z = frame[
            (frame.target == "Arousal(mean)")
            & frame.musicId.astype(int).isin(unseen)
        ].copy()
        y = z.delta_y.to_numpy()
        groups = z.musicId.to_numpy()
        state = z.delta_state_only.to_numpy()
        linear = z.delta_full_local_dynamics.to_numpy()
        gru = z.delta_neural_world_action.to_numpy()
        wrong = z.delta_wrong_neural_world_action.to_numpy()
        rows.append(
            {
                "h_seconds": h,
                "songs": int(z.musicId.nunique()),
                "windows": int(len(z)),
                "state_ccc": ccc(y, state),
                "linear_base_ccc": ccc(y, linear),
                "gru_ccc": ccc(y, gru),
                "wrong_gru_ccc": ccc(y, wrong),
                "gru_vs_linear": paired_ccc_gain_bound(
                    y, gru, linear, groups, alpha=.025, n_boot=N_BOOT,
                    seed=SEED + number * 100,
                ),
                "correct_vs_wrong": paired_ccc_gain_bound(
                    y, gru, wrong, groups, alpha=.025, n_boot=N_BOOT,
                    seed=SEED + number * 100 + 1,
                ),
                "mae_vs_linear": paired_mae_benefit_bound(
                    y, gru, linear, groups, alpha=.025, n_boot=N_BOOT,
                    seed=SEED + number * 100 + 2,
                ),
            }
        )
    decision = {
        "role": "frozen-unseen postprocessor for protocol-adapted GRU",
        "refits_models": False,
        "selects_models": False,
        "manifest": "results/deam_unseen_holdout_freeze.json",
        "rows": rows,
    }
    path = OUT / "protocol_gru_frozen_unseen_audit.json"
    path.write_text(json.dumps(decision, indent=2), encoding="utf-8")
    print(json.dumps(decision, indent=2))


if __name__ == "__main__":
    main()


==> anc/src/run_deam_factor_shards.py <==
#!/usr/bin/env python3
"""Run and merge parallel DEAM explicit music-factor extraction shards."""
from __future__ import annotations

import json
import subprocess
import sys
import time
from pathlib import Path

import pandas as pd


ROOT = Path(__file__).resolve().parents[1]
N = 8


def row_count(path: Path) -> int:
    return max(0, sum(1 for _ in path.open("rb")) - 1) if path.exists() else 0


def main():
    shard_dir = ROOT / "data/processed/deam_factor_shards"
    log_dir = ROOT / "results/deam_factor_logs"
    shard_dir.mkdir(parents=True, exist_ok=True)
    log_dir.mkdir(parents=True, exist_ok=True)
    processes, handles = [], []
    for i in range(N):
        handle = (log_dir / f"shard_{i:02d}.log").open("w")
        handles.append(handle)
        processes.append(subprocess.Popen(
            [sys.executable, str(ROOT / "src/extract_deam_factors_shard.py"),
             "--shard-index", str(i), "--num-shards", str(N)],
            stdout=handle, stderr=subprocess.STDOUT,
        ))
    while any(p.poll() is None for p in processes):
        time.sleep(20)
        print(
            "deam_factor_rows",
            sum(row_count(shard_dir / f"shard_{i:02d}.csv") for i in range(N)),
            flush=True,
        )
    for handle in handles:
        handle.close()
    if any(p.returncode for p in processes):
        raise RuntimeError([p.returncode for p in processes])
    frames = [pd.read_csv(shard_dir / f"shard_{i:02d}.csv") for i in range(N)]
    data = pd.concat(frames).sort_values(["musicId", "frameTime"])
    output = ROOT / "data/processed/deam_explicit_factor_features.csv"
    data.to_csv(output, index=False)
    failures = []
    for i in range(N):
        failures += json.loads((shard_dir / f"shard_{i:02d}_failures.json").read_text())
    audit = {
        "songs": int(data.musicId.nunique()), "rows": int(len(data)),
        "features": int(len(data.columns) - 2), "failures": failures,
        "finite": bool(data.select_dtypes("number").notna().all().all()),
        "output": str(output.relative_to(ROOT)),
    }
    (ROOT / "results/deam_explicit_factor_audit.json").write_text(
        json.dumps(audit, indent=2), encoding="utf-8"
    )
    print(json.dumps(audit, indent=2), flush=True)


if __name__ == "__main__":
    main()


==> anc/src/run_pmemo_factor_shards.py <==
from __future__ import annotations
import json,subprocess,sys,time
from pathlib import Path
import pandas as pd
ROOT=Path(__file__).resolve().parents[1]; N=8
def lines(p): return max(0,sum(1 for _ in p.open("rb"))-1) if p.exists() else 0
def main():
    sd=ROOT/"data/processed/pmemo_factor_shards"; ld=ROOT/"results/pmemo_factor_logs"; sd.mkdir(parents=True,exist_ok=True); ld.mkdir(parents=True,exist_ok=True)
    ps=[]; hs=[]
    for i in range(N):
        h=(ld/f"shard_{i:02d}.log").open("w"); hs.append(h); ps.append(subprocess.Popen([sys.executable,str(ROOT/"src/extract_pmemo_factors_shard.py"),"--shard-index",str(i),"--num-shards",str(N)],stdout=h,stderr=subprocess.STDOUT))
    while any(p.poll() is None for p in ps): time.sleep(10); print("factor_rows",sum(lines(sd/f"shard_{i:02d}.csv") for i in range(N)),flush=True)
    for h in hs:h.close()
    if any(p.returncode for p in ps): raise RuntimeError([p.returncode for p in ps])
    frames=[pd.read_csv(sd/f"shard_{i:02d}.csv") for i in range(N)]; d=pd.concat(frames).sort_values(["musicId","frameTime"]); d.to_csv(ROOT/"data/processed/pmemo_explicit_factor_features.csv",index=False)
    failures=[]
    for i in range(N): failures+=json.loads((sd/f"shard_{i:02d}_failures.json").read_text())
    audit={"songs":int(d.musicId.nunique()),"rows":len(d),"features":len(d.columns)-2,"failures":failures,"finite":bool(d.select_dtypes("number").notna().all().all())}
    (ROOT/"results/pmemo_explicit_factor_audit.json").write_text(json.dumps(audit,indent=2)); print(json.dumps(audit,indent=2))
if __name__=="__main__":main()


==> anc/src/song_cluster_bounds.py <==
#!/usr/bin/env python3
"""Paired song-cluster uncertainty bounds for inner routing decisions."""
from __future__ import annotations

import numpy as np


def _ccc(stats: np.ndarray) -> float:
    n, sy, sp, syy, spp, syp = np.asarray(stats, float)
    if n <= 1:
        return 0.0
    my, mp = sy / n, sp / n
    vy = syy / n - my * my
    vp = spp / n - mp * mp
    cov = syp / n - my * mp
    return float(2 * cov / (vy + vp + (my - mp) ** 2 + 1e-12))


def _group_stats(y: np.ndarray, p: np.ndarray, groups: np.ndarray) -> tuple[np.ndarray, np.ndarray]:
    y, p, groups = np.asarray(y, float), np.asarray(p, float), np.asarray(groups)
    ids = np.unique(groups)
    rows = []
    for group in ids:
        m = groups == group
        yg, pg = y[m], p[m]
        rows.append([m.sum(), yg.sum(), pg.sum(), np.square(yg).sum(), np.square(pg).sum(), (yg * pg).sum()])
    return np.asarray(rows, float), ids


def paired_ccc_gain_bound(
    y: np.ndarray,
    model: np.ndarray,
    baseline: np.ndarray,
    groups: np.ndarray,
    *,
    alpha: float = 0.10,
    n_boot: int = 500,
    seed: int = 0,
) -> dict[str, float | list[float] | int]:
    """Return model-minus-baseline CCC with a paired group bootstrap bound."""
    sm, ids = _group_stats(y, model, groups)
    sb, ids2 = _group_stats(y, baseline, groups)
    if not np.array_equal(ids, ids2):
        raise RuntimeError("group order mismatch")
    point = _ccc(sm.sum(0)) - _ccc(sb.sum(0))
    rng = np.random.default_rng(seed)
    draws = np.empty(n_boot, float)
    for i in range(n_boot):
        w = rng.multinomial(len(ids), np.full(len(ids), 1 / len(ids)))
        draws[i] = _ccc((sm * w[:, None]).sum(0)) - _ccc((sb * w[:, None]).sum(0))
    return {
        "point": float(point),
        "lower": float(np.quantile(draws, alpha)),
        "ci": [float(np.quantile(draws, alpha / 2)), float(np.quantile(draws, 1 - alpha / 2))],
        "p_positive": float(np.mean(draws > 0)),
        "alpha": float(alpha),
        "n_boot": int(n_boot),
        "n_groups": int(len(ids)),
    }


def paired_mae_benefit_bound(
    y: np.ndarray,
    model: np.ndarray,
    baseline: np.ndarray,
    groups: np.ndarray,
    *,
    alpha: float = 0.10,
    n_boot: int = 500,
    seed: int = 0,
) -> dict[str, float | list[float] | int]:
    """Return baseline-minus-model MAE, so positive values favor the model."""
    y, model, baseline, groups = map(np.asarray, (y, model, baseline, groups))
    ids = np.unique(groups)
    rows = []
    for group in ids:
        m = groups == group
        rows.append([m.sum(), np.abs(y[m] - model[m]).sum(), np.abs(y[m] - baseline[m]).sum()])
    stats = np.asarray(rows, float)

    def benefit(x: np.ndarray) -> float:
        n, model_abs, base_abs = x.sum(0)
        return float((base_abs - model_abs) / max(n, 1))

    point = benefit(stats)
    rng = np.random.default_rng(seed)
    draws = np.empty(n_boot, float)
    for i in range(n_boot):
        w = rng.multinomial(len(ids), np.full(len(ids), 1 / len(ids)))
        draws[i] = benefit(stats * w[:, None])
    return {
        "point": float(point),
        "lower": float(np.quantile(draws, alpha)),
        "ci": [float(np.quantile(draws, alpha / 2)), float(np.quantile(draws, 1 - alpha / 2))],
        "p_positive": float(np.mean(draws > 0)),
        "alpha": float(alpha),
        "n_boot": int(n_boot),
        "n_groups": int(len(ids)),
    }



==> anc/src/test_context_isolated_contract.py <==
#!/usr/bin/env python3
"""Fast contract tests for the context-isolated action audit."""
from __future__ import annotations

import copy

import numpy as np
import pandas as pd

from context_isolated_pws_gate import build_components, build_features, wrong_indices


def mock_components() -> dict[str, np.ndarray]:
    return {
        "future_mean": np.asarray([[1.0, 1.0], [2.0, 3.0], [4.0, 5.0]], np.float32),
        "future_std": np.asarray([[0.0, 0.2], [0.4, 0.5], [0.6, 0.7]], np.float32),
        "future_end": np.asarray([[1.2, 1.1], [2.4, 3.4], [4.4, 5.4]], np.float32),
        "past_mean": np.asarray([[0.5, 0.7], [20.0, 30.0], [40.0, 50.0]], np.float32),
        "current": np.asarray([[0.6, 0.8], [21.0, 31.0], [41.0, 51.0]], np.float32),
        "path_mean": np.asarray([0.1, 0.2, 0.3], np.float32),
        "path_max": np.asarray([0.2, 0.3, 0.4], np.float32),
        "future_count": np.asarray([4.0, 4.0, 4.0], np.float32),
    }


def test_state_anchored_candidate_swap() -> None:
    comp = mock_components()
    before = build_features(comp, np.asarray([0]), np.asarray([1]))

    # The candidate row's own past is forbidden information for a strict
    # action swap, so changing it must not change any candidate feature.
    changed_past = copy.deepcopy(comp)
    changed_past["past_mean"][1] = [-999.0, 999.0]
    changed_past["current"][1] = [888.0, -888.0]
    after = build_features(changed_past, np.asarray([0]), np.asarray([1]))
    for name in before:
        np.testing.assert_allclose(before[name], after[name], rtol=0, atol=0)

    # Changing the candidate future must change all future-sensitive experts.
    changed_future = copy.deepcopy(comp)
    changed_future["future_mean"][1] += 3.0
    after_future = build_features(changed_future, np.asarray([0]), np.asarray([1]))
    assert not np.allclose(before["future_minus_past"], after_future["future_minus_past"])
    assert not np.allclose(before["precision_div_error"], after_future["precision_div_error"])
    assert all(np.isfinite(x).all() for x in before.values())


def test_support_exclusion() -> None:
    # Only chunks with complete support inside the past/action interval may be
    # used.  In particular a chunk whose centre is legal but whose end crosses
    # the boundary must be excluded.
    meta = pd.DataFrame({"musicId": [1], "time": [4.0], "target_time": [10.0]})
    starts = np.asarray([0.0, 1.0, 2.0, 3.0, 4.0, 5.0], np.float32)
    ends = starts + 4.0
    hidden = np.column_stack([starts, ends]).astype(np.float32)
    blocks, valid = build_components(meta, {1: (starts, ends, hidden)}, dim=2)
    assert valid.tolist() == [True]
    # action_end=8; the legal future chunk starts at 4 and ends at 8.
    np.testing.assert_allclose(blocks["future_mean"][0], [4.0, 8.0])
    # The legal past chunk starts at 0 and ends at t=4.
    np.testing.assert_allclose(blocks["past_mean"][0], [0.0, 4.0])


def test_wrong_indices_stay_within_song() -> None:
    meta = pd.DataFrame({"musicId": [1, 1, 1, 2, 2], "time": [0, 1, 2, 0, 1]})
    wrong = wrong_indices(meta, seed=7)
    ids = meta.musicId.to_numpy()
    assert np.all(ids == ids[wrong])
    assert np.all(wrong != np.arange(len(meta)))


def test_wrong_indices_match_sampling_phase() -> None:
    meta = pd.DataFrame(
        {
            "musicId": [1] * 6,
            "time": [0.0, 0.5, 1.0, 1.5, 2.0, 2.5],
        }
    )
    wrong = wrong_indices(meta, seed=11)
    phase = np.mod(np.rint(meta.time.to_numpy() * 1000).astype(int), 1000)
    assert np.all(phase == phase[wrong])
    assert np.all(wrong != np.arange(len(meta)))


def main() -> None:
    test_state_anchored_candidate_swap()
    test_support_exclusion()
    test_wrong_indices_stay_within_song()
    test_wrong_indices_match_sampling_phase()
    print("context-isolated contract tests: PASS")


if __name__ == "__main__":
    main()


==> anc/src/test_song_cluster_bounds.py <==
#!/usr/bin/env python3
from __future__ import annotations

import numpy as np

from song_cluster_bounds import paired_ccc_gain_bound, paired_mae_benefit_bound


def main() -> None:
    rng = np.random.default_rng(3)
    groups = np.repeat(np.arange(40), 8)
    y = rng.normal(size=len(groups))
    good = y + rng.normal(scale=0.15, size=len(groups))
    bad = rng.normal(size=len(groups))
    c = paired_ccc_gain_bound(y, good, bad, groups, n_boot=300, seed=4)
    m = paired_mae_benefit_bound(y, good, bad, groups, n_boot=300, seed=5)
    assert c["point"] > 0 and c["lower"] > 0
    assert m["point"] > 0 and m["lower"] > 0
    print("song-cluster bound tests: PASS")


if __name__ == "__main__":
    main()


==> anc/src/tora_gru_orthogonal_residual.py <==
#!/usr/bin/env python3
"""Exploratory TORA residual route on a stronger ordered-GRU base.

The GRU base is cross-fitted inside every outer training fold before the
dynamics/rhythm expert sees its residual.  This avoids training the factor
expert on in-sample neural errors or on predictions from a nuisance model that
used the outer test songs.  All PCA fits, state scaling, early stopping, and
neural target scaling are training-song only.
"""
from __future__ import annotations

import json
import os

os.environ.setdefault("MUSE_DATASET", "deam")
os.environ.setdefault("MUSE_FACTOR_VARIANT", "theory_routed")
os.environ.setdefault("MUSE_AROUSAL_FACTOR_ROUTE", "dynamics_rhythm")
os.environ.setdefault("MUSE_NEURAL_CF_WEIGHT", "0")
os.environ.setdefault("MUSE_NEURAL_WORLD_WEIGHT", "0")

import numpy as np
import pandas as pd
import torch

from context_isolated_factor_early_concat_ablation import prepare
from context_isolated_neural_world import (
    BATCH,
    EPOCHS,
    HIDDEN,
    PCA_DIM,
    choose_device,
    fit_projection,
    materialize_sequences,
    predict_model,
    train_model,
)
from context_isolated_orthogonal_music_factors import (
    DATASET,
    FACTOR_SHRINKAGE,
    ROOT,
    TARGETS,
    factor_features,
    factor_model,
    load_factor_trajectories,
    load_local_archive,
    nested_state_oof,
    routed_feature_indices,
    fit_state,
    wrong_indices,
)
from deam_innovation_replication import ccc
from pmemo_factor_bottleneck_confirmatory import shuffled_group_kfold
from song_cluster_bounds import paired_ccc_gain_bound, paired_mae_benefit_bound


OUT = ROOT / "results"
OUTPUT_PREFIX = os.environ.get("MUSE_OUTPUT_PREFIX", f"{DATASET}_tora_gru_orthogonal")
HORIZONS = [int(x) for x in os.environ.get("MUSE_TORA_GRU_HORIZONS", "20").split(",") if x]
N_REPEATS = int(os.environ.get("MUSE_N_REPEATS", "1"))
N_SPLITS = 5
INNER_SPLITS = 4
N_BOOT = 5000
SEED = 20260713


def fit_base_predictions(
    meta, state, y, groups, by_song, train_idx, predict_idx, seed, device,
    future_override_idx=None,
):
    """Fit one GRU base and predict correct/optional wrong-action levels.

    Both action conditions are evaluated with the exact same fitted model.  In
    particular, the wrong-time audit never gets a separately initialized GRU.
    """
    projected, dim = fit_projection(by_song, groups[train_idx], seed)
    past, plen, future, flen = materialize_sequences(meta, projected, dim)
    state_mean = state[train_idx].mean(0)
    state_std = state[train_idx].std(0) + 1e-6
    state_scaled = ((state - state_mean) / state_std).astype(np.float32)

    state_oof = nested_state_oof(
        "pmemo" if DATASET == "pmemo" else "deam",
        state[train_idx], y[train_idx], groups[train_idx], seed + 101,
    )
    residual = y[train_idx] - state_oof
    target_mean = residual.mean(0)
    target_std = residual.std(0) + 1e-6
    target_all = np.zeros_like(y, np.float32)
    target_all[train_idx] = ((residual - target_mean) / target_std).astype(np.float32)

    # The published comparator uses no counterfactual or world auxiliary loss;
    # these placeholders therefore do not affect optimization.
    model, history = train_model(
        state_scaled, past, plen, future, flen, future, flen, target_all,
        train_idx, groups, seed + 211, device,
    )
    correct_residual = predict_model(
        model, state_scaled, past, plen, future, flen,
        predict_idx, device,
    ) * target_std + target_mean
    state_pred = fit_state(
        "pmemo" if DATASET == "pmemo" else "deam",
        state[train_idx], y[train_idx],
    ).predict(state[predict_idx])
    correct = state_pred + correct_residual
    wrong = None
    if future_override_idx is not None:
        wrong_future = future.copy()
        wrong_flen = flen.copy()
        wrong_future[predict_idx] = future[future_override_idx]
        wrong_flen[predict_idx] = flen[future_override_idx]
        wrong_residual = predict_model(
            model, state_scaled, past, plen, wrong_future, wrong_flen,
            predict_idx, device,
        ) * target_std + target_mean
        wrong = state_pred + wrong_residual
    return correct, wrong, history


def cross_fitted_gru_base(meta, state, y, groups, by_song, outer_train, seed, device):
    """GRU OOF predictions using only songs inside one outer training fold."""
    out = np.empty_like(y[outer_train])
    local_groups = groups[outer_train]
    histories = []
    for inner_fold, (itr, iva) in enumerate(
        shuffled_group_kfold(local_groups, INNER_SPLITS, seed), 1
    ):
        train_global = outer_train[itr]
        val_global = outer_train[iva]
        if set(groups[train_global]) & set(groups[val_global]):
            raise RuntimeError("inner GRU cross-fitting is not song-disjoint")
        pred, _, history = fit_base_predictions(
            meta, state, y, groups, by_song, train_global, val_global,
            seed + 1000 * inner_fold, device,
        )
        out[iva] = pred
        histories.extend(
            {"stage": "inner", "inner_fold": inner_fold, **row}
            for row in history
        )
        if device.type == "mps" and hasattr(torch.mps, "empty_cache"):
            torch.mps.empty_cache()
    return out, histories


def run_horizon(h, by_song, local_dim, factor_by_song, factor_cols, device):
    meta, state, y, persist, kind, seed, local, factors = prepare(
        h, by_song, local_dim, factor_by_song, len(factor_cols)
    )
    groups = meta.musicId.to_numpy()
    masks = routed_feature_indices(factor_cols)
    metrics, pred_rows, histories = [], [], []
    for rep in range(N_REPEATS):
        for fold, (tr, te) in enumerate(
            shuffled_group_kfold(groups, N_SPLITS, seed + 1000 * rep), 1
        ):
            if set(groups[tr]) & set(groups[te]):
                raise RuntimeError("outer evaluation is not song-disjoint")
            base_oof, inner_history = cross_fitted_gru_base(
                meta, state, y, groups, by_song, tr,
                SEED + 100000 * rep + 10000 * fold + h, device,
            )
            remaining = y[tr] - base_oof
            wi = wrong_indices(meta.iloc[te], SEED + 200000 + 101 * rep + fold + h)
            wrong_global = te[wi]
            if not np.array_equal(groups[te], groups[wrong_global]):
                raise RuntimeError("wrong-time candidates crossed song identity")
            base, wrong_base, outer_history = fit_base_predictions(
                meta, state, y, groups, by_song, tr, te,
                SEED + 300000 * rep + 10000 * fold + h, device,
                future_override_idx=wrong_global,
            )
            fac_tr = factor_features(factors, tr, tr)
            fac_te = factor_features(factors, te, te)
            fac_wrong = factor_features(factors, te, wrong_global)
            fac_pred = np.empty_like(base)
            fac_wrong_pred = np.empty_like(base)
            for j in range(len(TARGETS)):
                fit = factor_model(fac_tr[:, masks[j]], remaining[:, j])
                fac_pred[:, j] = fit.predict(fac_te[:, masks[j]])
                fac_wrong_pred[:, j] = fit.predict(fac_wrong[:, masks[j]])
            model = base + FACTOR_SHRINKAGE * fac_pred
            wrong_factor = base + FACTOR_SHRINKAGE * fac_wrong_pred
            wrong_all = wrong_base + FACTOR_SHRINKAGE * fac_wrong_pred
            if not all(np.isfinite(x).all() for x in
                       (base, wrong_base, model, wrong_factor, wrong_all)):
                raise RuntimeError("non-finite TORA-GRU prediction")

            for row in inner_history:
                histories.append({"h_seconds": h / 2, "repeat": rep, "fold": fold, **row})
            for row in outer_history:
                histories.append({"h_seconds": h / 2, "repeat": rep, "fold": fold,
                                  "stage": "outer", "inner_fold": 0, **row})
            for j, target in enumerate(TARGETS):
                dy = y[te, j] - persist[te, j]
                preds = {
                    "gru_base": base[:, j] - persist[te, j],
                    "wrong_gru_base": wrong_base[:, j] - persist[te, j],
                    "tora_gru": model[:, j] - persist[te, j],
                    "wrong_factor_tora_gru": wrong_factor[:, j] - persist[te, j],
                    "wrong_all_tora_gru": wrong_all[:, j] - persist[te, j],
                }
                q = meta.iloc[te].copy()
                q["h_seconds"], q["repeat"], q["fold"] = h / 2, rep, fold
                q["target"], q["delta_y"] = target, dy
                for name, pred in preds.items():
                    q[f"delta_{name}"] = pred
                    metrics.append(
                        {"h_seconds": h / 2, "repeat": rep, "fold": fold,
                         "target": target, "model": name,
                         "delta_ccc": ccc(dy, pred),
                         "delta_mae": float(np.mean(np.abs(dy - pred))), "n": len(te)}
                    )
                pred_rows.append(q)
            print(
                f"TORA-GRU {DATASET} h={h/2:g}s rep={rep+1}/{N_REPEATS} "
                f"fold={fold}/{N_SPLITS}", flush=True,
            )
            if device.type == "mps" and hasattr(torch.mps, "empty_cache"):
                torch.mps.empty_cache()
    return pd.DataFrame(metrics), pd.concat(pred_rows, ignore_index=True), pd.DataFrame(histories)


def summarize(avg, scope, unseen=None):
    frame = avg if unseen is None else avg[avg.musicId.astype(int).isin(unseen)]
    rows = []
    for number, h in enumerate(sorted(frame.h_seconds.unique())):
        z = frame[(frame.h_seconds == h) & (frame.target == "Arousal(mean)")]
        y, groups = z.delta_y.to_numpy(), z.musicId.to_numpy()
        base = z.delta_gru_base.to_numpy()
        model = z.delta_tora_gru.to_numpy()
        wrong_factor = z.delta_wrong_factor_tora_gru.to_numpy()
        wrong_all = z.delta_wrong_all_tora_gru.to_numpy()
        gain = paired_ccc_gain_bound(y, model, base, groups, alpha=.025,
                                     n_boot=N_BOOT, seed=SEED + 100 * number)
        margin = paired_ccc_gain_bound(y, model, wrong_factor, groups, alpha=.025,
                                       n_boot=N_BOOT, seed=SEED + 100 * number + 1)
        all_margin = paired_ccc_gain_bound(y, model, wrong_all, groups, alpha=.025,
                                           n_boot=N_BOOT, seed=SEED + 100 * number + 2)
        mae = paired_mae_benefit_bound(y, model, base, groups, alpha=.025,
                                       n_boot=N_BOOT, seed=SEED + 100 * number + 3)
        rows.append(
            {"scope": scope, "h_seconds": float(h), "songs": int(z.musicId.nunique()),
             "windows": int(len(z)), "gru_base_ccc": ccc(y, base),
             "tora_gru_ccc": ccc(y, model), "gain_vs_gru": gain,
             "correct_vs_wrong_factor": margin, "correct_vs_wrong_all": all_margin,
             "mae_vs_gru": mae,
             "passed": bool(gain["lower"] > 0 and margin["lower"] > 0 and mae["point"] >= 0)}
        )
    return rows


def main():
    if DATASET not in {"pmemo", "deam"}:
        raise ValueError(DATASET)
    device = choose_device()
    by_song, local_dim, archive = load_local_archive(DATASET)
    factor_by_song, factor_cols = load_factor_trajectories()
    all_metrics, all_preds, all_hist = [], [], []
    for h in HORIZONS:
        m, p, hist = run_horizon(
            h, by_song, local_dim, factor_by_song, factor_cols, device
        )
        all_metrics.append(m); all_preds.append(p); all_hist.append(hist)
    metrics = pd.concat(all_metrics, ignore_index=True)
    predictions = pd.concat(all_preds, ignore_index=True)
    histories = pd.concat(all_hist, ignore_index=True)
    keys = ["musicId", "time", "target_time", "h_seconds", "target"]
    avg = predictions.groupby(keys, as_index=False)[
        [c for c in predictions if c.startswith("delta_")]
    ].mean()
    rows = summarize(avg, "all")
    if DATASET == "deam":
        freeze = json.loads((OUT / "deam_unseen_holdout_freeze.json").read_text())
        unseen = set(map(int, freeze["unseen_song_ids"]))
        rows += summarize(avg, "frozen_unseen", unseen)
    decision = {
        "role": "exploratory nested-cross-fitted TORA route on ordered-GRU base",
        "dataset": DATASET, "device": str(device),
        "base_architecture": (
            "shared ordered-chunk GRU for matched past and permitted future; "
            "learned past-to-future latent innovation; state MLP; two-output head"
        ),
        "post_primary_capacity_diagnostic": True,
        "all_neural_preprocessing_train_song_only": True,
        "outer_splits": N_SPLITS, "inner_base_splits": INNER_SPLITS,
        "n_repeats": N_REPEATS, "pca_dim": PCA_DIM, "hidden_dim": HIDDEN,
        "epochs_max": EPOCHS, "batch_size": BATCH,
        "factor_shrinkage": FACTOR_SHRINKAGE,
        "archive": str(archive.relative_to(ROOT)), "rows": rows,
        "passed_all_reported": bool(rows and all(row["passed"] for row in rows)),
    }
    prefix = OUT / OUTPUT_PREFIX
    metrics.to_csv(prefix.with_name(prefix.name + "_fold_metrics.csv"), index=False)
    avg.to_csv(prefix.with_name(prefix.name + "_avg_predictions.csv"), index=False)
    histories.to_csv(prefix.with_name(prefix.name + "_training_history.csv"), index=False)
    prefix.with_name(prefix.name + "_decision.json").write_text(
        json.dumps(decision, indent=2), encoding="utf-8"
    )
    print(json.dumps(decision, indent=2))


if __name__ == "__main__":
    main()


==> anc/src/tora_mert_second_backbone.py <==
#!/usr/bin/env python3
"""Strict PMEmo TORA diagnostic with MERT-95M replacing MuQ.

Every MERT chunk was encoded independently.  Eligibility is based on its full
``[start, end]`` support, not its center, so no chunk crosses the declared
future-action boundary.  The dynamics/rhythm route, ridge penalties, folds,
and 0.25 residual shrinkage are inherited unchanged from TORA.
"""
from __future__ import annotations

import json
import os

os.environ.setdefault("MUSE_DATASET", "pmemo")
os.environ.setdefault("MUSE_FACTOR_VARIANT", "theory_routed")
os.environ.setdefault("MUSE_AROUSAL_FACTOR_ROUTE", "dynamics_rhythm")

import numpy as np
import pandas as pd

from context_isolated_orthogonal_music_factors import (
    FACTOR_ALPHA,
    FACTOR_SHRINKAGE,
    N_REPEATS,
    N_SPLITS,
    INNER_SPLITS,
    ROOT,
    average_predictions,
    load_factor_trajectories,
    run_horizon,
)
from deam_innovation_replication import ccc
from song_cluster_bounds import paired_ccc_gain_bound, paired_mae_benefit_bound


MERT_TAG = os.environ.get("MUSE_MERT_TAG", "4s_stride1")
EXPECTED_WINDOW = float(os.environ.get("MUSE_MERT_WIN_SEC", "4"))
EXPECTED_STRIDE = float(os.environ.get("MUSE_MERT_STRIDE_SEC", "1"))
ARCHIVE = ROOT / f"data/processed/pmemo_mert95m_{MERT_TAG}.npz"
AUDIT = ROOT / f"results/pmemo_mert95m_{MERT_TAG}_audit.json"
OUT = ROOT / "results"
PREFIX = OUT / os.environ.get("MUSE_OUTPUT_PREFIX", "pmemo_tora_mert_second_backbone")
HORIZONS = [20, 30]
N_BOOT = 5000
SEED = 20260713


def load_strict_mert():
    z = np.load(ARCHIVE)
    required = {"song_ids", "starts", "ends", "embeddings", "window_seconds", "stride_seconds"}
    if not required.issubset(z.files):
        raise RuntimeError(f"MERT archive lacks {sorted(required - set(z.files))}")
    if (float(z["stride_seconds"]) != EXPECTED_STRIDE or
            float(z["window_seconds"]) != EXPECTED_WINDOW):
        raise RuntimeError("Unexpected MERT support geometry")
    ids = z["song_ids"].astype(int)
    starts = z["starts"].astype(np.float32)
    ends = z["ends"].astype(np.float32)
    emb = z["embeddings"].astype(np.float32)
    if not np.isfinite(emb).all() or np.any(ends <= starts):
        raise RuntimeError("Invalid MERT archive")
    by_song = {}
    for mid in np.unique(ids):
        keep = ids == mid
        order = np.argsort(starts[keep])
        by_song[int(mid)] = (
            starts[keep][order], ends[keep][order], emb[keep][order]
        )
    return by_song, int(emb.shape[1]), {
        "songs": int(len(by_song)),
        "chunks": int(len(ids)),
        "embedding_dim": int(emb.shape[1]),
        "window_seconds": float(z["window_seconds"]),
        "stride_seconds": float(z["stride_seconds"]),
        "model_id": str(z["model_id"]) if "model_id" in z else "m-a-p/MERT-v1-95M",
    }


def main():
    by_song, dim, archive_meta = load_strict_mert()
    factor_by_song, factor_cols = load_factor_trajectories()
    metrics_all, predictions_all, coverage = [], [], []
    for h in HORIZONS:
        metrics, predictions, cov = run_horizon(
            h, by_song, dim, factor_by_song, factor_cols
        )
        metrics_all.append(metrics)
        predictions_all.append(predictions)
        coverage.append(cov)
    metrics = pd.concat(metrics_all, ignore_index=True)
    predictions = pd.concat(predictions_all, ignore_index=True)
    avg = average_predictions(predictions)
    summary = metrics.groupby(["h_seconds", "target", "model"])[
        ["delta_ccc", "delta_mae"]
    ].mean().reset_index()

    rows = []
    for number, h in enumerate((10.0, 15.0)):
        z = avg[(avg.h_seconds == h) & (avg.target == "Arousal(mean)")]
        y = z.delta_y.to_numpy()
        groups = z.musicId.to_numpy()
        model = z.delta_fixed025_orthogonal_music_factors.to_numpy()
        base = z.delta_full_local_dynamics.to_numpy()
        wrong = z.delta_wrong_factor_only_fixed025_orthogonal_music_factors.to_numpy()
        gain = paired_ccc_gain_bound(
            y, model, base, groups, alpha=.05, n_boot=N_BOOT,
            seed=SEED + 100 * number,
        )
        margin = paired_ccc_gain_bound(
            y, model, wrong, groups, alpha=.05, n_boot=N_BOOT,
            seed=SEED + 100 * number + 1,
        )
        mae = paired_mae_benefit_bound(
            y, model, base, groups, alpha=.05, n_boot=N_BOOT,
            seed=SEED + 100 * number + 2,
        )
        rows.append(
            {
                "h_seconds": h,
                "songs": int(z.musicId.nunique()),
                "windows": int(len(z)),
                "state_mert_ccc": ccc(y, base),
                "tora_mert_ccc": ccc(y, model),
                "gain_vs_state_mert": gain,
                "correct_vs_wrong_factor": margin,
                "mae_vs_state_mert": mae,
                "passed": bool(gain["ci"][0] > 0 and margin["ci"][0] > 0 and mae["point"] >= 0),
            }
        )

    decision = {
        "role": "strict second-backbone diagnostic; MERT replaces MuQ in TORA",
        "dataset": "PMEmo",
        "support_contract": "independently encoded chunks; complete end <= target-delay",
        "mert_archive": str(ARCHIVE.relative_to(ROOT)),
        "mert_extraction_audit": str(AUDIT.relative_to(ROOT)),
        "archive": archive_meta,
        "matched_muq_support_geometry": bool(
            EXPECTED_WINDOW == 4.0 and EXPECTED_STRIDE == 1.0
        ),
        "factor_route": "arousal=dynamics+rhythm; valence=harmony+melody boundary",
        "factor_alpha": FACTOR_ALPHA,
        "factor_shrinkage": FACTOR_SHRINKAGE,
        "n_repeats": N_REPEATS,
        "n_splits": N_SPLITS,
        "inner_splits": INNER_SPLITS,
        "coverage": coverage,
        "rows": rows,
        "passed_both_arousal_cells": bool(rows and all(row["passed"] for row in rows)),
        "diagnostic_not_independent_confirmation": True,
    }
    metrics.to_csv(PREFIX.with_name(PREFIX.name + "_fold_metrics.csv"), index=False)
    summary.to_csv(PREFIX.with_name(PREFIX.name + "_summary.csv"), index=False)
    avg.to_csv(PREFIX.with_name(PREFIX.name + "_avg_predictions.csv"), index=False)
    PREFIX.with_name(PREFIX.name + "_decision.json").write_text(
        json.dumps(decision, indent=2), encoding="utf-8"
    )
    print(summary.to_string(index=False))
    print(json.dumps(decision, indent=2))


if __name__ == "__main__":
    main()

